N$^3$LO Spin-Orbit Interaction via the EFT of Spinning Gravitating Objects

We present the derivation of the third subleading order (N$^3$LO) spin-orbit interaction at the state of the art of post-Newtonian (PN) gravity via the EFT of spinning objects. The present sector contains the largest and most elaborate collection of Feynman graphs ever tackled to date in sectors with spin, and in all PN sectors up to third subleading order. Our computations are carried out via advanced multi-loop methods. Their most demanding aspect is the imperative transition to a generic dimension across the whole derivation, due to the emergence of dimensional-regularization poles across all loop orders as of the N$^3$LO sectors. At this high order of sectors with spin, it is also critical to extend the formal procedure for the reduction of higher-order time derivatives of spin variables beyond linear order for the first time. This gives rise to a new unique contribution at the present sector. The full interaction potential in Lagrangian form and the general Hamiltonian are provided here for the first time. The consequent gravitational-wave (GW) gauge-invariant observables are also derived, including relations among the binding energy, angular momentum, and emitted frequency. Complete agreement is found between our results, and the binding energy of GW sources, and also with the extrapolated scattering angle in the scattering problem, derived via traditional GR. In contrast with the latter derivation, our framework is free-standing and generic, and has provided theory and results, which have been critical to establish the state of the art, and to push the precision frontier for the measurement of GWs.

==> anc/frules-field.dat.m <==
(* MS-bar scheme : Gd == G ((4 Pi Exp[EulerGamma])^(1/2) R0)^(d-3) *)

cInv^4*(-(((1 - d)*Scalar[\[Sigma][i, -i]]*
      Scalar[CD[-i][\[Phi][]]*CD[i][\[Phi][]]])/(64*Gd*Pi - 32*d*Gd*Pi)) + 
   ((1 - d)*Scalar[\[Sigma][-i, -i1]*CD[i][\[Phi][]]*CD[i1][\[Phi][]]])/
    (32*Gd*Pi - 16*d*Gd*Pi) + 
   (((1 - d)*Scalar[CD[-i][A[i]]]^2)/(32*Gd*Pi - 16*d*Gd*Pi) - 
     ((1 - d)*Scalar[CD[-i][A[-i1]]*CD[i1][A[i]]])/(32*Gd*Pi - 16*d*Gd*Pi) + 
     ((1 - d)*Scalar[CD[-i1][A[-i]]*CD[i1][A[i]]])/(32*Gd*Pi - 16*d*Gd*Pi) - 
     ((-1 + d)^2*Scalar[ParamD[t][\[Phi][]]]^2)/(8*(-2 + d)^2*Gd*Pi))*
    \[Phi][] - ((-1 + d)*Scalar[A[i]*CD[-i][\[Phi][]]]*ParamD[t][\[Phi][]])/
    (8*(-2 + d)*Gd*Pi)) + 
 cInv^6*(-(Scalar[CD[-i][A[i]]]*Scalar[\[Sigma][-i, -i1]*CD[i1][A[i]]])/
    (16*Gd*Pi) - Scalar[\[Sigma][-i, -i2]*CD[-i1][A[i2]]*CD[i1][A[i]]]/
    (32*Gd*Pi) - Scalar[\[Sigma][-i1, -i2]*CD[i1][A[i]]*CD[i2][A[-i]]]/
    (32*Gd*Pi) + Scalar[\[Sigma][-i, -i2]*CD[i1][A[i]]*CD[i2][A[-i1]]]/
    (16*Gd*Pi) + Scalar[A[i]*CD[-i][A[i1]]*ParamD[t][A[-i1]]]/(16*Gd*Pi) + 
   ((1 - d)*Scalar[\[Sigma][-i, -i1]*CD[i][\[Phi][]]*ParamD[t][A[i1]]])/
    (16*Gd*Pi - 8*d*Gd*Pi) + (((-1 + d)^2*Scalar[CD[-i][A[i]]]^2)/
      (16*(-2 + d)^2*Gd*Pi) - ((-1 + d)^2*Scalar[CD[-i][A[-i1]]*CD[i1][A[i]]])/
      (16*(-2 + d)^2*Gd*Pi) + ((-1 + d)^2*Scalar[CD[-i1][A[-i]]*CD[i1][A[i]]])/
      (16*(-2 + d)^2*Gd*Pi) + ((-1 + d)^3*Scalar[ParamD[t][\[Phi][]]]^2)/
      (8*(-2 + d)^3*Gd*Pi))*\[Phi][]^2 - 
   ((-1 + d)*Scalar[\[Sigma][-i, -i1]*CD[i1][A[i]]]*ParamD[t][\[Phi][]])/
    (8*(-2 + d)*Gd*Pi) + Scalar[\[Sigma][i, -i]]*
    (Scalar[CD[-i][A[i]]]^2/(64*Gd*Pi) - Scalar[CD[-i][A[-i1]]*CD[i1][A[i]]]/
      (64*Gd*Pi) + Scalar[CD[-i1][A[-i]]*CD[i1][A[i]]]/(64*Gd*Pi) - 
     ((1 - d)*Scalar[CD[i][\[Phi][]]*ParamD[t][A[-i]]])/
      (32*Gd*Pi - 16*d*Gd*Pi) + ((1 - d)*Scalar[ParamD[t][\[Phi][]]]^2)/
      (64*Gd*Pi - 32*d*Gd*Pi) + ((-1 + d)*Scalar[CD[-i][A[i]]]*
       ParamD[t][\[Phi][]])/(16*(-2 + d)*Gd*Pi))) + 
 cInv^8*(-((-1 + d)*Scalar[\[Sigma][i, -i]]^2*
      Scalar[CD[-i][\[Phi][]]*CD[i][\[Phi][]]])/(128*(-2 + d)*Gd*Pi) + 
   ((1 - d)*Scalar[\[Sigma][-i, -i1]*\[Sigma][i, i1]]*
     Scalar[CD[-i][\[Phi][]]*CD[i][\[Phi][]]])/(128*Gd*Pi - 64*d*Gd*Pi) + 
   Scalar[\[Sigma][i, i1]*CD[-i][\[Sigma][i2, i3]]*
      CD[-i1][\[Sigma][-i2, -i3]]]/(64*Gd*Pi) - 
   Scalar[\[Sigma][i, i1]*CD[-i][\[Sigma][i2, -i2]]*
      CD[-i1][\[Sigma][i3, -i3]]]/(128*Gd*Pi) - 
   ((1 - d)*Scalar[\[Sigma][-i, i2]*\[Sigma][-i1, -i2]*CD[i][\[Phi][]]*
       CD[i1][\[Phi][]]])/(32*Gd*Pi - 16*d*Gd*Pi) + 
   Scalar[\[Sigma][i, i1]*CD[-i1][\[Sigma][i3, -i3]]*
      CD[-i2][\[Sigma][-i, i2]]]/(32*Gd*Pi) - 
   Scalar[\[Sigma][i, i1]*CD[-i1][\[Sigma][-i, i2]]*
      CD[-i2][\[Sigma][i3, -i3]]]/(32*Gd*Pi) - 
   Scalar[\[Sigma][i, i1]*CD[-i2][\[Sigma][i3, -i3]]*
      CD[i2][\[Sigma][-i, -i1]]]/(64*Gd*Pi) - 
   Scalar[\[Sigma][i, i1]*CD[-i2][\[Sigma][-i, i2]]*
      CD[-i3][\[Sigma][-i1, i3]]]/(32*Gd*Pi) + 
   Scalar[\[Sigma][i, i1]*CD[-i2][\[Sigma][-i1, -i3]]*
      CD[i3][\[Sigma][-i, i2]]]/(32*Gd*Pi) + 
   Scalar[\[Sigma][i, i1]*CD[-i3][\[Sigma][-i1, -i2]]*
      CD[i3][\[Sigma][-i, i2]]]/(32*Gd*Pi) + 
   Scalar[\[Sigma][i1, i2]*CD[-i][\[Sigma][-i1, -i2]]*ParamD[t][A[i]]]/
    (32*Gd*Pi) + Scalar[\[Sigma][-i, i1]*CD[-i1][\[Sigma][i2, -i2]]*
      ParamD[t][A[i]]]/(32*Gd*Pi) - 
   Scalar[\[Sigma][i1, i2]*CD[-i2][\[Sigma][-i, -i1]]*ParamD[t][A[i]]]/
    (16*Gd*Pi) - Scalar[\[Sigma][-i, i1]*CD[-i2][\[Sigma][-i1, i2]]*
      ParamD[t][A[i]]]/(16*Gd*Pi) + 
   Scalar[\[Sigma][-i, -i1]*ParamD[t][A[i]]*ParamD[t][A[i1]]]/(32*Gd*Pi) - 
   (Scalar[CD[-i][A[i]]]*Scalar[\[Sigma][i, i1]*
       ParamD[t][\[Sigma][-i, -i1]]])/(32*Gd*Pi) - 
   Scalar[A[i]*CD[-i1][\[Sigma][i1, i2]]*ParamD[t][\[Sigma][-i, -i2]]]/
    (16*Gd*Pi) + Scalar[\[Sigma][-i1, i2]*CD[i1][A[i]]*
      ParamD[t][\[Sigma][-i, -i2]]]/(16*Gd*Pi) + 
   Scalar[A[i]*CD[i2][\[Sigma][i1, -i1]]*ParamD[t][\[Sigma][-i, -i2]]]/
    (32*Gd*Pi) + (Scalar[A[i]*CD[-i][\[Sigma][i1, -i1]]]/(64*Gd*Pi) - 
     Scalar[A[i]*CD[-i1][\[Sigma][-i, i1]]]/(32*Gd*Pi))*
    Scalar[ParamD[t][\[Sigma][i, -i]]] - 
   (Scalar[\[Sigma][-i, -i1]*CD[i1][A[i]]]*
     Scalar[ParamD[t][\[Sigma][i, -i]]])/(32*Gd*Pi) - 
   Scalar[A[i]*CD[-i][\[Sigma][i1, i2]]*ParamD[t][\[Sigma][-i1, -i2]]]/
    (32*Gd*Pi) + Scalar[\[Sigma][-i, i2]*CD[i1][A[i]]*
      ParamD[t][\[Sigma][-i1, -i2]]]/(16*Gd*Pi) + 
   Scalar[A[i]*CD[i2][\[Sigma][-i, i1]]*ParamD[t][\[Sigma][-i1, -i2]]]/
    (16*Gd*Pi) - ((1 - d)*Scalar[A[-i]*A[i]]*Scalar[ParamD[t][\[Phi][]]]^2)/
    (32*Gd*Pi - 16*d*Gd*Pi) + 
   (-(((1 - d)*Scalar[\[Sigma][-i, -i2]*CD[-i1][A[i2]]*CD[i1][A[i]]])/
       (32*Gd*Pi - 16*d*Gd*Pi)) - 
     ((1 - d)*Scalar[\[Sigma][-i1, -i2]*CD[i1][A[i]]*CD[i2][A[-i]]])/
      (32*Gd*Pi - 16*d*Gd*Pi) + 
     ((1 - d)*Scalar[\[Sigma][-i, -i2]*CD[i1][A[i]]*CD[i2][A[-i1]]])/
      (16*Gd*Pi - 8*d*Gd*Pi) + Scalar[CD[-i][A[i]]]*
      (-(((1 - d)*Scalar[\[Sigma][-i, -i1]*CD[i1][A[i]]])/
         (16*Gd*Pi - 8*d*Gd*Pi)) + ((1 - d)*Scalar[A[i]*ParamD[t][A[-i]]])/
        (16*Gd*Pi - 8*d*Gd*Pi)) + 
     ((1 - d)*Scalar[A[i]*CD[-i][A[i1]]*ParamD[t][A[-i1]]])/
      (16*Gd*Pi - 8*d*Gd*Pi) - 
     ((1 - d)*Scalar[A[i]*CD[i1][A[-i]]*ParamD[t][A[-i1]]])/
      (16*Gd*Pi - 8*d*Gd*Pi) + ((1 - d)*Scalar[ParamD[t][\[Sigma][i, -i]]]^2)/
      (128*Gd*Pi - 64*d*Gd*Pi) - 
     ((1 - d)*Scalar[ParamD[t][\[Sigma][-i, -i1]]*
         ParamD[t][\[Sigma][i, i1]]])/(64*Gd*Pi - 32*d*Gd*Pi) + 
     Scalar[\[Sigma][i, -i]]*(((1 - d)*Scalar[CD[-i][A[i]]]^2)/
        (64*Gd*Pi - 32*d*Gd*Pi) - ((1 - d)*Scalar[CD[-i][A[-i1]]*CD[i1][A[i]]])/
        (64*Gd*Pi - 32*d*Gd*Pi) + ((1 - d)*Scalar[CD[-i1][A[-i]]*CD[i1][A[i]]])/
        (64*Gd*Pi - 32*d*Gd*Pi) - ((-1 + d)^2*Scalar[ParamD[t][\[Phi][]]]^2)/
        (16*(-2 + d)^2*Gd*Pi)))*\[Phi][] + 
   ((-1 + d)*Scalar[A[i]*\[Sigma][-i, -i1]*CD[i1][\[Phi][]]]*
     ParamD[t][\[Phi][]])/(8*(-2 + d)*Gd*Pi) + Scalar[\[Sigma][i, -i]]*
    (Scalar[CD[-i1][\[Sigma][i2, -i2]]*CD[i1][\[Sigma][i, -i]]]/(256*Gd*Pi) + 
     ((1 - d)*Scalar[\[Sigma][-i, -i1]*CD[i][\[Phi][]]*CD[i1][\[Phi][]]])/
      (64*Gd*Pi - 32*d*Gd*Pi) + Scalar[CD[-i][\[Sigma][i, i1]]*
        CD[-i2][\[Sigma][-i1, i2]]]/(64*Gd*Pi) - 
     Scalar[CD[-i1][\[Sigma][-i, -i2]]*CD[i2][\[Sigma][i, i1]]]/(64*Gd*Pi) - 
     Scalar[CD[-i2][\[Sigma][-i, -i1]]*CD[i2][\[Sigma][i, i1]]]/(128*Gd*Pi) - 
     Scalar[CD[-i][\[Sigma][i1, -i1]]*ParamD[t][A[i]]]/(64*Gd*Pi) + 
     Scalar[CD[-i1][\[Sigma][-i, i1]]*ParamD[t][A[i]]]/(32*Gd*Pi) - 
     Scalar[ParamD[t][A[-i]]*ParamD[t][A[i]]]/(64*Gd*Pi) - 
     Scalar[CD[i1][A[i]]*ParamD[t][\[Sigma][-i, -i1]]]/(32*Gd*Pi) + 
     (Scalar[CD[-i][A[i]]]*Scalar[ParamD[t][\[Sigma][i, -i]]])/(64*Gd*Pi) - 
     ((-1 + d)*Scalar[A[i]*CD[-i][\[Phi][]]]*ParamD[t][\[Phi][]])/
      (16*(-2 + d)*Gd*Pi)))


==> anc/frules-wl.dat.m <==
-(m/cInv^2) + (m*Scalar[v[-i]*v[i]])/2 + 
 cInv^3*(-Scalar[a1[i]*S[-i, -i1]*v[i1]]/2 - Scalar[S[-i, -i1]*CD[i1][A[i]]]/
    2 + (1 + (-2 + d)^(-1))*Scalar[S[-i, -i1]*v[i]*CD[i1][\[Phi][]]]) - 
 m*\[Phi][] + cInv^5*((-3*Scalar[v[-i]*v[i]]*Scalar[a1[i]*S[-i, -i1]*v[i1]])/
    8 + (3*Scalar[S[-i1, -i2]*v[i]*v[i1]*CD[-i][A[i2]]])/4 + 
   ((1 + (-2 + d)^(-1))*Scalar[v[-i]*v[i]]*
     Scalar[S[-i, -i1]*v[i]*CD[i1][\[Phi][]]])/2 - 
   Scalar[S[i1, i2]*v[i]*CD[-i2][\[Sigma][-i, -i1]]]/2 - 
   (3*Scalar[S[-i1, -i2]*v[i]*v[i1]*CD[i2][A[-i]]])/4 + 
   Scalar[S[-i, -i1]*v[i]*ParamD[t][A[i1]]] + 
   ((-1 + d)*(Scalar[a1[i]*S[-i, -i1]*v[i1]] - 
      Scalar[S[-i, -i1]*CD[i1][A[i]]])*\[Phi][])/(-2 + d)) + 
 cInv^2*(m*Scalar[A[i]*v[-i]] + (m*Scalar[v[-i]*v[i]]^2)/8 + 
   (d*m*Scalar[v[-i]*v[i]]*\[Phi][])/(4 - 2*d) - (m*\[Phi][]^2)/2) + 
 cInv^4*((m*Scalar[A[i]*v[-i]]*Scalar[v[-i]*v[i]])/2 + 
   (m*Scalar[v[-i]*v[i]]^3)/16 + (m*Scalar[v[i]*v[i1]*\[Sigma][-i, -i1]])/2 + 
   (m*Scalar[A[i]*v[-i]] + ((2 - 3*d)*m*Scalar[v[-i]*v[i]]^2)/(8*(-2 + d)))*
    \[Phi][] + (d^2*m*Scalar[v[-i]*v[i]]*\[Phi][]^2)/(4*(-2 + d)^2) - 
   (m*\[Phi][]^3)/6) + cInv^6*((3*m*Scalar[A[i]*v[-i]]*Scalar[v[-i]*v[i]]^2)/
    8 + (5*m*Scalar[v[-i]*v[i]]^4)/128 + 
   (m*Scalar[v[-i]*v[i]]*Scalar[v[i]*v[i1]*\[Sigma][-i, -i1]])/4 + 
   ((d*m*Scalar[A[i]*v[-i]]*Scalar[v[-i]*v[i]])/(4 - 2*d) + 
     ((4 - 5*d)*m*Scalar[v[-i]*v[i]]^3)/(16*(-2 + d)) + 
     (d*m*Scalar[v[i]*v[i1]*\[Sigma][-i, -i1]])/(4 - 2*d))*\[Phi][] + 
   ((m*Scalar[A[i]*v[-i]])/2 + ((2 - 3*d)^2*m*Scalar[v[-i]*v[i]]^2)/
      (16*(-2 + d)^2))*\[Phi][]^2 - (d^3*m*Scalar[v[-i]*v[i]]*\[Phi][]^3)/
    (12*(-2 + d)^3) - (m*\[Phi][]^4)/24) + 
 cInv^8*((m*Scalar[A[i]*v[-i]]^2*Scalar[v[-i]*v[i]])/2 + 
   (7*m*Scalar[v[-i]*v[i]]^5)/256 + 
   (3*m*Scalar[v[-i]*v[i]]^2*Scalar[v[i]*v[i1]*\[Sigma][-i, -i1]])/16 + 
   Scalar[A[i]*v[-i]]*((5*m*Scalar[v[-i]*v[i]]^3)/16 + 
     (m*Scalar[v[i]*v[i1]*\[Sigma][-i, -i1]])/2) + 
   (((6 - 9*d)*m*Scalar[A[i]*v[-i]]*Scalar[v[-i]*v[i]]^2)/(8*(-2 + d)) - 
     (5*(-6 + 7*d)*m*Scalar[v[-i]*v[i]]^4)/(128*(-2 + d)) + 
     (-3/4 + (2 - d)^(-1))*m*Scalar[v[-i]*v[i]]*
      Scalar[v[i]*v[i1]*\[Sigma][-i, -i1]])*\[Phi][] + 
   ((d^2*m*Scalar[A[i]*v[-i]]*Scalar[v[-i]*v[i]])/(4*(-2 + d)^2) + 
     ((4 - 5*d)^2*m*Scalar[v[-i]*v[i]]^3)/(32*(-2 + d)^2) + 
     (d^2*m*Scalar[v[i]*v[i1]*\[Sigma][-i, -i1]])/(4*(-2 + d)^2))*
    \[Phi][]^2 + ((m*Scalar[A[i]*v[-i]])/6 - 
     ((-2 + 3*d)^3*m*Scalar[v[-i]*v[i]]^2)/(48*(-2 + d)^3))*\[Phi][]^3 + 
   (d^4*m*Scalar[v[-i]*v[i]]*\[Phi][]^4)/(48*(-2 + d)^4) - 
   (m*\[Phi][]^5)/120) + 
 cInv^7*((-Scalar[A[i]*v[-i]] - (5*Scalar[v[-i]*v[i]]^2)/16)*
    Scalar[a1[i]*S[-i, -i1]*v[i1]] + 
   Scalar[a1[i]*S[-i1, i2]*v[i1]*\[Sigma][-i, -i2]]/4 - 
   Scalar[a1[i]*S[-i, i2]*v[i1]*\[Sigma][-i1, -i2]]/4 + 
   (Scalar[A[i]*v[-i]]*Scalar[S[-i, -i1]*CD[i1][A[i]]])/2 - 
   Scalar[S[-i1, i2]*\[Sigma][-i, -i2]*CD[i1][A[i]]]/4 + 
   Scalar[S[-i, i2]*\[Sigma][-i1, -i2]*CD[i1][A[i]]]/4 + 
   (3*(1 + (-2 + d)^(-1))*Scalar[v[-i]*v[i]]^2*
     Scalar[S[-i, -i1]*v[i]*CD[i1][\[Phi][]]])/8 - 
   ((-1 + d)*Scalar[S[-i1, i2]*v[i]*\[Sigma][-i, -i2]*CD[i1][\[Phi][]]])/
    (2*(-2 + d)) - ((-1 + d)*Scalar[S[-i, i2]*v[i]*\[Sigma][-i1, -i2]*
       CD[i1][\[Phi][]]])/(2*(-2 + d)) + 
   Scalar[S[-i, i3]*v[i]*v[i1]*v[i2]*CD[-i2][\[Sigma][-i1, -i3]]]/2 - 
   Scalar[S[-i, i3]*v[i]*v[i1]*v[i2]*CD[-i3][\[Sigma][-i1, -i2]]]/4 + 
   Scalar[A[i]*S[-i, -i1]*ParamD[t][A[i1]]]/2 + 
   (Scalar[v[-i]*v[i]]*(7*Scalar[S[-i1, -i2]*v[i]*v[i1]*CD[-i][A[i2]]] - 
      7*Scalar[S[-i1, -i2]*v[i]*v[i1]*CD[i2][A[-i]]] + 
      8*Scalar[S[-i, -i1]*v[i]*ParamD[t][A[i1]]]))/16 + 
   (3*Scalar[S[-i, i2]*v[i]*v[i1]*ParamD[t][\[Sigma][-i1, -i2]]])/4 + 
   ((3*(-1 + d)*Scalar[v[-i]*v[i]]*Scalar[a1[i]*S[-i, -i1]*v[i1]])/
      (2*(-2 + d)) - ((-1 + d)^2*Scalar[v[-i]*v[i]]*
       Scalar[S[-i, -i1]*v[i]*CD[i1][\[Phi][]]])/(-2 + d)^2)*\[Phi][] + 
   (-(((-1 + d)^2*Scalar[a1[i]*S[-i, -i1]*v[i1]])/(-2 + d)^2) - 
     ((-1 + d)^2*Scalar[S[-i, -i1]*CD[i1][A[i]]])/(-2 + d)^2)*\[Phi][]^2 - 
   ((-1 + d)*Scalar[A[i]*S[-i, -i1]*v[i1]]*ParamD[t][\[Phi][]])/(-2 + d)) + 
 cInv^9*(-(Scalar[a1[i]*S[-i, -i1]*v[i1]]*
      (192*Scalar[A[i]*v[-i]]*Scalar[v[-i]*v[i]] + 35*Scalar[v[-i]*v[i]]^3 + 
       48*Scalar[v[i]*v[i1]*\[Sigma][-i, -i1]]))/128 - 
   (3*Scalar[S[-i2, i3]*v[i]*v[i1]*\[Sigma][-i1, -i3]*CD[-i][A[i2]]])/8 - 
   (3*Scalar[S[-i1, i3]*v[i]*v[i1]*\[Sigma][-i2, -i3]*CD[-i][A[i2]]])/8 + 
   Scalar[S[i1, i2]*v[i]*\[Sigma][-i1, i3]*CD[-i][\[Sigma][-i2, -i3]]]/8 + 
   (5*(-1 + d)*Scalar[v[-i]*v[i]]^3*Scalar[S[-i, -i1]*v[i]*CD[i1][\[Phi][]]])/
    (16*(-2 + d)) + ((1 + (-2 + d)^(-1))*Scalar[v[i]*v[i1]*\[Sigma][-i, -i1]]*
     Scalar[S[-i, -i1]*v[i]*CD[i1][\[Phi][]]])/2 + 
   Scalar[S[i1, i2]*v[i]*\[Sigma][-i1, i3]*CD[-i2][\[Sigma][-i, -i3]]]/4 + 
   (3*Scalar[S[-i2, i3]*v[i]*v[i1]*\[Sigma][-i1, -i3]*CD[i2][A[-i]]])/8 + 
   (3*Scalar[S[-i1, i3]*v[i]*v[i1]*\[Sigma][-i2, -i3]*CD[i2][A[-i]]])/8 - 
   Scalar[S[i1, i2]*v[i]*\[Sigma][-i1, i3]*CD[-i3][\[Sigma][-i, -i2]]]/4 + 
   (3*Scalar[A[i]*S[-i, -i1]*v[i1]]*Scalar[v[i]*ParamD[t][A[-i]]])/4 + 
   Scalar[A[i]*v[-i]]*((3*Scalar[S[-i1, -i2]*v[i]*v[i1]*CD[-i][A[i2]]])/4 + 
     ((-1 + d)*Scalar[v[-i]*v[i]]*Scalar[S[-i, -i1]*v[i]*CD[i1][\[Phi][]]])/
      (-2 + d) - (3*Scalar[S[-i1, -i2]*v[i]*v[i1]*CD[i2][A[-i]]])/4 + 
     (3*Scalar[S[-i, -i1]*v[i]*ParamD[t][A[i1]]])/4) + 
   (Scalar[v[-i]*v[i]]^2*(11*Scalar[S[-i1, -i2]*v[i]*v[i1]*CD[-i][A[i2]]] - 
      11*Scalar[S[-i1, -i2]*v[i]*v[i1]*CD[i2][A[-i]]] + 
      12*Scalar[S[-i, -i1]*v[i]*ParamD[t][A[i1]]]))/32 - 
   Scalar[S[-i1, i2]*v[i]*\[Sigma][-i, -i2]*ParamD[t][A[i1]]]/2 - 
   Scalar[S[-i, i2]*v[i]*\[Sigma][-i1, -i2]*ParamD[t][A[i1]]]/2 + 
   Scalar[A[i]*S[-i, i2]*v[i1]*ParamD[t][\[Sigma][-i1, -i2]]]/2 + 
   Scalar[S[i, i1]*\[Sigma][-i, i2]*ParamD[t][\[Sigma][-i1, -i2]]]/8 + 
   (((-1 + d)*(16*Scalar[A[i]*v[-i]] + 15*Scalar[v[-i]*v[i]]^2)*
       Scalar[a1[i]*S[-i, -i1]*v[i1]])/(8*(-2 + d)) - 
     ((-1 + d)*Scalar[a1[i]*S[-i1, i2]*v[i1]*\[Sigma][-i, -i2]])/
      (2*(-2 + d)) + ((1 + (-2 + d)^(-1))*Scalar[a1[i]*S[-i, i2]*v[i1]*
         \[Sigma][-i1, -i2]])/2 + (1 + (-2 + d)^(-1))*Scalar[A[i]*v[-i]]*
      Scalar[S[-i, -i1]*CD[i1][A[i]]] - 
     ((-1 + d)*Scalar[S[-i1, i2]*\[Sigma][-i, -i2]*CD[i1][A[i]]])/
      (2*(-2 + d)) + ((1 + (-2 + d)^(-1))*Scalar[S[-i, i2]*\[Sigma][-i1, -i2]*
         CD[i1][A[i]]])/2 - (3*(-1 + d)^2*Scalar[v[-i]*v[i]]^2*
       Scalar[S[-i, -i1]*v[i]*CD[i1][\[Phi][]]])/(2*(-2 + d)^2) + 
     (-1 + (2 - d)^(-1))*Scalar[S[-i, i3]*v[i]*v[i1]*v[i2]*
        CD[-i2][\[Sigma][-i1, -i3]]] + 
     ((1 + (-2 + d)^(-1))*Scalar[S[-i, i3]*v[i]*v[i1]*v[i2]*
         CD[-i3][\[Sigma][-i1, -i2]]])/2 + (1 + (-2 + d)^(-1))*
      Scalar[A[i]*S[-i, -i1]*ParamD[t][A[i1]]] + Scalar[v[-i]*v[i]]*
      ((-7*(-1 + d)*Scalar[S[-i1, -i2]*v[i]*v[i1]*CD[-i][A[i2]]])/
        (8*(-2 + d)) + (7*(-1 + d)*Scalar[S[-i1, -i2]*v[i]*v[i1]*
           CD[i2][A[-i]]])/(8*(-2 + d)) - 
       ((-1 + d)*Scalar[S[-i, -i1]*v[i]*ParamD[t][A[i1]]])/(-2 + d)) - 
     (3*(-1 + d)*Scalar[S[-i, i2]*v[i]*v[i1]*ParamD[t][\[Sigma][-i1, -i2]]])/
      (2*(-2 + d)))*\[Phi][] + 
   ((-3*(-1 + d)^2*Scalar[v[-i]*v[i]]*Scalar[a1[i]*S[-i, -i1]*v[i1]])/
      (-2 + d)^2 + ((-1 + d)^3*Scalar[v[-i]*v[i]]*
       Scalar[S[-i, -i1]*v[i]*CD[i1][\[Phi][]]])/(-2 + d)^3)*\[Phi][]^2 + 
   ((2*(-1 + d)^3*Scalar[a1[i]*S[-i, -i1]*v[i1]])/(3*(-2 + d)^3) - 
     (2*(-1 + d)^3*Scalar[S[-i, -i1]*CD[i1][A[i]]])/(3*(-2 + d)^3))*
    \[Phi][]^3 + Scalar[v[-i]*v[i]]*
    ((3*Scalar[a1[i]*S[-i1, i2]*v[i1]*\[Sigma][-i, -i2]])/16 - 
     (3*Scalar[a1[i]*S[-i, i2]*v[i1]*\[Sigma][-i1, -i2]])/16 - 
     ((-1 + d)*Scalar[S[-i1, i2]*v[i]*\[Sigma][-i, -i2]*CD[i1][\[Phi][]]])/
      (4*(-2 + d)) - ((-1 + d)*Scalar[S[-i, i2]*v[i]*\[Sigma][-i1, -i2]*
         CD[i1][\[Phi][]]])/(4*(-2 + d)) + 
     (3*Scalar[S[-i, i3]*v[i]*v[i1]*v[i2]*CD[-i2][\[Sigma][-i1, -i3]]])/8 - 
     (3*Scalar[S[-i, i3]*v[i]*v[i1]*v[i2]*CD[-i3][\[Sigma][-i1, -i2]]])/16 + 
     (7*Scalar[S[-i, i2]*v[i]*v[i1]*ParamD[t][\[Sigma][-i1, -i2]]])/16 - 
     ((-1 + d)*Scalar[A[i]*S[-i, -i1]*v[i1]]*ParamD[t][\[Phi][]])/
      (2*(-2 + d))))


==> anc/ham-n3loso.dat.m <==
(* notation: crossprod[A,B,C] == ( \vec{A} \times \vec{B} ) \cdot \vec{C} *)
(* dot[A,B] == \vec{A} \cdot \vec{B} *)
(* logr12 == Log[r/R_0] *)
(* eps == \epsilon == d-3 *)
(* n12 == (\vec{x}_1 - \vec{x}_2)/r *)
(* s[i] == \vec{S}_i *)
(* v[i] == \vec{v}_i *)
(* P[i] == \vec{p}_i *)
(* a[i,j] == \frac{d^{j+2} \vec{x}_i}{dt^{j+2}} *)
(* sa[i,j] == \frac{d^{j} \vec{S}_i}{dt^{j}} *)

(G^4*((-303*m2^4*crossprod[n12, P[1], s[1]])/(8*m1) + 
    (1497*m1^3*crossprod[n12, P[2], s[1]])/50 + 
    m2^3*((-1686529*crossprod[n12, P[1], s[1]])/7200 + 
      (859*Pi^2*crossprod[n12, P[1], s[1]])/64 + 
      (70001*crossprod[n12, P[2], s[1]])/1800) + 
    m1*m2^2*((-231977*crossprod[n12, P[1], s[1]])/900 + 
      Pi^2*((361*crossprod[n12, P[1], s[1]])/48 - 
        (791*crossprod[n12, P[2], s[1]])/64) + 
      (2526817*crossprod[n12, P[2], s[1]])/7200) + 
    m1^2*m2*((-52127*crossprod[n12, P[1], s[1]])/1800 + 
      (369443*crossprod[n12, P[2], s[1]])/1200 - 
      (479*Pi^2*crossprod[n12, P[2], s[1]])/24)))/r12^5 + 
 (G^2*((m2^2*((-11*crossprod[n12, P[1], s[1]]*dot[n12, P[1]]^2*
         dot[P[1], P[1]])/4 - (41*crossprod[n12, P[1], s[1]]*
         dot[P[1], P[1]]^2)/16))/m1^5 + 
    (m2*((-7*crossprod[P[1], P[2], s[1]]*dot[n12, P[1]]^3)/3 + 
       (185*crossprod[n12, P[1], s[1]]*dot[n12, P[1]]^4)/16 - 
       8*crossprod[n12, P[1], s[1]]*dot[n12, P[1]]^3*dot[n12, P[2]] - 
       (139*crossprod[P[1], P[2], s[1]]*dot[n12, P[1]]*dot[P[1], P[1]])/16 + 
       (1027*crossprod[n12, P[1], s[1]]*dot[n12, P[1]]^2*dot[P[1], P[1]])/
        32 - 2*crossprod[n12, P[2], s[1]]*dot[n12, P[1]]^2*dot[P[1], P[1]] - 
       (95*crossprod[n12, P[1], s[1]]*dot[n12, P[1]]*dot[n12, P[2]]*
         dot[P[1], P[1]])/8 - (335*crossprod[n12, P[1], s[1]]*
         dot[P[1], P[1]]^2)/32 + (31*crossprod[n12, P[2], s[1]]*
         dot[P[1], P[1]]^2)/32 + 7*crossprod[n12, P[1], s[1]]*
        dot[n12, P[1]]^2*dot[P[1], P[2]] - (17*crossprod[n12, P[1], s[1]]*
         dot[P[1], P[1]]*dot[P[1], P[2]])/16))/m1^4 + 
    ((-4513*crossprod[P[1], P[2], s[1]]*dot[n12, P[1]]^3)/96 - 
      (17*crossprod[n12, P[2], s[1]]*dot[n12, P[1]]^4)/2 - 
      (745*crossprod[P[1], P[2], s[1]]*dot[n12, P[1]]^2*dot[n12, P[2]])/48 - 
      (653*crossprod[n12, P[1], s[1]]*dot[n12, P[1]]^3*dot[n12, P[2]])/16 - 
      8*crossprod[n12, P[2], s[1]]*dot[n12, P[1]]^3*dot[n12, P[2]] - 
      (715*crossprod[n12, P[1], s[1]]*dot[n12, P[1]]^2*dot[n12, P[2]]^2)/16 + 
      (273*crossprod[P[1], P[2], s[1]]*dot[n12, P[1]]*dot[P[1], P[1]])/16 + 
      (45*crossprod[n12, P[2], s[1]]*dot[n12, P[1]]^2*dot[P[1], P[1]])/4 + 
      (1733*crossprod[P[1], P[2], s[1]]*dot[n12, P[2]]*dot[P[1], P[1]])/96 - 
      (269*crossprod[n12, P[1], s[1]]*dot[n12, P[1]]*dot[n12, P[2]]*
        dot[P[1], P[1]])/8 + (57*crossprod[n12, P[2], s[1]]*dot[n12, P[1]]*
        dot[n12, P[2]]*dot[P[1], P[1]])/8 + 
      (469*crossprod[n12, P[1], s[1]]*dot[n12, P[2]]^2*dot[P[1], P[1]])/96 - 
      (9*crossprod[n12, P[2], s[1]]*dot[P[1], P[1]]^2)/4 + 
      (689*crossprod[P[1], P[2], s[1]]*dot[n12, P[1]]*dot[P[1], P[2]])/12 - 
      (2907*crossprod[n12, P[1], s[1]]*dot[n12, P[1]]^2*dot[P[1], P[2]])/32 + 
      2*crossprod[n12, P[2], s[1]]*dot[n12, P[1]]^2*dot[P[1], P[2]] + 
      (869*crossprod[n12, P[1], s[1]]*dot[n12, P[1]]*dot[n12, P[2]]*
        dot[P[1], P[2]])/48 + (247*crossprod[n12, P[1], s[1]]*dot[P[1], P[1]]*
        dot[P[1], P[2]])/8 + (99*crossprod[n12, P[2], s[1]]*dot[P[1], P[1]]*
        dot[P[1], P[2]])/16 - (53*crossprod[n12, P[1], s[1]]*
        dot[P[1], P[2]]^2)/24 + (29*crossprod[n12, P[1], s[1]]*
        dot[n12, P[1]]^2*dot[P[2], P[2]])/48 - 
      (17*crossprod[n12, P[1], s[1]]*dot[P[1], P[1]]*dot[P[2], P[2]])/48)/
     m1^3 + ((3193*crossprod[P[1], P[2], s[1]]*dot[n12, P[1]]^2*
        dot[n12, P[2]])/48 + 32*crossprod[n12, P[2], s[1]]*dot[n12, P[1]]^3*
       dot[n12, P[2]] + (841*crossprod[P[1], P[2], s[1]]*dot[n12, P[1]]*
        dot[n12, P[2]]^2)/12 - (1301*crossprod[n12, P[1], s[1]]*
        dot[n12, P[1]]^2*dot[n12, P[2]]^2)/16 - 
      (1619*crossprod[n12, P[2], s[1]]*dot[n12, P[1]]^2*dot[n12, P[2]]^2)/
       32 + (619*crossprod[n12, P[1], s[1]]*dot[n12, P[1]]*dot[n12, P[2]]^3)/
       16 - (233*crossprod[P[1], P[2], s[1]]*dot[n12, P[2]]*dot[P[1], P[1]])/
       24 - (49*crossprod[n12, P[2], s[1]]*dot[n12, P[1]]*dot[n12, P[2]]*
        dot[P[1], P[1]])/2 - (113*crossprod[n12, P[1], s[1]]*dot[n12, P[2]]^2*
        dot[P[1], P[1]])/48 + (679*crossprod[n12, P[2], s[1]]*
        dot[n12, P[2]]^2*dot[P[1], P[1]])/96 + 
      (887*crossprod[P[1], P[2], s[1]]*dot[n12, P[1]]*dot[P[1], P[2]])/24 - 
      (71*crossprod[n12, P[2], s[1]]*dot[n12, P[1]]^2*dot[P[1], P[2]])/2 - 
      (314*crossprod[P[1], P[2], s[1]]*dot[n12, P[2]]*dot[P[1], P[2]])/3 + 
      (1585*crossprod[n12, P[1], s[1]]*dot[n12, P[1]]*dot[n12, P[2]]*
        dot[P[1], P[2]])/12 + (5639*crossprod[n12, P[2], s[1]]*dot[n12, P[1]]*
        dot[n12, P[2]]*dot[P[1], P[2]])/48 - 
      (575*crossprod[n12, P[1], s[1]]*dot[n12, P[2]]^2*dot[P[1], P[2]])/32 + 
      9*crossprod[n12, P[2], s[1]]*dot[P[1], P[1]]*dot[P[1], P[2]] - 
      (307*crossprod[n12, P[1], s[1]]*dot[P[1], P[2]]^2)/24 - 
      (1171*crossprod[n12, P[2], s[1]]*dot[P[1], P[2]]^2)/48 - 
      (619*crossprod[P[1], P[2], s[1]]*dot[n12, P[1]]*dot[P[2], P[2]])/12 + 
      (913*crossprod[n12, P[1], s[1]]*dot[n12, P[1]]^2*dot[P[2], P[2]])/12 + 
      (1117*crossprod[n12, P[2], s[1]]*dot[n12, P[1]]^2*dot[P[2], P[2]])/96 - 
      (1091*crossprod[n12, P[1], s[1]]*dot[n12, P[1]]*dot[n12, P[2]]*
        dot[P[2], P[2]])/8 - (347*crossprod[n12, P[1], s[1]]*dot[P[1], P[1]]*
        dot[P[2], P[2]])/24 - (11*crossprod[n12, P[2], s[1]]*dot[P[1], P[1]]*
        dot[P[2], P[2]])/12 + (1415*crossprod[n12, P[1], s[1]]*
        dot[P[1], P[2]]*dot[P[2], P[2]])/32)/(m1^2*m2) + 
    ((67*crossprod[P[1], P[2], s[1]]*dot[n12, P[1]]*dot[n12, P[2]]^2)/3 - 
      (11*crossprod[n12, P[2], s[1]]*dot[n12, P[1]]^2*dot[n12, P[2]]^2)/2 - 
      (1889*crossprod[P[1], P[2], s[1]]*dot[n12, P[2]]^3)/48 + 
      (233*crossprod[n12, P[1], s[1]]*dot[n12, P[1]]*dot[n12, P[2]]^3)/2 + 
      (1785*crossprod[n12, P[2], s[1]]*dot[n12, P[1]]*dot[n12, P[2]]^3)/16 + 
      (17*crossprod[n12, P[1], s[1]]*dot[n12, P[2]]^4)/16 + 
      (17*crossprod[n12, P[2], s[1]]*dot[n12, P[2]]^2*dot[P[1], P[1]])/3 - 
      (889*crossprod[P[1], P[2], s[1]]*dot[n12, P[2]]*dot[P[1], P[2]])/24 + 
      (247*crossprod[n12, P[2], s[1]]*dot[n12, P[1]]*dot[n12, P[2]]*
        dot[P[1], P[2]])/6 - (63*crossprod[n12, P[1], s[1]]*dot[n12, P[2]]^2*
        dot[P[1], P[2]])/4 - (3553*crossprod[n12, P[2], s[1]]*
        dot[n12, P[2]]^2*dot[P[1], P[2]])/32 - 
      (65*crossprod[n12, P[2], s[1]]*dot[P[1], P[2]]^2)/6 - 
      (539*crossprod[P[1], P[2], s[1]]*dot[n12, P[1]]*dot[P[2], P[2]])/24 + 
      (11*crossprod[n12, P[2], s[1]]*dot[n12, P[1]]^2*dot[P[2], P[2]])/12 + 
      (1417*crossprod[P[1], P[2], s[1]]*dot[n12, P[2]]*dot[P[2], P[2]])/16 - 
      (217*crossprod[n12, P[1], s[1]]*dot[n12, P[1]]*dot[n12, P[2]]*
        dot[P[2], P[2]])/2 - (401*crossprod[n12, P[2], s[1]]*dot[n12, P[1]]*
        dot[n12, P[2]]*dot[P[2], P[2]])/16 + 
      (2229*crossprod[n12, P[1], s[1]]*dot[n12, P[2]]^2*dot[P[2], P[2]])/16 - 
      (5*crossprod[n12, P[2], s[1]]*dot[P[1], P[1]]*dot[P[2], P[2]])/12 + 
      (81*crossprod[n12, P[1], s[1]]*dot[P[1], P[2]]*dot[P[2], P[2]])/8 + 
      (523*crossprod[n12, P[2], s[1]]*dot[P[1], P[2]]*dot[P[2], P[2]])/32 - 
      (73*crossprod[n12, P[1], s[1]]*dot[P[2], P[2]]^2)/2)/(m1*m2^2) + 
    ((-743*crossprod[P[1], P[2], s[1]]*dot[n12, P[2]]^3)/24 - 
      (275*crossprod[n12, P[1], s[1]]*dot[n12, P[2]]^4)/16 - 
      (909*crossprod[n12, P[2], s[1]]*dot[n12, P[2]]^4)/32 + 
      (253*crossprod[P[1], P[2], s[1]]*dot[n12, P[2]]*dot[P[2], P[2]])/16 + 
      4*crossprod[n12, P[2], s[1]]*dot[n12, P[1]]*dot[n12, P[2]]*
       dot[P[2], P[2]] + (89*crossprod[n12, P[1], s[1]]*dot[n12, P[2]]^2*
        dot[P[2], P[2]])/8 - (77*crossprod[n12, P[2], s[1]]*dot[n12, P[2]]^2*
        dot[P[2], P[2]])/32 + (9*crossprod[n12, P[2], s[1]]*dot[P[1], P[2]]*
        dot[P[2], P[2]])/2 - (31*crossprod[n12, P[1], s[1]]*
        dot[P[2], P[2]]^2)/16 + (81*crossprod[n12, P[2], s[1]]*
        dot[P[2], P[2]]^2)/32)/m2^3))/r12^3 + 
 (G*((-45*m2*crossprod[n12, P[1], s[1]]*dot[P[1], P[1]]^3)/(128*m1^7) + 
    ((crossprod[P[1], P[2], s[1]]*dot[n12, P[1]]*dot[P[1], P[1]]^2)/2 - 
      (9*crossprod[n12, P[1], s[1]]*dot[n12, P[1]]*dot[n12, P[2]]*
        dot[P[1], P[1]]^2)/8 - (crossprod[n12, P[1], s[1]]*dot[P[1], P[1]]^2*
        dot[P[1], P[2]])/4)/m1^6 + 
    ((-9*crossprod[P[1], P[2], s[1]]*dot[n12, P[1]]^2*dot[n12, P[2]]*
        dot[P[1], P[1]])/32 - (225*crossprod[n12, P[1], s[1]]*
        dot[n12, P[1]]^2*dot[n12, P[2]]^2*dot[P[1], P[1]])/64 - 
      (15*crossprod[P[1], P[2], s[1]]*dot[n12, P[2]]*dot[P[1], P[1]]^2)/32 + 
      (9*crossprod[n12, P[2], s[1]]*dot[n12, P[1]]*dot[n12, P[2]]*
        dot[P[1], P[1]]^2)/8 + (3*crossprod[n12, P[1], s[1]]*dot[n12, P[2]]^2*
        dot[P[1], P[1]]^2)/64 + (25*crossprod[P[1], P[2], s[1]]*
        dot[n12, P[1]]*dot[P[1], P[1]]*dot[P[1], P[2]])/16 - 
      (21*crossprod[n12, P[1], s[1]]*dot[n12, P[1]]*dot[n12, P[2]]*
        dot[P[1], P[1]]*dot[P[1], P[2]])/16 + 
      (3*crossprod[n12, P[2], s[1]]*dot[P[1], P[1]]^2*dot[P[1], P[2]])/8 + 
      (29*crossprod[n12, P[1], s[1]]*dot[P[1], P[1]]*dot[P[1], P[2]]^2)/32 + 
      (45*crossprod[n12, P[1], s[1]]*dot[n12, P[1]]^2*dot[P[1], P[1]]*
        dot[P[2], P[2]])/64 - (7*crossprod[n12, P[1], s[1]]*dot[P[1], P[1]]^2*
        dot[P[2], P[2]])/64)/(m1^5*m2) + 
    ((-35*crossprod[n12, P[1], s[1]]*dot[n12, P[1]]^3*dot[n12, P[2]]^3)/8 + 
      (15*crossprod[P[1], P[2], s[1]]*dot[n12, P[1]]*dot[n12, P[2]]^2*
        dot[P[1], P[1]])/32 + (15*crossprod[n12, P[2], s[1]]*dot[n12, P[1]]^2*
        dot[n12, P[2]]^2*dot[P[1], P[1]])/4 + 
      (45*crossprod[n12, P[1], s[1]]*dot[n12, P[1]]*dot[n12, P[2]]^3*
        dot[P[1], P[1]])/32 - (3*crossprod[n12, P[2], s[1]]*dot[n12, P[2]]^2*
        dot[P[1], P[1]]^2)/4 - (3*crossprod[P[1], P[2], s[1]]*
        dot[n12, P[1]]^2*dot[n12, P[2]]*dot[P[1], P[2]])/4 - 
      (17*crossprod[P[1], P[2], s[1]]*dot[n12, P[2]]*dot[P[1], P[1]]*
        dot[P[1], P[2]])/16 + (33*crossprod[n12, P[1], s[1]]*dot[n12, P[2]]^2*
        dot[P[1], P[1]]*dot[P[1], P[2]])/32 + 
      (3*crossprod[n12, P[1], s[1]]*dot[n12, P[1]]*dot[n12, P[2]]*
        dot[P[1], P[2]]^2)/4 - (crossprod[n12, P[2], s[1]]*dot[P[1], P[1]]*
        dot[P[1], P[2]]^2)/2 + (15*crossprod[n12, P[1], s[1]]*
        dot[n12, P[1]]^3*dot[n12, P[2]]*dot[P[2], P[2]])/8 - 
      (5*crossprod[P[1], P[2], s[1]]*dot[n12, P[1]]*dot[P[1], P[1]]*
        dot[P[2], P[2]])/32 - (3*crossprod[n12, P[2], s[1]]*dot[n12, P[1]]^2*
        dot[P[1], P[1]]*dot[P[2], P[2]])/4 - 
      (27*crossprod[n12, P[1], s[1]]*dot[n12, P[1]]*dot[n12, P[2]]*
        dot[P[1], P[1]]*dot[P[2], P[2]])/32 + 
      (crossprod[n12, P[2], s[1]]*dot[P[1], P[1]]^2*dot[P[2], P[2]])/4 - 
      (11*crossprod[n12, P[1], s[1]]*dot[P[1], P[1]]*dot[P[1], P[2]]*
        dot[P[2], P[2]])/32)/(m1^4*m2^2) + 
    ((-15*crossprod[P[1], P[2], s[1]]*dot[n12, P[1]]^2*dot[n12, P[2]]^3)/8 + 
      (35*crossprod[n12, P[2], s[1]]*dot[n12, P[1]]^3*dot[n12, P[2]]^3)/8 - 
      (3*crossprod[P[1], P[2], s[1]]*dot[n12, P[2]]^3*dot[P[1], P[1]])/8 - 
      (15*crossprod[n12, P[2], s[1]]*dot[n12, P[1]]*dot[n12, P[2]]^3*
        dot[P[1], P[1]])/8 - (15*crossprod[n12, P[1], s[1]]*dot[n12, P[2]]^4*
        dot[P[1], P[1]])/16 + (15*crossprod[P[1], P[2], s[1]]*dot[n12, P[1]]*
        dot[n12, P[2]]^2*dot[P[1], P[2]])/4 - 
      (15*crossprod[n12, P[2], s[1]]*dot[n12, P[1]]^2*dot[n12, P[2]]^2*
        dot[P[1], P[2]])/8 + (3*crossprod[n12, P[2], s[1]]*dot[n12, P[2]]^2*
        dot[P[1], P[1]]*dot[P[1], P[2]])/8 - 
      (3*crossprod[P[1], P[2], s[1]]*dot[n12, P[2]]*dot[P[1], P[2]]^2)/4 - 
      (3*crossprod[n12, P[2], s[1]]*dot[n12, P[1]]*dot[n12, P[2]]*
        dot[P[1], P[2]]^2)/4 + (3*crossprod[n12, P[1], s[1]]*dot[n12, P[2]]^2*
        dot[P[1], P[2]]^2)/2 + (crossprod[n12, P[2], s[1]]*dot[P[1], P[2]]^3)/
       4 + (9*crossprod[P[1], P[2], s[1]]*dot[n12, P[1]]^2*dot[n12, P[2]]*
        dot[P[2], P[2]])/8 - (15*crossprod[n12, P[2], s[1]]*dot[n12, P[1]]^3*
        dot[n12, P[2]]*dot[P[2], P[2]])/8 - 
      (15*crossprod[n12, P[1], s[1]]*dot[n12, P[1]]^2*dot[n12, P[2]]^2*
        dot[P[2], P[2]])/8 - (5*crossprod[P[1], P[2], s[1]]*dot[n12, P[2]]*
        dot[P[1], P[1]]*dot[P[2], P[2]])/16 + 
      (15*crossprod[n12, P[2], s[1]]*dot[n12, P[1]]*dot[n12, P[2]]*
        dot[P[1], P[1]]*dot[P[2], P[2]])/8 + 
      (15*crossprod[n12, P[1], s[1]]*dot[n12, P[2]]^2*dot[P[1], P[1]]*
        dot[P[2], P[2]])/32 - (crossprod[P[1], P[2], s[1]]*dot[n12, P[1]]*
        dot[P[1], P[2]]*dot[P[2], P[2]])/2 + 
      (3*crossprod[n12, P[2], s[1]]*dot[n12, P[1]]^2*dot[P[1], P[2]]*
        dot[P[2], P[2]])/8 - (3*crossprod[n12, P[1], s[1]]*dot[n12, P[1]]*
        dot[n12, P[2]]*dot[P[1], P[2]]*dot[P[2], P[2]])/4 + 
      (crossprod[n12, P[2], s[1]]*dot[P[1], P[1]]*dot[P[1], P[2]]*
        dot[P[2], P[2]])/8 + (3*crossprod[n12, P[1], s[1]]*dot[n12, P[1]]^2*
        dot[P[2], P[2]]^2)/8 - (5*crossprod[n12, P[1], s[1]]*dot[P[1], P[1]]*
        dot[P[2], P[2]]^2)/64)/(m1^3*m2^3) + 
    ((15*crossprod[P[1], P[2], s[1]]*dot[n12, P[1]]*dot[n12, P[2]]^4)/4 - 
      3*crossprod[P[1], P[2], s[1]]*dot[n12, P[2]]^3*dot[P[1], P[2]] + 
      (15*crossprod[n12, P[1], s[1]]*dot[n12, P[2]]^4*dot[P[1], P[2]])/4 - 
      3*crossprod[P[1], P[2], s[1]]*dot[n12, P[1]]*dot[n12, P[2]]^2*
       dot[P[2], P[2]] + (15*crossprod[n12, P[2], s[1]]*dot[n12, P[1]]^2*
        dot[n12, P[2]]^2*dot[P[2], P[2]])/4 - 
      (3*crossprod[n12, P[2], s[1]]*dot[n12, P[2]]^2*dot[P[1], P[1]]*
        dot[P[2], P[2]])/4 + crossprod[P[1], P[2], s[1]]*dot[n12, P[2]]*
       dot[P[1], P[2]]*dot[P[2], P[2]] - (3*crossprod[n12, P[1], s[1]]*
        dot[n12, P[2]]^2*dot[P[1], P[2]]*dot[P[2], P[2]])/2 - 
      (crossprod[n12, P[2], s[1]]*dot[P[1], P[2]]^2*dot[P[2], P[2]])/2 + 
      (crossprod[P[1], P[2], s[1]]*dot[n12, P[1]]*dot[P[2], P[2]]^2)/4 - 
      (3*crossprod[n12, P[2], s[1]]*dot[n12, P[1]]^2*dot[P[2], P[2]]^2)/4 + 
      (crossprod[n12, P[2], s[1]]*dot[P[1], P[1]]*dot[P[2], P[2]]^2)/4 - 
      (crossprod[n12, P[1], s[1]]*dot[P[1], P[2]]*dot[P[2], P[2]]^2)/4)/
     (m1^2*m2^4) + ((-45*crossprod[P[1], P[2], s[1]]*dot[n12, P[2]]^5)/16 + 
      (35*crossprod[n12, P[1], s[1]]*dot[n12, P[2]]^6)/32 + 
      (3*crossprod[P[1], P[2], s[1]]*dot[n12, P[2]]^3*dot[P[2], P[2]])/2 - 
      (15*crossprod[n12, P[1], s[1]]*dot[n12, P[2]]^4*dot[P[2], P[2]])/8 - 
      (3*crossprod[P[1], P[2], s[1]]*dot[n12, P[2]]*dot[P[2], P[2]]^2)/8 + 
      (9*crossprod[n12, P[2], s[1]]*dot[n12, P[1]]*dot[n12, P[2]]*
        dot[P[2], P[2]]^2)/8 + (3*crossprod[n12, P[2], s[1]]*dot[P[1], P[2]]*
        dot[P[2], P[2]]^2)/8 + (crossprod[n12, P[1], s[1]]*dot[P[2], P[2]]^3)/
       8)/(m1*m2^5)))/r12^2 + 
 (G^3*((7057*crossprod[P[1], P[2], s[1]]*dot[n12, P[1]])/50 + 
    (3737*crossprod[n12, P[2], s[1]]*dot[n12, P[1]]^2)/60 - 
    (2947*crossprod[P[1], P[2], s[1]]*dot[n12, P[2]])/48 + 
    (99469*crossprod[n12, P[1], s[1]]*dot[n12, P[1]]*dot[n12, P[2]])/240 - 
    (74053*crossprod[n12, P[2], s[1]]*dot[n12, P[1]]*dot[n12, P[2]])/96 - 
    (25237*crossprod[n12, P[1], s[1]]*dot[n12, P[2]]^2)/96 + 
    (22091*crossprod[n12, P[2], s[1]]*dot[n12, P[2]]^2)/120 - 
    (10667*crossprod[n12, P[2], s[1]]*dot[P[1], P[1]])/300 + 
    (m2^3*((-133*crossprod[n12, P[1], s[1]]*dot[n12, P[1]]^2)/2 + 
       (63*crossprod[n12, P[1], s[1]]*dot[P[1], P[1]])/16))/m1^3 - 
    (3844*crossprod[n12, P[1], s[1]]*dot[P[1], P[2]])/75 + 
    (29903*crossprod[n12, P[2], s[1]]*dot[P[1], P[2]])/96 + 
    (m2^2*((23233*crossprod[P[1], P[2], s[1]]*dot[n12, P[1]])/600 - 
       (21743*crossprod[n12, P[1], s[1]]*dot[n12, P[1]]^2)/48 - 
       (3019*crossprod[n12, P[2], s[1]]*dot[n12, P[1]]^2)/60 + 
       (291*crossprod[n12, P[1], s[1]]*dot[n12, P[1]]*dot[n12, P[2]])/10 + 
       (12929*crossprod[n12, P[1], s[1]]*dot[P[1], P[1]])/96 + 
       (3383*crossprod[n12, P[2], s[1]]*dot[P[1], P[1]])/600 + 
       Pi^2*((3855*crossprod[n12, P[1], s[1]]*dot[n12, P[1]]^2)/128 - 
         (771*crossprod[n12, P[1], s[1]]*dot[P[1], P[1]])/128) - 
       (3439*crossprod[n12, P[1], s[1]]*dot[P[1], P[2]])/200))/m1^2 + 
    (13775*crossprod[n12, P[1], s[1]]*dot[P[2], P[2]])/96 - 
    (66341*crossprod[n12, P[2], s[1]]*dot[P[2], P[2]])/600 + 
    Pi^2*((-1029*crossprod[P[1], P[2], s[1]]*dot[n12, P[2]])/64 + 
      (1155*crossprod[n12, P[2], s[1]]*dot[n12, P[1]]*dot[n12, P[2]])/16 - 
      (525*crossprod[n12, P[1], s[1]]*dot[n12, P[2]]^2)/128 - 
      (231*crossprod[n12, P[2], s[1]]*dot[P[1], P[2]])/16 + 
      (105*crossprod[n12, P[1], s[1]]*dot[P[2], P[2]])/128) + 
    (m2*((467*crossprod[P[1], P[2], s[1]]*dot[n12, P[1]])/3 - 
       (86761*crossprod[n12, P[1], s[1]]*dot[n12, P[1]]^2)/240 + 
       (29587*crossprod[n12, P[2], s[1]]*dot[n12, P[1]]^2)/96 + 
       (4403*crossprod[P[1], P[2], s[1]]*dot[n12, P[2]])/75 + 
       (78151*crossprod[n12, P[1], s[1]]*dot[n12, P[1]]*dot[n12, P[2]])/96 - 
       (9917*crossprod[n12, P[2], s[1]]*dot[n12, P[1]]*dot[n12, P[2]])/80 + 
       (33917*crossprod[n12, P[1], s[1]]*dot[n12, P[2]]^2)/480 + 
       (5971*crossprod[n12, P[1], s[1]]*dot[P[1], P[1]])/75 - 
       (13259*crossprod[n12, P[2], s[1]]*dot[P[1], P[1]])/96 - 
       (22865*crossprod[n12, P[1], s[1]]*dot[P[1], P[2]])/96 + 
       (37997*crossprod[n12, P[2], s[1]]*dot[P[1], P[2]])/400 + 
       Pi^2*((165*crossprod[P[1], P[2], s[1]]*dot[n12, P[1]])/64 - 
         (1245*crossprod[n12, P[2], s[1]]*dot[n12, P[1]]^2)/64 - 
         (1665*crossprod[n12, P[1], s[1]]*dot[n12, P[1]]*dot[n12, P[2]])/64 + 
         (249*crossprod[n12, P[2], s[1]]*dot[P[1], P[1]])/64 + 
         (333*crossprod[n12, P[1], s[1]]*dot[P[1], P[2]])/64) + 
       (57343*crossprod[n12, P[1], s[1]]*dot[P[2], P[2]])/2400))/m1 + 
    (m1^2*((-3*crossprod[n12, P[2], s[1]]*dot[n12, P[2]]^2)/10 + 
       (3*crossprod[n12, P[2], s[1]]*dot[P[2], P[2]])/50))/m2^2 + 
    (m1*((-9949*crossprod[P[1], P[2], s[1]]*dot[n12, P[2]])/120 - 
       (1997*crossprod[n12, P[2], s[1]]*dot[n12, P[1]]*dot[n12, P[2]])/30 - 
       (6869*crossprod[n12, P[1], s[1]]*dot[n12, P[2]]^2)/120 + 
       (4801*crossprod[n12, P[2], s[1]]*dot[n12, P[2]]^2)/12 + 
       (4787*crossprod[n12, P[2], s[1]]*dot[P[1], P[2]])/150 - 
       (14957*crossprod[n12, P[1], s[1]]*dot[P[2], P[2]])/1200 - 
       (9407*crossprod[n12, P[2], s[1]]*dot[P[2], P[2]])/48 + 
       Pi^2*((-3375*crossprod[n12, P[2], s[1]]*dot[n12, P[2]]^2)/64 + 
         (675*crossprod[n12, P[2], s[1]]*dot[P[2], P[2]])/64)))/m2))/r12^4


==> anc/leading-actions-dimregzeros.dat.m <==
(* notation: crossprod[A,B,C] == ( \vec{A} \times \vec{B} ) \cdot \vec{C} *)
(* dot[A,B] == \vec{A} \cdot \vec{B} *)
(* logr12 == Log[r/R_0] *)
(* eps == \epsilon == d-3 *)
(* n12 == (\vec{x}_1 - \vec{x}_2)/r *)
(* s[i] == \vec{S}_i *)
(* v[i] == \vec{v}_i *)
(* P[i] == \vec{p}_i *)
(* a[i,j] == \frac{d^{j+2} \vec{x}_i}{dt^{j+2}} *)
(* sa[i,j] == \frac{d^{j} \vec{S}_i}{dt^{j}} *)

(eps*G*(1/2 - logr12)*m1*m2)/r12 + 
 cInv^3*((eps*G*m2*(2*crossprod[n12, s[1], v[1]] - 
      2*logr12*crossprod[n12, s[1], v[1]] - 2*crossprod[n12, s[1], v[2]] + 
      2*logr12*crossprod[n12, s[1], v[2]]))/r12^2 + 
   (eps*G*m1*(2*crossprod[n12, s[2], v[1]] - 
      2*logr12*crossprod[n12, s[2], v[1]] - 2*crossprod[n12, s[2], v[2]] + 
      2*logr12*crossprod[n12, s[2], v[2]]))/r12^2)


==> anc/redef-2pn.dat.m <==
{cInv^4*((7*G^2*n[LI[WL[1]], LI[WL[2]], i]*Scalar[m[LI[WL[1]]]]*
     Scalar[m[LI[WL[2]]]])/(8*Scalar[r[LI[WL[1]], LI[WL[2]]]]) + 
   G*(Scalar[m[LI[WL[2]]]]*
      (-(n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             x[LI[WL[2]], LI[DT[1]], -i]]^2)/8 + 
       (n[LI[WL[1]], LI[WL[2]], i]*Scalar[x[LI[WL[2]], LI[DT[1]], -i]*
           x[LI[WL[2]], LI[DT[1]], i]])/8 + 
       (3*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
         x[LI[WL[1]], LI[DT[1]], i])/2 - 
       (7*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
         x[LI[WL[2]], LI[DT[1]], i])/4) + Scalar[m[LI[WL[2]]]]*
      Scalar[r[LI[WL[1]], LI[WL[2]]]]*
      (-(n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            x[LI[WL[2]], LI[DT[2]], -i]])/16 + 
       (15*x[LI[WL[2]], LI[DT[2]], i])/16))), 0}


==> anc/redef-3pn.dat.m <==
{cInv^6*((G^3*((7*n[LI[WL[1]], LI[WL[2]], i]*Scalar[m[LI[WL[1]]]]^2*
        Scalar[m[LI[WL[2]]]])/9 + ((47*n[LI[WL[1]], LI[WL[2]], i])/2 - 
        2*Pi^2*n[LI[WL[1]], LI[WL[2]], i])*Scalar[m[LI[WL[1]]]]*
       Scalar[m[LI[WL[2]]]]^2 + (5*n[LI[WL[1]], LI[WL[2]], i]*
        Scalar[m[LI[WL[2]]]]^3)/3))/Scalar[r[LI[WL[1]], LI[WL[2]]]]^2 + 
   G^2*((Scalar[m[LI[WL[1]]]]*Scalar[m[LI[WL[2]]]]*
        ((65*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
              x[LI[WL[1]], LI[DT[1]], -i]]^2)/48 - 
         (61*n[LI[WL[1]], LI[WL[2]], i]*Scalar[x[LI[WL[1]], LI[DT[1]], -i]*
             x[LI[WL[1]], LI[DT[1]], i]])/12 + (9*n[LI[WL[1]], LI[WL[2]], i]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]])/
          8 - (217*n[LI[WL[1]], LI[WL[2]], i]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^2)/
          96 + (25*n[LI[WL[1]], LI[WL[2]], i]*Scalar[
            x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], -i]])/16 + 
         (127*n[LI[WL[1]], LI[WL[2]], i]*Scalar[x[LI[WL[2]], LI[DT[1]], -i]*
             x[LI[WL[2]], LI[DT[1]], i]])/48 - 
         (1891*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
           x[LI[WL[1]], LI[DT[1]], i])/96 + 
         (245*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
           x[LI[WL[1]], LI[DT[1]], i])/32 + 
         (401*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
           x[LI[WL[2]], LI[DT[1]], i])/32 - 
         (185*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
           x[LI[WL[2]], LI[DT[1]], i])/24) + Scalar[m[LI[WL[2]]]]^2*
        ((2*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             x[LI[WL[1]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             x[LI[WL[2]], LI[DT[1]], -i]])/3 - (n[LI[WL[1]], LI[WL[2]], i]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^2)/
          6 - (5*n[LI[WL[1]], LI[WL[2]], i]*Scalar[x[LI[WL[1]], LI[DT[1]], i]*
             x[LI[WL[2]], LI[DT[1]], -i]])/6 + (n[LI[WL[1]], LI[WL[2]], i]*
           Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]])/
          12 - (Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], 
              -i]]*x[LI[WL[1]], LI[DT[1]], i])/3 - 
         (5*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
           x[LI[WL[2]], LI[DT[1]], i])/6 - 
         (73*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
           x[LI[WL[2]], LI[DT[1]], i])/12))/Scalar[r[LI[WL[1]], LI[WL[2]]]] + 
     Scalar[m[LI[WL[1]]]]*Scalar[m[LI[WL[2]]]]*
      ((n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[1]], LI[DT[2]], -i]])/3 - (23*n[LI[WL[1]], LI[WL[2]], i]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[2]], -i]])/48 - 
       (251*x[LI[WL[1]], LI[DT[2]], i])/72 + 
       (22*Log[Scalar[r[LI[WL[1]], LI[WL[2]]]]]*x[LI[WL[1]], LI[DT[2]], i])/
        3 + ((-11*x[LI[WL[1]], LI[DT[2]], i])/3 - 
         (11*x[LI[WL[2]], LI[DT[2]], i])/3)/\[Epsilon]d - 
       (187*x[LI[WL[2]], LI[DT[2]], i])/48 + 
       (22*Log[Scalar[r[LI[WL[1]], LI[WL[2]]]]]*x[LI[WL[2]], LI[DT[2]], i])/
        3) + Scalar[m[LI[WL[2]]]]^2*
      ((-67*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[2]], LI[DT[2]], -i]])/96 - 
       (1099*x[LI[WL[2]], LI[DT[2]], i])/288 - 
       (11*x[LI[WL[2]], LI[DT[2]], i])/(3*\[Epsilon]d) + 
       (22*Log[Scalar[r[LI[WL[1]], LI[WL[2]]]]]*x[LI[WL[2]], LI[DT[2]], i])/
        3)) + G*(Scalar[m[LI[WL[2]]]]*
      (-(n[LI[WL[1]], LI[WL[2]], i]*Scalar[x[LI[WL[1]], LI[DT[1]], -i]*
            x[LI[WL[1]], LI[DT[1]], i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             x[LI[WL[2]], LI[DT[1]], -i]]^2)/8 + 
       (n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[1]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            x[LI[WL[2]], LI[DT[1]], -i]]^3)/8 + 
       (n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            x[LI[WL[2]], LI[DT[1]], -i]]^4)/16 + 
       (3*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            x[LI[WL[2]], LI[DT[1]], -i]]^2*Scalar[x[LI[WL[1]], LI[DT[1]], i]*
           x[LI[WL[2]], LI[DT[1]], -i]])/8 + 
       (n[LI[WL[1]], LI[WL[2]], i]*Scalar[x[LI[WL[1]], LI[DT[1]], -i]*
           x[LI[WL[1]], LI[DT[1]], i]]*Scalar[x[LI[WL[2]], LI[DT[1]], -i]*
           x[LI[WL[2]], LI[DT[1]], i]])/8 - (n[LI[WL[1]], LI[WL[2]], i]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
         Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]])/8 - 
       (5*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            x[LI[WL[2]], LI[DT[1]], -i]]^2*Scalar[x[LI[WL[2]], LI[DT[1]], -i]*
           x[LI[WL[2]], LI[DT[1]], i]])/16 - 
       (3*n[LI[WL[1]], LI[WL[2]], i]*Scalar[x[LI[WL[1]], LI[DT[1]], i]*
           x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[x[LI[WL[2]], LI[DT[1]], -i]*
           x[LI[WL[2]], LI[DT[1]], i]])/8 + (n[LI[WL[1]], LI[WL[2]], i]*
         Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]]^2)/
        4 - (Scalar[x[LI[WL[1]], LI[DT[1]], -i]*x[LI[WL[1]], LI[DT[1]], i]]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
         x[LI[WL[1]], LI[DT[1]], i])/2 - 
       (Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^2*
         x[LI[WL[1]], LI[DT[1]], i])/4 - 
       (5*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^3*
         x[LI[WL[1]], LI[DT[1]], i])/12 + 
       (Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
         Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
         x[LI[WL[1]], LI[DT[1]], i])/2 + 
       (Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
         Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]]*
         x[LI[WL[1]], LI[DT[1]], i])/4 + 
       (3*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
         Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]]*
         x[LI[WL[1]], LI[DT[1]], i])/2 + 
       (Scalar[x[LI[WL[1]], LI[DT[1]], -i]*x[LI[WL[1]], LI[DT[1]], i]]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
         x[LI[WL[2]], LI[DT[1]], i])/4 + 
       (3*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^2*
         x[LI[WL[2]], LI[DT[1]], i])/8 + 
       (5*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^3*
         x[LI[WL[2]], LI[DT[1]], i])/12 + 
       (Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
         Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
         x[LI[WL[2]], LI[DT[1]], i])/4 - 
       (3*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
         Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]]*
         x[LI[WL[2]], LI[DT[1]], i])/8 - 
       (15*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
         Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]]*
         x[LI[WL[2]], LI[DT[1]], i])/8) + Scalar[m[LI[WL[2]]]]*
      Scalar[r[LI[WL[1]], LI[WL[2]]]]*
      ((-5*n[LI[WL[1]], LI[WL[2]], i]*Scalar[x[LI[WL[1]], LI[DT[1]], -i]*
           x[LI[WL[1]], LI[DT[1]], i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[2]], LI[DT[2]], -i]])/64 + 
       (n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[1]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[2]], LI[DT[2]], -i]])/32 + 
       (n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            x[LI[WL[2]], LI[DT[1]], -i]]^2*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[2]], LI[DT[2]], -i]])/8 + 
       (7*n[LI[WL[1]], LI[WL[2]], i]*Scalar[x[LI[WL[1]], LI[DT[1]], i]*
           x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[2]], LI[DT[2]], -i]])/32 - 
       (13*n[LI[WL[1]], LI[WL[2]], i]*Scalar[x[LI[WL[2]], LI[DT[1]], -i]*
           x[LI[WL[2]], LI[DT[1]], i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[2]], LI[DT[2]], -i]])/64 + 
       (15*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[x[LI[WL[1]], LI[DT[1]], i]*
           x[LI[WL[2]], LI[DT[2]], -i]])/32 - 
       (n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[1]], LI[DT[1]], -i]]*Scalar[x[LI[WL[2]], LI[DT[1]], i]*
           x[LI[WL[2]], LI[DT[2]], -i]])/32 - 
       (19*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[x[LI[WL[2]], LI[DT[1]], i]*
           x[LI[WL[2]], LI[DT[2]], -i]])/32 + 
       (Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[2]], -i]]*
         x[LI[WL[1]], LI[DT[1]], i])/32 - 
       (37*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[2]], -i]]*
         x[LI[WL[1]], LI[DT[1]], i])/32 + 
       (17*Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[2]], -i]]*
         x[LI[WL[1]], LI[DT[1]], i])/32 - 
       (45*Scalar[x[LI[WL[2]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[2]], -i]]*
         x[LI[WL[1]], LI[DT[1]], i])/32 - 
       (Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[2]], -i]]*
         x[LI[WL[2]], LI[DT[1]], i])/32 + 
       (5*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[2]], -i]]*
         x[LI[WL[2]], LI[DT[1]], i])/4 - 
       (17*Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[2]], -i]]*
         x[LI[WL[2]], LI[DT[1]], i])/32 + 
       (45*Scalar[x[LI[WL[2]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[2]], -i]]*
         x[LI[WL[2]], LI[DT[1]], i])/32 + 
       (11*Scalar[x[LI[WL[1]], LI[DT[1]], -i]*x[LI[WL[1]], LI[DT[1]], i]]*
         x[LI[WL[2]], LI[DT[2]], i])/64 - 
       (Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
         x[LI[WL[2]], LI[DT[2]], i])/32 + 
       (11*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^2*
         x[LI[WL[2]], LI[DT[2]], i])/8 - 
       (25*Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
         x[LI[WL[2]], LI[DT[2]], i])/32 + 
       (99*Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]]*
         x[LI[WL[2]], LI[DT[2]], i])/64) + Scalar[m[LI[WL[2]]]]*
      Scalar[r[LI[WL[1]], LI[WL[2]]]]^2*
      ((n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            x[LI[WL[2]], LI[DT[2]], -i]]^2)/16 + 
       (3*n[LI[WL[1]], LI[WL[2]], i]*Scalar[x[LI[WL[2]], LI[DT[2]], -i]*
           x[LI[WL[2]], LI[DT[2]], i]])/16 - 
       (n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[1]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[2]], LI[DT[3]], -i]])/96 + 
       (7*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[2]], LI[DT[3]], -i]])/96 - 
       (n[LI[WL[1]], LI[WL[2]], i]*Scalar[x[LI[WL[1]], LI[DT[1]], i]*
           x[LI[WL[2]], LI[DT[3]], -i]])/96 + 
       (7*n[LI[WL[1]], LI[WL[2]], i]*Scalar[x[LI[WL[2]], LI[DT[1]], i]*
           x[LI[WL[2]], LI[DT[3]], -i]])/96 + 
       (35*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[3]], -i]]*
         x[LI[WL[1]], LI[DT[1]], i])/96 + 
       (Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[2]], -i]]*
         x[LI[WL[1]], LI[DT[2]], i])/8 - 
       (41*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[3]], -i]]*
         x[LI[WL[2]], LI[DT[1]], i])/96 - 
       (11*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[2]], -i]]*
         x[LI[WL[2]], LI[DT[2]], i])/8 + 
       (23*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
         x[LI[WL[2]], LI[DT[3]], i])/96 - 
       (113*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
         x[LI[WL[2]], LI[DT[3]], i])/96) + Scalar[m[LI[WL[2]]]]*
      Scalar[r[LI[WL[1]], LI[WL[2]]]]^3*
      (-(n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            x[LI[WL[2]], LI[DT[4]], -i]])/96 + 
       (23*x[LI[WL[2]], LI[DT[4]], i])/288))), 0}


==> anc/redef-loso.dat.m <==
{-(cInv^3*SO*S[LI[WL[1]], LI[DT[0]], i, -i1]*x[LI[WL[1]], LI[DT[1]], i1])/
  (2*Scalar[m[LI[WL[1]]]]), 0}


==> anc/redef-n2loso.dat.m <==
{cInv^7*SO*(-(S[LI[WL[1]], LI[DT[0]], i, -i1]*
      Scalar[x[LI[WL[1]], LI[DT[1]], -i]*x[LI[WL[1]], LI[DT[1]], i]]^2*
      x[LI[WL[1]], LI[DT[1]], i1])/(16*Scalar[m[LI[WL[1]]]]) + 
   G^2*(((237*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[1]], i, -i1]*
         Scalar[m[LI[WL[1]]]])/32 + 
       ((-33*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[1]], LI[DT[1]], i, -i1])/8 + 
         3*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[1]], i, -i1])*
        Scalar[m[LI[WL[2]]]])/Scalar[r[LI[WL[1]], LI[WL[2]]]] + 
     ((Scalar[m[LI[WL[2]]]]^2*(-(n[LI[WL[1]], LI[WL[2]], i1]*
            S[LI[WL[1]], LI[DT[0]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
              x[LI[WL[1]], LI[DT[1]], -i]]) + n[LI[WL[1]], LI[WL[2]], i]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
             x[LI[WL[1]], LI[DT[1]], i1]] - 2*n[LI[WL[1]], LI[WL[2]], i1]*
           S[LI[WL[1]], LI[DT[0]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             x[LI[WL[2]], LI[DT[1]], -i]] + (n[LI[WL[1]], LI[WL[2]], i]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, 
               -i1]*x[LI[WL[2]], LI[DT[1]], i1]])/2 - 
          (S[LI[WL[1]], LI[DT[0]], i, -i1]*x[LI[WL[1]], LI[DT[1]], i1])/4 - 
          (9*S[LI[WL[1]], LI[DT[0]], i, -i1]*x[LI[WL[2]], LI[DT[1]], i1])/4))/
        Scalar[m[LI[WL[1]]]] + Scalar[m[LI[WL[1]]]]*
        ((-487*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[0]], i, -i1]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]])/
          32 + (101*n[LI[WL[1]], LI[WL[2]], i]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
             x[LI[WL[1]], LI[DT[1]], i1]])/32 + 
         (287*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[0]], i, -i1]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]])/
          32 + (29*n[LI[WL[1]], LI[WL[2]], i]*Scalar[
            n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
             x[LI[WL[2]], LI[DT[1]], i1]])/8 + 
         (405*S[LI[WL[2]], LI[DT[0]], i, -i1]*x[LI[WL[1]], LI[DT[1]], i1])/
          32 - (135*S[LI[WL[2]], LI[DT[0]], i, -i1]*x[LI[WL[2]], LI[DT[1]], 
            i1])/16) + Scalar[m[LI[WL[2]]]]*
        ((-73*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[1]], LI[DT[0]], i, -i1]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]])/
          8 + (25*n[LI[WL[1]], LI[WL[2]], i]*Scalar[
            n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
             x[LI[WL[1]], LI[DT[1]], i1]])/32 + 
         (13*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[1]], LI[DT[0]], i, -i1]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]])/
          8 + n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[0]], i, -i1]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]] + 
         (41*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             S[LI[WL[1]], LI[DT[0]], -i, -i1]*x[LI[WL[2]], LI[DT[1]], i1]])/
          8 + (5*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[2]], LI[DT[1]], i1]])/
          8 - (185*S[LI[WL[1]], LI[DT[0]], i, -i1]*x[LI[WL[1]], LI[DT[1]], 
            i1])/32 + (5*S[LI[WL[1]], LI[DT[0]], i, -i1]*
           x[LI[WL[2]], LI[DT[1]], i1])/8 + 
         (19*S[LI[WL[2]], LI[DT[0]], i, -i1]*x[LI[WL[2]], LI[DT[1]], i1])/4))/
      Scalar[r[LI[WL[1]], LI[WL[2]]]]^2) + 
   G*((n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[3]], i, -i1]*
       Scalar[r[LI[WL[1]], LI[WL[2]]]]^2)/4 - 
     (n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[1]], i, -i1]*
       Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
       Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]])/2 + 
     (n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
         S[LI[WL[2]], LI[DT[1]], -i, -i1]*x[LI[WL[1]], LI[DT[1]], i1]]*
       Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]])/2 - 
     (3*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[1]], i, -i1]*
       Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^2)/4 - 
     (n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[1]], i, -i1]*
       Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], -i]])/2 + 
     (3*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[1]], i, -i1]*
       Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]])/4 + 
     (n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
         x[LI[WL[1]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
         S[LI[WL[2]], LI[DT[1]], -i, -i1]*x[LI[WL[2]], LI[DT[1]], i1]])/8 - 
     (3*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
         x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
         S[LI[WL[2]], LI[DT[1]], -i, -i1]*x[LI[WL[2]], LI[DT[1]], i1]])/8 + 
     (11*n[LI[WL[1]], LI[WL[2]], i]*Scalar[S[LI[WL[2]], LI[DT[1]], -i, -i1]*
         x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], i1]])/8 - 
     (n[LI[WL[1]], LI[WL[2]], i]*Scalar[S[LI[WL[2]], LI[DT[0]], -i, -i1]*
         x[LI[WL[1]], LI[DT[2]], i]*x[LI[WL[2]], LI[DT[1]], i1]])/2 + 
     (n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
         S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[1]], LI[DT[1]], i1]]*
       Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[2]], -i]])/8 - 
     (3*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[0]], i, -i1]*
       Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
       Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[2]], -i]])/4 - 
     (n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
         S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[2]], LI[DT[1]], i1]]*
       Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[2]], -i]])/16 - 
     (n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[0]], i, -i1]*
       Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[2]], -i]])/2 + 
     (3*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[0]], i, -i1]*
       Scalar[x[LI[WL[2]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[2]], -i]])/4 + 
     (n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
         x[LI[WL[1]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
         S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[2]], LI[DT[2]], i1]])/8 - 
     (n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
         x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
         S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[2]], LI[DT[2]], i1]])/8 + 
     n[LI[WL[1]], LI[WL[2]], i]*Scalar[S[LI[WL[2]], LI[DT[0]], -i, -i1]*
        x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[2]], i1]] - 
     (5*n[LI[WL[1]], LI[WL[2]], i]*Scalar[S[LI[WL[2]], LI[DT[0]], -i, -i1]*
         x[LI[WL[2]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[2]], i1]])/16 + 
     (Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[1]], -i, -i1]*
         x[LI[WL[2]], LI[DT[1]], i1]]*x[LI[WL[1]], LI[DT[1]], i])/8 - 
     (3*Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
         x[LI[WL[2]], LI[DT[2]], i1]]*x[LI[WL[1]], LI[DT[1]], i])/8 - 
     (S[LI[WL[2]], LI[DT[0]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
         x[LI[WL[2]], LI[DT[2]], -i]]*x[LI[WL[1]], LI[DT[1]], i1])/8 + 
     (Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[1]], -i, -i1]*
         x[LI[WL[1]], LI[DT[1]], i1]]*x[LI[WL[2]], LI[DT[1]], i])/2 - 
     (Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[1]], -i, -i1]*
         x[LI[WL[2]], LI[DT[1]], i1]]*x[LI[WL[2]], LI[DT[1]], i])/8 + 
     (3*Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
         x[LI[WL[2]], LI[DT[2]], i1]]*x[LI[WL[2]], LI[DT[1]], i])/8 + 
     (11*S[LI[WL[2]], LI[DT[1]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
         x[LI[WL[1]], LI[DT[1]], -i]]*x[LI[WL[2]], LI[DT[1]], i1])/8 + 
     (S[LI[WL[2]], LI[DT[0]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
         x[LI[WL[1]], LI[DT[2]], -i]]*x[LI[WL[2]], LI[DT[1]], i1])/2 + 
     (3*S[LI[WL[2]], LI[DT[1]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
         x[LI[WL[2]], LI[DT[1]], -i]]*x[LI[WL[2]], LI[DT[1]], i1])/8 + 
     (9*S[LI[WL[2]], LI[DT[0]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
         x[LI[WL[2]], LI[DT[2]], -i]]*x[LI[WL[2]], LI[DT[1]], i1])/16 + 
     ((-3*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[0]], i, -i1]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^2)/
        4 + (3*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[1]], LI[DT[1]], i1]]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^2)/
        4 - (3*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[0]], i, -i1]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^3)/
        4 - (n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[0]], i, -i1]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
         Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], -i]])/2 + 
       (n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[0]], i, -i1]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
         Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]])/4 - 
       (n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[1]], LI[DT[1]], i1]]*
         Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]])/4 + 
       (3*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[0]], i, -i1]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
         Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]])/4 + 
       (9*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            x[LI[WL[1]], LI[DT[1]], -i]]^2*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[2]], LI[DT[1]], i1]])/
        16 - (7*n[LI[WL[1]], LI[WL[2]], i]*Scalar[x[LI[WL[1]], LI[DT[1]], -i]*
           x[LI[WL[1]], LI[DT[1]], i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[2]], LI[DT[1]], i1]])/
        16 + (3*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[1]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[2]], LI[DT[1]], i1]])/8 - 
       (9*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            x[LI[WL[2]], LI[DT[1]], -i]]^2*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[2]], LI[DT[1]], i1]])/
        16 + (7*n[LI[WL[1]], LI[WL[2]], i]*Scalar[x[LI[WL[1]], LI[DT[1]], i]*
           x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[2]], LI[DT[1]], i1]])/8 - 
       (n[LI[WL[1]], LI[WL[2]], i]*Scalar[x[LI[WL[2]], LI[DT[1]], -i]*
           x[LI[WL[2]], LI[DT[1]], i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[2]], LI[DT[1]], i1]])/4 + 
       (13*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[1]], LI[DT[1]], -i]]*Scalar[S[LI[WL[2]], LI[DT[0]], -i, 
            -i1]*x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], i1]])/8 + 
       (3*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[S[LI[WL[2]], LI[DT[0]], -i, 
            -i1]*x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], i1]])/8 - 
       (7*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
           x[LI[WL[2]], LI[DT[1]], i1]]*x[LI[WL[1]], LI[DT[1]], i])/8 + 
       (Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
           x[LI[WL[2]], LI[DT[1]], i1]]*x[LI[WL[1]], LI[DT[1]], i])/8 - 
       (9*Scalar[S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[1]], LI[DT[1]], i]*
           x[LI[WL[2]], LI[DT[1]], i1]]*x[LI[WL[1]], LI[DT[1]], i])/8 + 
       (Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
           x[LI[WL[1]], LI[DT[1]], i1]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[2]], LI[DT[1]], -i]]*x[LI[WL[2]], LI[DT[1]], i])/2 + 
       (7*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
           x[LI[WL[2]], LI[DT[1]], i1]]*x[LI[WL[2]], LI[DT[1]], i])/8 - 
       (Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
           x[LI[WL[2]], LI[DT[1]], i1]]*x[LI[WL[2]], LI[DT[1]], i])/8 + 
       (13*Scalar[S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[1]], LI[DT[1]], i]*
           x[LI[WL[2]], LI[DT[1]], i1]]*x[LI[WL[2]], LI[DT[1]], i])/8 + 
       (13*S[LI[WL[2]], LI[DT[0]], i, -i1]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]^2*
         x[LI[WL[2]], LI[DT[1]], i1])/16 - (9*S[LI[WL[2]], LI[DT[0]], i, -i1]*
         Scalar[x[LI[WL[1]], LI[DT[1]], -i]*x[LI[WL[1]], LI[DT[1]], i]]*
         x[LI[WL[2]], LI[DT[1]], i1])/16 + (3*S[LI[WL[2]], LI[DT[0]], i, -i1]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
         x[LI[WL[2]], LI[DT[1]], i1])/8 + (7*S[LI[WL[2]], LI[DT[0]], i, -i1]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^2*
         x[LI[WL[2]], LI[DT[1]], i1])/16 + 
       (13*S[LI[WL[2]], LI[DT[0]], i, -i1]*Scalar[x[LI[WL[1]], LI[DT[1]], i]*
           x[LI[WL[2]], LI[DT[1]], -i]]*x[LI[WL[2]], LI[DT[1]], i1])/8 - 
       (3*S[LI[WL[2]], LI[DT[0]], i, -i1]*Scalar[x[LI[WL[2]], LI[DT[1]], -i]*
           x[LI[WL[2]], LI[DT[1]], i]]*x[LI[WL[2]], LI[DT[1]], i1])/2 + 
       (Scalar[m[LI[WL[2]]]]*((-3*n[LI[WL[1]], LI[WL[2]], i1]*
            S[LI[WL[1]], LI[DT[0]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
              x[LI[WL[1]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], 
                i]*x[LI[WL[2]], LI[DT[1]], -i]]^2)/4 + 
          (3*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
              S[LI[WL[1]], LI[DT[0]], -i, -i1]*x[LI[WL[1]], LI[DT[1]], i1]]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^2)/
           4 - (3*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[1]], LI[DT[0]], i, -i1]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^3)/
           4 - n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[1]], LI[DT[0]], i, -i1]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
           Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], -i]] + 
          (n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[1]], LI[DT[0]], i, -i1]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
            Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]])/
           4 - (n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
              S[LI[WL[1]], LI[DT[0]], -i, -i1]*x[LI[WL[1]], LI[DT[1]], i1]]*
            Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]])/
           4 + (5*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[1]], LI[DT[0]], i, -i1]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
            Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]])/
           4 - (3*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], 
                i]*x[LI[WL[2]], LI[DT[1]], -i]]^2*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, 
               -i1]*x[LI[WL[2]], LI[DT[1]], i1]])/4 + 
          (n[LI[WL[1]], LI[WL[2]], i]*Scalar[x[LI[WL[2]], LI[DT[1]], -i]*
              x[LI[WL[2]], LI[DT[1]], i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
              S[LI[WL[1]], LI[DT[0]], -i, -i1]*x[LI[WL[2]], LI[DT[1]], i1]])/
           4 + 2*Scalar[S[LI[WL[1]], LI[DT[0]], -i, -i1]*x[LI[WL[1]], 
              LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], i1]]*
           x[LI[WL[1]], LI[DT[1]], i] - (5*S[LI[WL[1]], LI[DT[0]], i, -i1]*
            Scalar[x[LI[WL[1]], LI[DT[1]], -i]*x[LI[WL[1]], LI[DT[1]], i]]*
            x[LI[WL[1]], LI[DT[1]], i1])/8 + (S[LI[WL[1]], LI[DT[0]], i, -i1]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^2*
            x[LI[WL[1]], LI[DT[1]], i1])/4 + 2*S[LI[WL[1]], LI[DT[0]], i, 
            -i1]*Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], 
              -i]]*x[LI[WL[1]], LI[DT[1]], i1] - S[LI[WL[1]], LI[DT[0]], i, 
            -i1]*Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], 
              i]]*x[LI[WL[1]], LI[DT[1]], i1] + 
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
             x[LI[WL[1]], LI[DT[1]], i1]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             x[LI[WL[2]], LI[DT[1]], -i]]*x[LI[WL[2]], LI[DT[1]], i] - 
          (Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, 
               -i1]*x[LI[WL[2]], LI[DT[1]], i1]]*x[LI[WL[2]], LI[DT[1]], i])/
           2 - (5*Scalar[S[LI[WL[1]], LI[DT[0]], -i, -i1]*x[LI[WL[1]], LI[
                DT[1]], i]*x[LI[WL[2]], LI[DT[1]], i1]]*x[LI[WL[2]], 
             LI[DT[1]], i])/2 - S[LI[WL[1]], LI[DT[0]], i, -i1]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^2*
           x[LI[WL[2]], LI[DT[1]], i1] - (5*S[LI[WL[1]], LI[DT[0]], i, -i1]*
            Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
            x[LI[WL[2]], LI[DT[1]], i1])/2 + 
          (5*S[LI[WL[1]], LI[DT[0]], i, -i1]*Scalar[x[LI[WL[2]], LI[DT[1]], 
               -i]*x[LI[WL[2]], LI[DT[1]], i]]*x[LI[WL[2]], LI[DT[1]], i1])/
           2))/Scalar[m[LI[WL[1]]]])/Scalar[r[LI[WL[1]], LI[WL[2]]]] + 
     (3*Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
         x[LI[WL[1]], LI[DT[1]], i1]]*x[LI[WL[2]], LI[DT[2]], i])/8 + 
     (5*Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
         x[LI[WL[2]], LI[DT[1]], i1]]*x[LI[WL[2]], LI[DT[2]], i])/16 + 
     (7*S[LI[WL[2]], LI[DT[0]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
         x[LI[WL[1]], LI[DT[1]], -i]]*x[LI[WL[2]], LI[DT[2]], i1])/8 + 
     (5*S[LI[WL[2]], LI[DT[0]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
         x[LI[WL[2]], LI[DT[1]], -i]]*x[LI[WL[2]], LI[DT[2]], i1])/8 + 
     (Scalar[m[LI[WL[2]]]]*((n[LI[WL[1]], LI[WL[2]], i1]*
          S[LI[WL[1]], LI[DT[1]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             x[LI[WL[2]], LI[DT[1]], -i]]^2)/4 - 
        (n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[1]], LI[DT[1]], i, -i1]*
          Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]])/4 + 
        (n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            S[LI[WL[1]], LI[DT[0]], -i, -i1]*x[LI[WL[1]], LI[DT[1]], i1]]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[2]], -i]])/8 - 
        (3*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[1]], LI[DT[0]], i, -i1]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[2]], -i]])/4 - 
        (n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            S[LI[WL[1]], LI[DT[0]], -i, -i1]*x[LI[WL[2]], LI[DT[1]], i1]]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[2]], -i]])/8 - 
        (3*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[1]], LI[DT[0]], i, -i1]*
          Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[2]], -i]])/4 + 
        (5*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[1]], LI[DT[0]], i, -i1]*
          Scalar[x[LI[WL[2]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[2]], -i]])/4 - 
        (n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            S[LI[WL[1]], LI[DT[0]], -i, -i1]*x[LI[WL[2]], LI[DT[2]], i1]])/
         4 - (n[LI[WL[1]], LI[WL[2]], i]*Scalar[S[LI[WL[1]], LI[DT[0]], -i, 
             -i1]*x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[2]], i1]])/
         8 + (n[LI[WL[1]], LI[WL[2]], i]*Scalar[S[LI[WL[1]], LI[DT[0]], -i, 
             -i1]*x[LI[WL[2]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[2]], i1]])/
         8 + (S[LI[WL[1]], LI[DT[0]], i, -i1]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[2]], -i]]*
          x[LI[WL[1]], LI[DT[1]], i1])/2 + S[LI[WL[1]], LI[DT[0]], i, -i1]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
         x[LI[WL[1]], LI[DT[2]], i1] - 
        (Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
            x[LI[WL[2]], LI[DT[2]], i1]]*x[LI[WL[2]], LI[DT[1]], i])/4 + 
        (3*S[LI[WL[1]], LI[DT[1]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            x[LI[WL[2]], LI[DT[1]], -i]]*x[LI[WL[2]], LI[DT[1]], i1])/2 - 
        (9*S[LI[WL[1]], LI[DT[0]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            x[LI[WL[2]], LI[DT[2]], -i]]*x[LI[WL[2]], LI[DT[1]], i1])/8 + 
        (5*Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
            x[LI[WL[1]], LI[DT[1]], i1]]*x[LI[WL[2]], LI[DT[2]], i])/8 - 
        (3*Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
            x[LI[WL[2]], LI[DT[1]], i1]]*x[LI[WL[2]], LI[DT[2]], i])/8 + 
        (3*S[LI[WL[1]], LI[DT[0]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            x[LI[WL[1]], LI[DT[1]], -i]]*x[LI[WL[2]], LI[DT[2]], i1])/4 - 
        3*S[LI[WL[1]], LI[DT[0]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[2]], LI[DT[1]], -i]]*x[LI[WL[2]], LI[DT[2]], i1]))/
      Scalar[m[LI[WL[1]]]] + Scalar[r[LI[WL[1]], LI[WL[2]]]]*
      (-(n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[2]], i, -i1]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]])/4 + 
       (n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           S[LI[WL[2]], LI[DT[2]], -i, -i1]*x[LI[WL[1]], LI[DT[1]], i1]])/4 - 
       (3*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[2]], i, -i1]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]])/4 - 
       (3*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           S[LI[WL[2]], LI[DT[2]], -i, -i1]*x[LI[WL[2]], LI[DT[1]], i1]])/
        16 - (3*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[1]], i, -i1]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[2]], -i]])/4 - 
       (n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           S[LI[WL[2]], LI[DT[1]], -i, -i1]*x[LI[WL[2]], LI[DT[2]], i1]])/8 - 
       (n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[0]], i, -i1]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[3]], -i]])/4 + 
       (n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[2]], LI[DT[3]], i1]])/
        16 + (S[LI[WL[2]], LI[DT[2]], i, -i1]*x[LI[WL[2]], LI[DT[1]], i1])/
        16 - (7*S[LI[WL[2]], LI[DT[1]], i, -i1]*x[LI[WL[2]], LI[DT[2]], i1])/
        8 - (19*S[LI[WL[2]], LI[DT[0]], i, -i1]*x[LI[WL[2]], LI[DT[3]], i1])/
        16 + (Scalar[m[LI[WL[2]]]]*(-(n[LI[WL[1]], LI[WL[2]], i1]*
             S[LI[WL[1]], LI[DT[0]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], 
                i]*x[LI[WL[2]], LI[DT[3]], -i]])/4 + 
          (7*S[LI[WL[1]], LI[DT[0]], i, -i1]*x[LI[WL[2]], LI[DT[3]], i1])/4))/
        Scalar[m[LI[WL[1]]]]))), 
 cInv^6*(G^2*((Scalar[m[LI[WL[1]]]]*Scalar[m[LI[WL[2]]]]*
        ((-31*n[LI[WL[1]], LI[WL[2]], j]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             x[LI[WL[1]], LI[DT[1]], -i]]*x[LI[WL[1]], LI[DT[1]], i])/2 + 
         5*n[LI[WL[1]], LI[WL[2]], j]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            x[LI[WL[2]], LI[DT[1]], -i]]*x[LI[WL[1]], LI[DT[1]], i] + 
         (31*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             x[LI[WL[1]], LI[DT[1]], -i]]*x[LI[WL[1]], LI[DT[1]], j])/2 - 
         5*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            x[LI[WL[2]], LI[DT[1]], -i]]*x[LI[WL[1]], LI[DT[1]], j] + 
         (17*n[LI[WL[1]], LI[WL[2]], j]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             x[LI[WL[1]], LI[DT[1]], -i]]*x[LI[WL[2]], LI[DT[1]], i])/2 - 
         (13*n[LI[WL[1]], LI[WL[2]], j]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             x[LI[WL[2]], LI[DT[1]], -i]]*x[LI[WL[2]], LI[DT[1]], i])/2 - 
         (13*x[LI[WL[1]], LI[DT[1]], j]*x[LI[WL[2]], LI[DT[1]], i])/2 - 
         (17*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             x[LI[WL[1]], LI[DT[1]], -i]]*x[LI[WL[2]], LI[DT[1]], j])/2 + 
         (13*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             x[LI[WL[2]], LI[DT[1]], -i]]*x[LI[WL[2]], LI[DT[1]], j])/2 + 
         (13*x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], j])/2) + 
       Scalar[m[LI[WL[2]]]]^2*((-3*n[LI[WL[1]], LI[WL[2]], j]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
           x[LI[WL[1]], LI[DT[1]], i])/4 - (9*n[LI[WL[1]], LI[WL[2]], j]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
           x[LI[WL[1]], LI[DT[1]], i])/4 + (3*n[LI[WL[1]], LI[WL[2]], i]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
           x[LI[WL[1]], LI[DT[1]], j])/4 + (9*n[LI[WL[1]], LI[WL[2]], i]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
           x[LI[WL[1]], LI[DT[1]], j])/4 - (n[LI[WL[1]], LI[WL[2]], j]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
           x[LI[WL[2]], LI[DT[1]], i])/2 - (15*n[LI[WL[1]], LI[WL[2]], j]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
           x[LI[WL[2]], LI[DT[1]], i])/8 - (27*x[LI[WL[1]], LI[DT[1]], j]*
           x[LI[WL[2]], LI[DT[1]], i])/4 + (n[LI[WL[1]], LI[WL[2]], i]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
           x[LI[WL[2]], LI[DT[1]], j])/2 + (15*n[LI[WL[1]], LI[WL[2]], i]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
           x[LI[WL[2]], LI[DT[1]], j])/8 + (27*x[LI[WL[1]], LI[DT[1]], i]*
           x[LI[WL[2]], LI[DT[1]], j])/4))/Scalar[r[LI[WL[1]], LI[WL[2]]]]^
       2 + (Scalar[m[LI[WL[1]]]]*Scalar[m[LI[WL[2]]]]*
       ((5*n[LI[WL[1]], LI[WL[2]], j]*x[LI[WL[1]], LI[DT[2]], i])/4 - 
        (5*n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[2]], j])/4 + 
        (n[LI[WL[1]], LI[WL[2]], j]*x[LI[WL[2]], LI[DT[2]], i])/4 - 
        (n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[2]], j])/4))/
      Scalar[r[LI[WL[1]], LI[WL[2]]]]) + 
   G*((Scalar[m[LI[WL[2]]]]*((n[LI[WL[1]], LI[WL[2]], j]*
          Scalar[x[LI[WL[1]], LI[DT[1]], -i]*x[LI[WL[1]], LI[DT[1]], i]]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
          x[LI[WL[1]], LI[DT[1]], i])/2 - (3*n[LI[WL[1]], LI[WL[2]], j]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^2*
          x[LI[WL[1]], LI[DT[1]], i])/4 - (3*n[LI[WL[1]], LI[WL[2]], j]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^3*
          x[LI[WL[1]], LI[DT[1]], i])/4 - n[LI[WL[1]], LI[WL[2]], j]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
         Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
         x[LI[WL[1]], LI[DT[1]], i] + (n[LI[WL[1]], LI[WL[2]], j]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
          Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]]*
          x[LI[WL[1]], LI[DT[1]], i])/4 + (5*n[LI[WL[1]], LI[WL[2]], j]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
          Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]]*
          x[LI[WL[1]], LI[DT[1]], i])/4 - (n[LI[WL[1]], LI[WL[2]], i]*
          Scalar[x[LI[WL[1]], LI[DT[1]], -i]*x[LI[WL[1]], LI[DT[1]], i]]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
          x[LI[WL[1]], LI[DT[1]], j])/2 + (3*n[LI[WL[1]], LI[WL[2]], i]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^2*
          x[LI[WL[1]], LI[DT[1]], j])/4 + (3*n[LI[WL[1]], LI[WL[2]], i]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^3*
          x[LI[WL[1]], LI[DT[1]], j])/4 + n[LI[WL[1]], LI[WL[2]], i]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
         Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
         x[LI[WL[1]], LI[DT[1]], j] - (n[LI[WL[1]], LI[WL[2]], i]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
          Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]]*
          x[LI[WL[1]], LI[DT[1]], j])/4 - (5*n[LI[WL[1]], LI[WL[2]], i]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
          Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]]*
          x[LI[WL[1]], LI[DT[1]], j])/4 + (3*n[LI[WL[1]], LI[WL[2]], j]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^2*
          x[LI[WL[2]], LI[DT[1]], i])/4 + (3*n[LI[WL[1]], LI[WL[2]], j]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^3*
          x[LI[WL[2]], LI[DT[1]], i])/4 + (n[LI[WL[1]], LI[WL[2]], j]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
          Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
          x[LI[WL[2]], LI[DT[1]], i])/2 - (n[LI[WL[1]], LI[WL[2]], j]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
          Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]]*
          x[LI[WL[2]], LI[DT[1]], i])/4 - (5*n[LI[WL[1]], LI[WL[2]], j]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
          Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]]*
          x[LI[WL[2]], LI[DT[1]], i])/4 - 
        (3*Scalar[x[LI[WL[1]], LI[DT[1]], -i]*x[LI[WL[1]], LI[DT[1]], i]]*
          x[LI[WL[1]], LI[DT[1]], j]*x[LI[WL[2]], LI[DT[1]], i])/2 + 
        Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^2*
         x[LI[WL[1]], LI[DT[1]], j]*x[LI[WL[2]], LI[DT[1]], i] + 
        (3*Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
          x[LI[WL[1]], LI[DT[1]], j]*x[LI[WL[2]], LI[DT[1]], i])/2 - 
        (5*Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]]*
          x[LI[WL[1]], LI[DT[1]], j]*x[LI[WL[2]], LI[DT[1]], i])/2 - 
        (3*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            x[LI[WL[1]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             x[LI[WL[2]], LI[DT[1]], -i]]^2*x[LI[WL[2]], LI[DT[1]], j])/4 - 
        (3*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             x[LI[WL[2]], LI[DT[1]], -i]]^3*x[LI[WL[2]], LI[DT[1]], j])/4 - 
        (n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[x[LI[WL[1]], LI[DT[1]], i]*
            x[LI[WL[2]], LI[DT[1]], -i]]*x[LI[WL[2]], LI[DT[1]], j])/2 + 
        (n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            x[LI[WL[1]], LI[DT[1]], -i]]*Scalar[x[LI[WL[2]], LI[DT[1]], -i]*
            x[LI[WL[2]], LI[DT[1]], i]]*x[LI[WL[2]], LI[DT[1]], j])/4 + 
        (5*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[x[LI[WL[2]], LI[DT[1]], -i]*
            x[LI[WL[2]], LI[DT[1]], i]]*x[LI[WL[2]], LI[DT[1]], j])/4 + 
        (3*Scalar[x[LI[WL[1]], LI[DT[1]], -i]*x[LI[WL[1]], LI[DT[1]], i]]*
          x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], j])/2 - 
        Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^2*
         x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], j] - 
        (3*Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
          x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], j])/2 + 
        (5*Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]]*
          x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], j])/2))/
      Scalar[r[LI[WL[1]], LI[WL[2]]]] + Scalar[m[LI[WL[2]]]]*
      (-(n[LI[WL[1]], LI[WL[2]], j]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            x[LI[WL[2]], LI[DT[2]], -i]]*x[LI[WL[1]], LI[DT[1]], i])/2 + 
       (n[LI[WL[1]], LI[WL[2]], j]*Scalar[x[LI[WL[2]], LI[DT[1]], i]*
           x[LI[WL[2]], LI[DT[2]], -i]]*x[LI[WL[1]], LI[DT[1]], i])/2 + 
       (n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[2]], LI[DT[2]], -i]]*x[LI[WL[1]], LI[DT[1]], j])/2 - 
       (n[LI[WL[1]], LI[WL[2]], i]*Scalar[x[LI[WL[2]], LI[DT[1]], i]*
           x[LI[WL[2]], LI[DT[2]], -i]]*x[LI[WL[1]], LI[DT[1]], j])/2 - 
       (n[LI[WL[1]], LI[WL[2]], j]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            x[LI[WL[2]], LI[DT[1]], -i]]^2*x[LI[WL[1]], LI[DT[2]], i])/4 + 
       (n[LI[WL[1]], LI[WL[2]], j]*Scalar[x[LI[WL[2]], LI[DT[1]], -i]*
           x[LI[WL[2]], LI[DT[1]], i]]*x[LI[WL[1]], LI[DT[2]], i])/4 + 
       (n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            x[LI[WL[2]], LI[DT[1]], -i]]^2*x[LI[WL[1]], LI[DT[2]], j])/4 - 
       (n[LI[WL[1]], LI[WL[2]], i]*Scalar[x[LI[WL[2]], LI[DT[1]], -i]*
           x[LI[WL[2]], LI[DT[1]], i]]*x[LI[WL[1]], LI[DT[2]], j])/4 + 
       (n[LI[WL[1]], LI[WL[2]], j]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[2]], LI[DT[2]], -i]]*x[LI[WL[2]], LI[DT[1]], i])/2 - 
       (n[LI[WL[1]], LI[WL[2]], j]*Scalar[x[LI[WL[2]], LI[DT[1]], i]*
           x[LI[WL[2]], LI[DT[2]], -i]]*x[LI[WL[2]], LI[DT[1]], i])/2 + 
       (3*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[2]], -i]]*
         x[LI[WL[1]], LI[DT[1]], j]*x[LI[WL[2]], LI[DT[1]], i])/2 + 
       (3*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
         x[LI[WL[1]], LI[DT[2]], j]*x[LI[WL[2]], LI[DT[1]], i])/2 - 
       (n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[2]], LI[DT[2]], -i]]*x[LI[WL[2]], LI[DT[1]], j])/2 + 
       (n[LI[WL[1]], LI[WL[2]], i]*Scalar[x[LI[WL[2]], LI[DT[1]], i]*
           x[LI[WL[2]], LI[DT[2]], -i]]*x[LI[WL[2]], LI[DT[1]], j])/2 - 
       (3*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[2]], -i]]*
         x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], j])/2 - 
       (3*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
         x[LI[WL[1]], LI[DT[2]], i]*x[LI[WL[2]], LI[DT[1]], j])/2 + 
       (n[LI[WL[1]], LI[WL[2]], j]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            x[LI[WL[2]], LI[DT[1]], -i]]^2*x[LI[WL[2]], LI[DT[2]], i])/4 - 
       (n[LI[WL[1]], LI[WL[2]], j]*Scalar[x[LI[WL[2]], LI[DT[1]], -i]*
           x[LI[WL[2]], LI[DT[1]], i]]*x[LI[WL[2]], LI[DT[2]], i])/4 + 
       (3*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
         x[LI[WL[1]], LI[DT[1]], j]*x[LI[WL[2]], LI[DT[2]], i])/2 - 
       (n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            x[LI[WL[2]], LI[DT[1]], -i]]^2*x[LI[WL[2]], LI[DT[2]], j])/4 + 
       (n[LI[WL[1]], LI[WL[2]], i]*Scalar[x[LI[WL[2]], LI[DT[1]], -i]*
           x[LI[WL[2]], LI[DT[1]], i]]*x[LI[WL[2]], LI[DT[2]], j])/4 - 
       (3*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
         x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[2]], j])/2)))}


==> anc/redef-n3loso.dat.m <==
{cInv^9*SO*((-5*S[LI[WL[1]], LI[DT[0]], i, -i1]*
     Scalar[x[LI[WL[1]], LI[DT[1]], -i]*x[LI[WL[1]], LI[DT[1]], i]]^3*
     x[LI[WL[1]], LI[DT[1]], i1])/(128*Scalar[m[LI[WL[1]]]]) + 
   G^3*((((-3325*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[1]], i, -i1])/
          288 - (37*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[1]], i, 
            -i1])/(6*\[Epsilon]d) + (37*Log[Scalar[r[LI[WL[1]], LI[WL[2]]]]]*
           n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[1]], i, -i1])/2)*
        Scalar[m[LI[WL[1]]]]^2 + 
       ((225*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[1]], LI[DT[1]], i, -i1])/
          16 - 17*Log[Scalar[r[LI[WL[1]], LI[WL[2]]]]]*n[LI[WL[1]], 
           LI[WL[2]], i1]*S[LI[WL[1]], LI[DT[1]], i, -i1] - 
         (2441*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[1]], i, -i1])/
          288 + (11*Pi^2*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[1]], 
            i, -i1])/32 + (29*Log[Scalar[r[LI[WL[1]], LI[WL[2]]]]]*
           n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[1]], i, -i1])/2 + 
         ((17*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[1]], LI[DT[1]], i, -i1])/
            3 - (29*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[1]], i, 
              -i1])/6)/\[Epsilon]d)*Scalar[m[LI[WL[1]]]]*
        Scalar[m[LI[WL[2]]]] + ((2767*n[LI[WL[1]], LI[WL[2]], i1]*
           S[LI[WL[1]], LI[DT[1]], i, -i1])/576 - 
         (3*Pi^2*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[1]], LI[DT[1]], i, -i1])/
          16 - (29*Log[Scalar[r[LI[WL[1]], LI[WL[2]]]]]*n[LI[WL[1]], 
            LI[WL[2]], i1]*S[LI[WL[1]], LI[DT[1]], i, -i1])/2 - 
         (23*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[1]], i, -i1])/3 + 
         8*Log[Scalar[r[LI[WL[1]], LI[WL[2]]]]]*n[LI[WL[1]], LI[WL[2]], i1]*
          S[LI[WL[2]], LI[DT[1]], i, -i1] + 
         ((29*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[1]], LI[DT[1]], i, -i1])/
            6 - (8*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[1]], i, 
              -i1])/3)/\[Epsilon]d)*Scalar[m[LI[WL[2]]]]^2 + 
       (((-5*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[1]], LI[DT[1]], i, -i1])/3 - 
          (2*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[1]], LI[DT[1]], i, -i1])/
           (3*\[Epsilon]d) + 2*Log[Scalar[r[LI[WL[1]], LI[WL[2]]]]]*
           n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[1]], LI[DT[1]], i, -i1])*
         Scalar[m[LI[WL[2]]]]^3)/Scalar[m[LI[WL[1]]]])/
      Scalar[r[LI[WL[1]], LI[WL[2]]]]^2 + 
     ((Scalar[m[LI[WL[2]]]]^3*(9*n[LI[WL[1]], LI[WL[2]], i1]*
           S[LI[WL[1]], LI[DT[0]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             x[LI[WL[1]], LI[DT[1]], -i]] - 9*n[LI[WL[1]], LI[WL[2]], i]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
             x[LI[WL[1]], LI[DT[1]], i1]] - (1289*n[LI[WL[1]], LI[WL[2]], i1]*
            S[LI[WL[1]], LI[DT[0]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
              x[LI[WL[2]], LI[DT[1]], -i]])/200 - 
          (6383*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
              S[LI[WL[1]], LI[DT[0]], -i, -i1]*x[LI[WL[2]], LI[DT[1]], i1]])/
           600 - (S[LI[WL[1]], LI[DT[0]], i, -i1]*x[LI[WL[1]], LI[DT[1]], 
             i1])/4 + (581*S[LI[WL[1]], LI[DT[0]], i, -i1]*
            x[LI[WL[2]], LI[DT[1]], i1])/72))/Scalar[m[LI[WL[1]]]] + 
       Scalar[m[LI[WL[2]]]]^2*((-11267*n[LI[WL[1]], LI[WL[2]], i1]*
           S[LI[WL[1]], LI[DT[0]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             x[LI[WL[1]], LI[DT[1]], -i]])/192 + 
         (87*Log[Scalar[r[LI[WL[1]], LI[WL[2]]]]]*n[LI[WL[1]], LI[WL[2]], i1]*
           S[LI[WL[1]], LI[DT[0]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             x[LI[WL[1]], LI[DT[1]], -i]])/2 - (3*n[LI[WL[1]], LI[WL[2]], i1]*
           S[LI[WL[2]], LI[DT[0]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             x[LI[WL[1]], LI[DT[1]], -i]])/50 - 
         (9489*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             S[LI[WL[1]], LI[DT[0]], -i, -i1]*x[LI[WL[1]], LI[DT[1]], i1]])/
          128 + (3*n[LI[WL[1]], LI[WL[2]], i]*Scalar[
            n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
             x[LI[WL[1]], LI[DT[1]], i1]])/50 + 
         (5635*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[1]], LI[DT[0]], i, -i1]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]])/
          192 - (87*Log[Scalar[r[LI[WL[1]], LI[WL[2]]]]]*
           n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[1]], LI[DT[0]], i, -i1]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]])/
          2 - (857*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[0]], i, 
            -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], 
              -i]])/50 + (8213*n[LI[WL[1]], LI[WL[2]], i]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
             x[LI[WL[2]], LI[DT[1]], i1]])/96 + 
         (76897*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[2]], LI[DT[1]], i1]])/
          4800 + (31805*S[LI[WL[1]], LI[DT[0]], i, -i1]*x[LI[WL[1]], 
            LI[DT[1]], i1])/1152 - (29*Log[Scalar[r[LI[WL[1]], LI[WL[2]]]]]*
           S[LI[WL[1]], LI[DT[0]], i, -i1]*x[LI[WL[1]], LI[DT[1]], i1])/2 + 
         (13*S[LI[WL[1]], LI[DT[0]], i, -i1]*x[LI[WL[2]], LI[DT[1]], i1])/
          576 + (29*Log[Scalar[r[LI[WL[1]], LI[WL[2]]]]]*
           S[LI[WL[1]], LI[DT[0]], i, -i1]*x[LI[WL[2]], LI[DT[1]], i1])/2 - 
         (6235*S[LI[WL[2]], LI[DT[0]], i, -i1]*x[LI[WL[2]], LI[DT[1]], i1])/
          576 + ((-29*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[1]], LI[DT[0]], i, 
              -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], 
                -i]])/2 + (29*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[1]], 
              LI[DT[0]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[
                LI[WL[2]], LI[DT[1]], -i]])/2 + 
           (29*S[LI[WL[1]], LI[DT[0]], i, -i1]*x[LI[WL[1]], LI[DT[1]], i1])/
            6 - (29*S[LI[WL[1]], LI[DT[0]], i, -i1]*x[LI[WL[2]], LI[DT[1]], 
              i1])/6)/\[Epsilon]d + Pi^2*((-21*n[LI[WL[1]], LI[WL[2]], i1]*
             S[LI[WL[1]], LI[DT[0]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], 
                i]*x[LI[WL[1]], LI[DT[1]], -i]])/8 + 
           (525*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], 
                i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*x[LI[WL[1]], LI[DT[1]], 
                i1]])/64 - (135*n[LI[WL[1]], LI[WL[2]], i1]*
             S[LI[WL[1]], LI[DT[0]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], 
                i]*x[LI[WL[2]], LI[DT[1]], -i]])/32 - 
           (225*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], 
                i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*x[LI[WL[2]], LI[DT[1]], 
                i1]])/32 - (119*S[LI[WL[1]], LI[DT[0]], i, -i1]*
             x[LI[WL[1]], LI[DT[1]], i1])/64 + 
           (15*S[LI[WL[1]], LI[DT[0]], i, -i1]*x[LI[WL[2]], LI[DT[1]], i1])/
            4)) + Scalar[m[LI[WL[1]]]]^2*
        ((339703*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[0]], i, -i1]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]])/
          4800 - (87*Log[Scalar[r[LI[WL[1]], LI[WL[2]]]]]*
           n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[0]], i, -i1]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]])/
          2 - (18013*n[LI[WL[1]], LI[WL[2]], i]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
             x[LI[WL[1]], LI[DT[1]], i1]])/800 - 
         (56909*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[0]], i, -i1]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]])/
          1200 + (87*Log[Scalar[r[LI[WL[1]], LI[WL[2]]]]]*
           n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[0]], i, -i1]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]])/
          2 + (30193*n[LI[WL[1]], LI[WL[2]], i]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
             x[LI[WL[2]], LI[DT[1]], i1]])/2400 - 
         (4177*S[LI[WL[2]], LI[DT[0]], i, -i1]*x[LI[WL[1]], LI[DT[1]], i1])/
          576 + (29*Log[Scalar[r[LI[WL[1]], LI[WL[2]]]]]*
           S[LI[WL[2]], LI[DT[0]], i, -i1]*x[LI[WL[1]], LI[DT[1]], i1])/2 + 
         (89*S[LI[WL[2]], LI[DT[0]], i, -i1]*x[LI[WL[2]], LI[DT[1]], i1])/
          96 - (29*Log[Scalar[r[LI[WL[1]], LI[WL[2]]]]]*S[LI[WL[2]], 
            LI[DT[0]], i, -i1]*x[LI[WL[2]], LI[DT[1]], i1])/2 + 
         ((29*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[0]], i, -i1]*
             Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]])/
            2 - (29*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[0]], i, 
              -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], 
                -i]])/2 - (29*S[LI[WL[2]], LI[DT[0]], i, -i1]*
             x[LI[WL[1]], LI[DT[1]], i1])/6 + 
           (29*S[LI[WL[2]], LI[DT[0]], i, -i1]*x[LI[WL[2]], LI[DT[1]], i1])/
            6)/\[Epsilon]d) + Scalar[m[LI[WL[1]]]]*Scalar[m[LI[WL[2]]]]*
        ((-16513*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[1]], LI[DT[0]], i, -i1]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]])/
          400 + (117*Log[Scalar[r[LI[WL[1]], LI[WL[2]]]]]*
           n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[1]], LI[DT[0]], i, -i1]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]])/
          2 + (29371*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[0]], i, 
            -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], 
              -i]])/384 - (87*Log[Scalar[r[LI[WL[1]], LI[WL[2]]]]]*
           n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[0]], i, -i1]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]])/
          2 - (37961*n[LI[WL[1]], LI[WL[2]], i]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
             x[LI[WL[1]], LI[DT[1]], i1]])/1200 - 
         (15415*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[1]], LI[DT[1]], i1]])/
          128 + (38191*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[1]], LI[DT[0]], i, 
            -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], 
              -i]])/600 - (117*Log[Scalar[r[LI[WL[1]], LI[WL[2]]]]]*
           n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[1]], LI[DT[0]], i, -i1]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]])/
          2 - (26609*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[0]], i, 
            -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], 
              -i]])/384 + (87*Log[Scalar[r[LI[WL[1]], LI[WL[2]]]]]*
           n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[0]], i, -i1]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]])/
          2 + (6943*n[LI[WL[1]], LI[WL[2]], i]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
             x[LI[WL[2]], LI[DT[1]], i1]])/1200 + 
         (8307*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[2]], LI[DT[1]], i1]])/
          64 + (8567*S[LI[WL[1]], LI[DT[0]], i, -i1]*x[LI[WL[1]], LI[DT[1]], 
            i1])/288 - (39*Log[Scalar[r[LI[WL[1]], LI[WL[2]]]]]*
           S[LI[WL[1]], LI[DT[0]], i, -i1]*x[LI[WL[1]], LI[DT[1]], i1])/2 + 
         (22607*S[LI[WL[2]], LI[DT[0]], i, -i1]*x[LI[WL[1]], LI[DT[1]], i1])/
          1152 + (29*Log[Scalar[r[LI[WL[1]], LI[WL[2]]]]]*
           S[LI[WL[2]], LI[DT[0]], i, -i1]*x[LI[WL[1]], LI[DT[1]], i1])/2 - 
         (523*S[LI[WL[1]], LI[DT[0]], i, -i1]*x[LI[WL[2]], LI[DT[1]], i1])/
          48 + (39*Log[Scalar[r[LI[WL[1]], LI[WL[2]]]]]*S[LI[WL[1]], 
            LI[DT[0]], i, -i1]*x[LI[WL[2]], LI[DT[1]], i1])/2 - 
         (7415*S[LI[WL[2]], LI[DT[0]], i, -i1]*x[LI[WL[2]], LI[DT[1]], i1])/
          192 - (29*Log[Scalar[r[LI[WL[1]], LI[WL[2]]]]]*
           S[LI[WL[2]], LI[DT[0]], i, -i1]*x[LI[WL[2]], LI[DT[1]], i1])/2 + 
         Pi^2*((-135*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[0]], i, 
              -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], 
                -i]])/16 + (237*n[LI[WL[1]], LI[WL[2]], i]*
             Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, 
                -i1]*x[LI[WL[1]], LI[DT[1]], i1]])/16 + 
           (57*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[0]], i, -i1]*
             Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]])/
            32 - (159*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], 
                LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[2]], 
                LI[DT[1]], i1]])/64 - (17*S[LI[WL[2]], LI[DT[0]], i, -i1]*
             x[LI[WL[1]], LI[DT[1]], i1])/8 + 
           (15*S[LI[WL[2]], LI[DT[0]], i, -i1]*x[LI[WL[2]], LI[DT[1]], i1])/
            64) + ((-39*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[1]], LI[DT[0]], 
              i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], 
                LI[DT[1]], -i]])/2 + (29*n[LI[WL[1]], LI[WL[2]], i1]*
             S[LI[WL[2]], LI[DT[0]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], 
                i]*x[LI[WL[1]], LI[DT[1]], -i]])/2 + 
           (39*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[1]], LI[DT[0]], i, -i1]*
             Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]])/
            2 - (29*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[0]], i, 
              -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], 
                -i]])/2 + (13*S[LI[WL[1]], LI[DT[0]], i, -i1]*
             x[LI[WL[1]], LI[DT[1]], i1])/2 - 
           (29*S[LI[WL[2]], LI[DT[0]], i, -i1]*x[LI[WL[1]], LI[DT[1]], i1])/
            6 - (13*S[LI[WL[1]], LI[DT[0]], i, -i1]*x[LI[WL[2]], LI[DT[1]], 
              i1])/2 + (29*S[LI[WL[2]], LI[DT[0]], i, -i1]*x[LI[WL[2]], 
              LI[DT[1]], i1])/6)/\[Epsilon]d))/
      Scalar[r[LI[WL[1]], LI[WL[2]]]]^3) + 
   G^2*((((-559*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[3]], i, -i1])/
          576 - (4*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[3]], i, 
            -i1])/(3*\[Epsilon]d) + (8*Log[Scalar[r[LI[WL[1]], LI[WL[2]]]]]*
           n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[3]], i, -i1])/3)*
        Scalar[m[LI[WL[1]]]] + ((-7*n[LI[WL[1]], LI[WL[2]], i1]*
           S[LI[WL[1]], LI[DT[3]], i, -i1])/6 - 
         (77*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[3]], i, -i1])/
          48 - (4*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[3]], i, 
            -i1])/(3*\[Epsilon]d) + (8*Log[Scalar[r[LI[WL[1]], LI[WL[2]]]]]*
           n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[3]], i, -i1])/3)*
        Scalar[m[LI[WL[2]]]])*Scalar[r[LI[WL[1]], LI[WL[2]]]] + 
     ((Scalar[m[LI[WL[2]]]]^2*(-(n[LI[WL[1]], LI[WL[2]], i1]*
             S[LI[WL[1]], LI[DT[0]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], 
                i]*x[LI[WL[1]], LI[DT[1]], -i]]*Scalar[x[LI[WL[1]], 
                LI[DT[1]], -i]*x[LI[WL[1]], LI[DT[1]], i]])/8 + 
          (n[LI[WL[1]], LI[WL[2]], i]*Scalar[x[LI[WL[1]], LI[DT[1]], -i]*
              x[LI[WL[1]], LI[DT[1]], i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
              S[LI[WL[1]], LI[DT[0]], -i, -i1]*x[LI[WL[1]], LI[DT[1]], i1]])/
           8 + (4*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[1]], LI[DT[0]], i, -i1]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]^2*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]])/
           3 + (17*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[1]], LI[DT[0]], i, 
             -i1]*Scalar[x[LI[WL[1]], LI[DT[1]], -i]*x[LI[WL[1]], LI[DT[1]], 
               i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], 
               -i]])/12 - (8*n[LI[WL[1]], LI[WL[2]], i]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, 
               -i1]*x[LI[WL[1]], LI[DT[1]], i1]]*Scalar[
             n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]])/3 + 
          (203*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[1]], LI[DT[0]], i, -i1]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^2)/
           64 - (321*n[LI[WL[1]], LI[WL[2]], i]*Scalar[
             n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
              x[LI[WL[1]], LI[DT[1]], i1]]*Scalar[n[LI[WL[1]], LI[WL[2]], 
                i]*x[LI[WL[2]], LI[DT[1]], -i]]^2)/64 + 
          (19*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[1]], LI[DT[0]], i, -i1]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^3)/
           8 - (17*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[1]], LI[DT[0]], i, 
             -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], 
               -i]]*Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], 
               -i]])/12 + (17*n[LI[WL[1]], LI[WL[2]], i]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, 
               -i1]*x[LI[WL[1]], LI[DT[1]], i1]]*Scalar[
             x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], -i]])/12 - 
          (133*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[1]], LI[DT[0]], i, -i1]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
            Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], -i]])/
           8 + (101*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[1]], LI[DT[0]], i, 
             -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], 
               -i]]*Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[
                DT[1]], i]])/64 - (47*n[LI[WL[1]], LI[WL[2]], i]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, 
               -i1]*x[LI[WL[1]], LI[DT[1]], i1]]*Scalar[
             x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]])/64 + 
          (329*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[1]], LI[DT[0]], i, -i1]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
            Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]])/
           8 - (n[LI[WL[1]], LI[WL[2]], i]*Scalar[x[LI[WL[1]], LI[DT[1]], -i]*
              x[LI[WL[1]], LI[DT[1]], i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
              S[LI[WL[1]], LI[DT[0]], -i, -i1]*x[LI[WL[2]], LI[DT[1]], i1]])/
           4 - (8*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], 
               i]*x[LI[WL[1]], LI[DT[1]], -i]]*Scalar[
             n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, 
               -i1]*x[LI[WL[2]], LI[DT[1]], i1]])/3 - 
          (495*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[
                LI[WL[2]], LI[DT[1]], -i]]^2*Scalar[n[LI[WL[1]], LI[WL[2]], 
               i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*x[LI[WL[2]], LI[DT[1]], 
               i1]])/32 + (n[LI[WL[1]], LI[WL[2]], i]*
            Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, 
               -i1]*x[LI[WL[2]], LI[DT[1]], i1]])/6 + 
          (165*n[LI[WL[1]], LI[WL[2]], i]*Scalar[x[LI[WL[2]], LI[DT[1]], -i]*
              x[LI[WL[2]], LI[DT[1]], i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
              S[LI[WL[1]], LI[DT[0]], -i, -i1]*x[LI[WL[2]], LI[DT[1]], i1]])/
           32 - (7*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], 
               i]*x[LI[WL[1]], LI[DT[1]], -i]]*Scalar[
             S[LI[WL[1]], LI[DT[0]], -i, -i1]*x[LI[WL[1]], LI[DT[1]], i]*
              x[LI[WL[2]], LI[DT[1]], i1]])/6 - 
          (73*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
              x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[S[LI[WL[1]], LI[DT[0]], -i, 
               -i1]*x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], i1]])/
           48 - (5*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], 
               -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], 
               -i, -i1]*x[LI[WL[1]], LI[DT[1]], i1]]*x[LI[WL[1]], LI[DT[1]], 
             i])/8 + (Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], LI[
                DT[0]], -i, -i1]*x[LI[WL[1]], LI[DT[1]], i1]]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
            x[LI[WL[1]], LI[DT[1]], i])/6 - 
          (Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, 
               -i1]*x[LI[WL[2]], LI[DT[1]], i1]]*x[LI[WL[1]], LI[DT[1]], i])/
           2 + (19*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], 
               -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], 
               -i, -i1]*x[LI[WL[2]], LI[DT[1]], i1]]*x[LI[WL[1]], LI[DT[1]], 
             i])/96 - (143*Scalar[S[LI[WL[1]], LI[DT[0]], -i, -i1]*
              x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], i1]]*
            x[LI[WL[1]], LI[DT[1]], i])/12 - (S[LI[WL[1]], LI[DT[0]], i, -i1]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]^2*
            x[LI[WL[1]], LI[DT[1]], i1])/8 - 
          (23*S[LI[WL[1]], LI[DT[0]], i, -i1]*Scalar[x[LI[WL[1]], LI[DT[1]], 
               -i]*x[LI[WL[1]], LI[DT[1]], i]]*x[LI[WL[1]], LI[DT[1]], i1])/
           16 - (5*S[LI[WL[1]], LI[DT[0]], i, -i1]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
            x[LI[WL[1]], LI[DT[1]], i1])/2 + 
          (483*S[LI[WL[1]], LI[DT[0]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], 
                i]*x[LI[WL[2]], LI[DT[1]], -i]]^2*x[LI[WL[1]], LI[DT[1]], 
             i1])/64 + (13*S[LI[WL[1]], LI[DT[0]], i, -i1]*
            Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
            x[LI[WL[1]], LI[DT[1]], i1])/4 + 
          (147*S[LI[WL[1]], LI[DT[0]], i, -i1]*Scalar[
             x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]]*
            x[LI[WL[1]], LI[DT[1]], i1])/64 + 
          (17*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, 
               -i1]*x[LI[WL[1]], LI[DT[1]], i1]]*x[LI[WL[2]], LI[DT[1]], i])/
           12 + (219*Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], LI[
                DT[0]], -i, -i1]*x[LI[WL[1]], LI[DT[1]], i1]]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
            x[LI[WL[2]], LI[DT[1]], i])/32 + 
          (Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, 
               -i1]*x[LI[WL[2]], LI[DT[1]], i1]]*x[LI[WL[2]], LI[DT[1]], i])/
           6 + (173*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], 
               -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], 
               -i, -i1]*x[LI[WL[2]], LI[DT[1]], i1]]*x[LI[WL[2]], LI[DT[1]], 
             i])/8 + (299*Scalar[S[LI[WL[1]], LI[DT[0]], -i, -i1]*
              x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], i1]]*
            x[LI[WL[2]], LI[DT[1]], i])/12 - 
          (7*S[LI[WL[1]], LI[DT[0]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], 
                i]*x[LI[WL[1]], LI[DT[1]], -i]]^2*x[LI[WL[2]], LI[DT[1]], 
             i1])/12 - (73*S[LI[WL[1]], LI[DT[0]], i, -i1]*
            Scalar[x[LI[WL[1]], LI[DT[1]], -i]*x[LI[WL[1]], LI[DT[1]], i]]*
            x[LI[WL[2]], LI[DT[1]], i1])/12 - 
          (245*S[LI[WL[1]], LI[DT[0]], i, -i1]*Scalar[
             n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
            x[LI[WL[2]], LI[DT[1]], i1])/96 + 
          (27*S[LI[WL[1]], LI[DT[0]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], 
                i]*x[LI[WL[2]], LI[DT[1]], -i]]^2*x[LI[WL[2]], LI[DT[1]], 
             i1])/16 + (191*S[LI[WL[1]], LI[DT[0]], i, -i1]*
            Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
            x[LI[WL[2]], LI[DT[1]], i1])/12 - 
          (259*S[LI[WL[1]], LI[DT[0]], i, -i1]*Scalar[
             x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]]*
            x[LI[WL[2]], LI[DT[1]], i1])/16))/Scalar[m[LI[WL[1]]]] + 
       Scalar[m[LI[WL[2]]]]*((437*n[LI[WL[1]], LI[WL[2]], i1]*
           S[LI[WL[1]], LI[DT[0]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
              x[LI[WL[1]], LI[DT[1]], -i]]^3)/96 - 
         (45*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[1]], LI[DT[0]], i, -i1]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
           Scalar[x[LI[WL[1]], LI[DT[1]], -i]*x[LI[WL[1]], LI[DT[1]], i]])/
          2 + (1307*n[LI[WL[1]], LI[WL[2]], i]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]^2*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
             x[LI[WL[1]], LI[DT[1]], i1]])/192 + 
         (3047*n[LI[WL[1]], LI[WL[2]], i]*Scalar[x[LI[WL[1]], LI[DT[1]], -i]*
             x[LI[WL[1]], LI[DT[1]], i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             S[LI[WL[1]], LI[DT[0]], -i, -i1]*x[LI[WL[1]], LI[DT[1]], i1]])/
          384 - (353*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[1]], LI[DT[0]], i, 
            -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], 
               -i]]^2*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], 
              LI[DT[1]], -i]])/16 + (297*n[LI[WL[1]], LI[WL[2]], i1]*
           S[LI[WL[1]], LI[DT[0]], i, -i1]*Scalar[x[LI[WL[1]], LI[DT[1]], -i]*
             x[LI[WL[1]], LI[DT[1]], i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             x[LI[WL[2]], LI[DT[1]], -i]])/32 - n[LI[WL[1]], LI[WL[2]], i1]*
          S[LI[WL[2]], LI[DT[0]], i, -i1]*Scalar[x[LI[WL[1]], LI[DT[1]], -i]*
            x[LI[WL[1]], LI[DT[1]], i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            x[LI[WL[2]], LI[DT[1]], -i]] - (4543*n[LI[WL[1]], LI[WL[2]], i]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
             x[LI[WL[1]], LI[DT[1]], i1]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             x[LI[WL[2]], LI[DT[1]], -i]])/192 + 
         (359*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[1]], LI[DT[0]], i, -i1]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^2)/
          6 - (71*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[0]], i, -i1]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^2)/
          12 + (1171*n[LI[WL[1]], LI[WL[2]], i]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
             x[LI[WL[1]], LI[DT[1]], i1]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
              x[LI[WL[2]], LI[DT[1]], -i]]^2)/192 + 
         (71*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[1]], LI[DT[1]], i1]]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^2)/
          12 - (79*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[1]], LI[DT[0]], i, 
            -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], 
               -i]]^3)/3 + (115*n[LI[WL[1]], LI[WL[2]], i1]*
           S[LI[WL[2]], LI[DT[0]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
              x[LI[WL[2]], LI[DT[1]], -i]]^3)/24 + 
         (163*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[1]], LI[DT[0]], i, -i1]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
           Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], -i]])/
          4 - (2351*n[LI[WL[1]], LI[WL[2]], i]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
             x[LI[WL[1]], LI[DT[1]], i1]]*Scalar[x[LI[WL[1]], LI[DT[1]], i]*
             x[LI[WL[2]], LI[DT[1]], -i]])/192 - 
         (757*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[1]], LI[DT[0]], i, -i1]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
           Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], -i]])/
          24 + (47*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[0]], i, 
            -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], 
              -i]]*Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], 
              -i]])/6 - (2855*n[LI[WL[1]], LI[WL[2]], i1]*
           S[LI[WL[1]], LI[DT[0]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             x[LI[WL[1]], LI[DT[1]], -i]]*Scalar[x[LI[WL[2]], LI[DT[1]], -i]*
             x[LI[WL[2]], LI[DT[1]], i]])/96 + 
         (35*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[0]], i, -i1]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
           Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]])/
          12 + (4159*n[LI[WL[1]], LI[WL[2]], i]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
             x[LI[WL[1]], LI[DT[1]], i1]]*Scalar[x[LI[WL[2]], LI[DT[1]], -i]*
             x[LI[WL[2]], LI[DT[1]], i]])/384 - 
         (35*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[1]], LI[DT[1]], i1]]*
           Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]])/
          12 + (645*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[1]], LI[DT[0]], i, 
            -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], 
              -i]]*Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], 
              i]])/32 - (11*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], 
            LI[DT[0]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[x[LI[WL[2]], LI[DT[1]], -i]*
             x[LI[WL[2]], LI[DT[1]], i]])/8 - (31*n[LI[WL[1]], LI[WL[2]], i]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]^2*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
             x[LI[WL[2]], LI[DT[1]], i1]])/6 + 
         (643*n[LI[WL[1]], LI[WL[2]], i]*Scalar[x[LI[WL[1]], LI[DT[1]], -i]*
             x[LI[WL[1]], LI[DT[1]], i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             S[LI[WL[1]], LI[DT[0]], -i, -i1]*x[LI[WL[2]], LI[DT[1]], i1]])/
          96 + (1043*n[LI[WL[1]], LI[WL[2]], i]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
             x[LI[WL[2]], LI[DT[1]], i1]])/48 - 
         (1079*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
              x[LI[WL[2]], LI[DT[1]], -i]]^2*Scalar[
            n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
             x[LI[WL[2]], LI[DT[1]], i1]])/48 - 
         (439*n[LI[WL[1]], LI[WL[2]], i]*Scalar[x[LI[WL[1]], LI[DT[1]], i]*
             x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             S[LI[WL[1]], LI[DT[0]], -i, -i1]*x[LI[WL[2]], LI[DT[1]], i1]])/
          24 + (835*n[LI[WL[1]], LI[WL[2]], i]*
           Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
             x[LI[WL[2]], LI[DT[1]], i1]])/96 + 
         (227*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
              x[LI[WL[1]], LI[DT[1]], -i]]^2*Scalar[
            n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
             x[LI[WL[2]], LI[DT[1]], i1]])/16 - 
         (177*n[LI[WL[1]], LI[WL[2]], i]*Scalar[x[LI[WL[1]], LI[DT[1]], -i]*
             x[LI[WL[1]], LI[DT[1]], i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[2]], LI[DT[1]], i1]])/
          32 - (1841*n[LI[WL[1]], LI[WL[2]], i]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
             x[LI[WL[2]], LI[DT[1]], i1]])/48 - 
         (117*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
              x[LI[WL[2]], LI[DT[1]], -i]]^2*Scalar[
            n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
             x[LI[WL[2]], LI[DT[1]], i1]])/32 + 
         (32*n[LI[WL[1]], LI[WL[2]], i]*Scalar[x[LI[WL[1]], LI[DT[1]], i]*
             x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[2]], LI[DT[1]], i1]])/
          3 + (n[LI[WL[1]], LI[WL[2]], i]*Scalar[x[LI[WL[2]], LI[DT[1]], -i]*
             x[LI[WL[2]], LI[DT[1]], i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[2]], LI[DT[1]], i1]])/
          32 - (1307*n[LI[WL[1]], LI[WL[2]], i]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
           Scalar[S[LI[WL[1]], LI[DT[0]], -i, -i1]*x[LI[WL[1]], LI[DT[1]], i]*
             x[LI[WL[2]], LI[DT[1]], i1]])/64 + 
         (205*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[S[LI[WL[1]], LI[DT[0]], -i, 
              -i1]*x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], i1]])/
          64 + (17*n[LI[WL[1]], LI[WL[2]], i]*Scalar[
            n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
           Scalar[S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[1]], LI[DT[1]], i]*
             x[LI[WL[2]], LI[DT[1]], i1]])/32 - 
         (97*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[S[LI[WL[2]], LI[DT[0]], -i, 
              -i1]*x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], i1]])/
          16 + (5915*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], 
              LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             S[LI[WL[1]], LI[DT[0]], -i, -i1]*x[LI[WL[1]], LI[DT[1]], i1]]*
           x[LI[WL[1]], LI[DT[1]], i])/192 + 
         (1597*Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, 
              -i1]*x[LI[WL[1]], LI[DT[1]], i1]]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
           x[LI[WL[1]], LI[DT[1]], i])/192 + 
         2*Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
            x[LI[WL[1]], LI[DT[1]], i1]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            x[LI[WL[2]], LI[DT[1]], -i]]*x[LI[WL[1]], LI[DT[1]], i] - 
         (119*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
             x[LI[WL[2]], LI[DT[1]], i1]]*x[LI[WL[1]], LI[DT[1]], i])/48 - 
         (133*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
             x[LI[WL[2]], LI[DT[1]], i1]]*x[LI[WL[1]], LI[DT[1]], i])/24 - 
         (225*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
             x[LI[WL[2]], LI[DT[1]], i1]]*x[LI[WL[1]], LI[DT[1]], i])/16 + 
         (2207*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
             x[LI[WL[2]], LI[DT[1]], i1]]*x[LI[WL[1]], LI[DT[1]], i])/48 + 
         (555*Scalar[S[LI[WL[1]], LI[DT[0]], -i, -i1]*x[LI[WL[1]], LI[DT[1]], 
              i]*x[LI[WL[2]], LI[DT[1]], i1]]*x[LI[WL[1]], LI[DT[1]], i])/
          32 + (107*Scalar[S[LI[WL[2]], LI[DT[0]], -i, -i1]*
             x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], i1]]*
           x[LI[WL[1]], LI[DT[1]], i])/32 - 
         (2021*S[LI[WL[1]], LI[DT[0]], i, -i1]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]^2*
           x[LI[WL[1]], LI[DT[1]], i1])/192 + 
         (155*S[LI[WL[1]], LI[DT[0]], i, -i1]*Scalar[
            x[LI[WL[1]], LI[DT[1]], -i]*x[LI[WL[1]], LI[DT[1]], i]]*
           x[LI[WL[1]], LI[DT[1]], i1])/384 + 
         (3907*S[LI[WL[1]], LI[DT[0]], i, -i1]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
           x[LI[WL[1]], LI[DT[1]], i1])/192 - 
         (535*S[LI[WL[1]], LI[DT[0]], i, -i1]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^2*
           x[LI[WL[1]], LI[DT[1]], i1])/96 + 
         (961*S[LI[WL[1]], LI[DT[0]], i, -i1]*Scalar[
            x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
           x[LI[WL[1]], LI[DT[1]], i1])/192 - 
         (1261*S[LI[WL[1]], LI[DT[0]], i, -i1]*
           Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]]*
           x[LI[WL[1]], LI[DT[1]], i1])/384 - 
         (6809*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
             x[LI[WL[1]], LI[DT[1]], i1]]*x[LI[WL[2]], LI[DT[1]], i])/192 + 
         (1363*Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, 
              -i1]*x[LI[WL[1]], LI[DT[1]], i1]]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
           x[LI[WL[2]], LI[DT[1]], i])/192 - 
         (47*Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, 
              -i1]*x[LI[WL[1]], LI[DT[1]], i1]]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
           x[LI[WL[2]], LI[DT[1]], i])/6 + 
         (49*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
             x[LI[WL[2]], LI[DT[1]], i1]]*x[LI[WL[2]], LI[DT[1]], i])/48 - 
         (149*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
             x[LI[WL[2]], LI[DT[1]], i1]]*x[LI[WL[2]], LI[DT[1]], i])/48 + 
         (461*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
             x[LI[WL[2]], LI[DT[1]], i1]]*x[LI[WL[2]], LI[DT[1]], i])/48 - 
         (521*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
             x[LI[WL[2]], LI[DT[1]], i1]]*x[LI[WL[2]], LI[DT[1]], i])/16 - 
         (77*Scalar[S[LI[WL[1]], LI[DT[0]], -i, -i1]*x[LI[WL[1]], LI[DT[1]], 
              i]*x[LI[WL[2]], LI[DT[1]], i1]]*x[LI[WL[2]], LI[DT[1]], i])/
          32 - (39*Scalar[S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[1]], 
              LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], i1]]*
           x[LI[WL[2]], LI[DT[1]], i])/8 - 
         (115*S[LI[WL[1]], LI[DT[0]], i, -i1]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]^2*
           x[LI[WL[2]], LI[DT[1]], i1])/48 - 
         (97*S[LI[WL[2]], LI[DT[0]], i, -i1]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]^2*
           x[LI[WL[2]], LI[DT[1]], i1])/8 + 
         (263*S[LI[WL[1]], LI[DT[0]], i, -i1]*Scalar[
            x[LI[WL[1]], LI[DT[1]], -i]*x[LI[WL[1]], LI[DT[1]], i]]*
           x[LI[WL[2]], LI[DT[1]], i1])/48 + 
         (193*S[LI[WL[2]], LI[DT[0]], i, -i1]*Scalar[
            x[LI[WL[1]], LI[DT[1]], -i]*x[LI[WL[1]], LI[DT[1]], i]]*
           x[LI[WL[2]], LI[DT[1]], i1])/32 - 
         (97*S[LI[WL[1]], LI[DT[0]], i, -i1]*Scalar[
            n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
           x[LI[WL[2]], LI[DT[1]], i1])/12 + 
         (43*S[LI[WL[2]], LI[DT[0]], i, -i1]*Scalar[
            n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
           x[LI[WL[2]], LI[DT[1]], i1])/4 + 
         (209*S[LI[WL[1]], LI[DT[0]], i, -i1]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^2*
           x[LI[WL[2]], LI[DT[1]], i1])/48 + 
         (67*S[LI[WL[2]], LI[DT[0]], i, -i1]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^2*
           x[LI[WL[2]], LI[DT[1]], i1])/32 - 
         (73*S[LI[WL[1]], LI[DT[0]], i, -i1]*Scalar[
            x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
           x[LI[WL[2]], LI[DT[1]], i1])/12 - 
         (179*S[LI[WL[2]], LI[DT[0]], i, -i1]*Scalar[
            x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
           x[LI[WL[2]], LI[DT[1]], i1])/16 + 
         (565*S[LI[WL[1]], LI[DT[0]], i, -i1]*Scalar[
            x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]]*
           x[LI[WL[2]], LI[DT[1]], i1])/96 - 
         (77*S[LI[WL[2]], LI[DT[0]], i, -i1]*Scalar[
            x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]]*
           x[LI[WL[2]], LI[DT[1]], i1])/32) + Scalar[m[LI[WL[1]]]]*
        ((-1055*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[0]], i, -i1]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]^3)/
          64 - (2661*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[0]], i, 
            -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], 
              -i]]*Scalar[x[LI[WL[1]], LI[DT[1]], -i]*x[LI[WL[1]], LI[DT[1]], 
              i]])/128 + (1943*n[LI[WL[1]], LI[WL[2]], i]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]^2*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
             x[LI[WL[1]], LI[DT[1]], i1]])/192 + 
         (3281*n[LI[WL[1]], LI[WL[2]], i]*Scalar[x[LI[WL[1]], LI[DT[1]], -i]*
             x[LI[WL[1]], LI[DT[1]], i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[1]], LI[DT[1]], i1]])/
          384 + (1641*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[0]], i, 
            -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], 
               -i]]^2*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], 
              LI[DT[1]], -i]])/32 + (873*n[LI[WL[1]], LI[WL[2]], i1]*
           S[LI[WL[2]], LI[DT[0]], i, -i1]*Scalar[x[LI[WL[1]], LI[DT[1]], -i]*
             x[LI[WL[1]], LI[DT[1]], i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             x[LI[WL[2]], LI[DT[1]], -i]])/128 - 
         (1801*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             x[LI[WL[1]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[1]], LI[DT[1]], i1]]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]])/
          48 - (1979*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[0]], i, 
            -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], 
              -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], 
               -i]]^2)/192 + (2227*n[LI[WL[1]], LI[WL[2]], i]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
             x[LI[WL[1]], LI[DT[1]], i1]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
              x[LI[WL[2]], LI[DT[1]], -i]]^2)/192 - 
         (165*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[0]], i, -i1]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^3)/
          16 - (331*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[0]], i, 
            -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], 
              -i]]*Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], 
              -i]])/64 + (4471*n[LI[WL[1]], LI[WL[2]], i]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
             x[LI[WL[1]], LI[DT[1]], i1]]*Scalar[x[LI[WL[1]], LI[DT[1]], i]*
             x[LI[WL[2]], LI[DT[1]], -i]])/192 - 
         (5045*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[0]], i, -i1]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
           Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], -i]])/
          192 - (2045*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[0]], i, 
            -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], 
              -i]]*Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], 
              i]])/384 - (917*n[LI[WL[1]], LI[WL[2]], i]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
             x[LI[WL[1]], LI[DT[1]], i1]]*Scalar[x[LI[WL[2]], LI[DT[1]], -i]*
             x[LI[WL[2]], LI[DT[1]], i]])/384 + 
         (2003*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[0]], i, -i1]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
           Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]])/
          128 + (137*n[LI[WL[1]], LI[WL[2]], i]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]^2*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
             x[LI[WL[2]], LI[DT[1]], i1]])/192 - 
         (3835*n[LI[WL[1]], LI[WL[2]], i]*Scalar[x[LI[WL[1]], LI[DT[1]], -i]*
             x[LI[WL[1]], LI[DT[1]], i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[2]], LI[DT[1]], i1]])/
          96 + (7*n[LI[WL[1]], LI[WL[2]], i]*Scalar[
            n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
             x[LI[WL[2]], LI[DT[1]], i1]])/6 - 
         (301*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
              x[LI[WL[2]], LI[DT[1]], -i]]^2*Scalar[
            n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
             x[LI[WL[2]], LI[DT[1]], i1]])/24 + 
         (2293*n[LI[WL[1]], LI[WL[2]], i]*Scalar[x[LI[WL[1]], LI[DT[1]], i]*
             x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[2]], LI[DT[1]], i1]])/
          192 + (91*n[LI[WL[1]], LI[WL[2]], i]*
           Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
             x[LI[WL[2]], LI[DT[1]], i1]])/96 - 
         (2237*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             x[LI[WL[1]], LI[DT[1]], -i]]*Scalar[S[LI[WL[2]], LI[DT[0]], -i, 
              -i1]*x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], i1]])/
          192 + (175*n[LI[WL[1]], LI[WL[2]], i]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
           Scalar[S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[1]], LI[DT[1]], i]*
             x[LI[WL[2]], LI[DT[1]], i1]])/16 + 
         (1585*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
             x[LI[WL[1]], LI[DT[1]], i1]]*x[LI[WL[1]], LI[DT[1]], i])/96 + 
         (911*Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, 
              -i1]*x[LI[WL[1]], LI[DT[1]], i1]]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
           x[LI[WL[1]], LI[DT[1]], i])/96 - 
         (14077*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], 
              -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], 
              -i, -i1]*x[LI[WL[2]], LI[DT[1]], i1]]*x[LI[WL[1]], LI[DT[1]], 
            i])/192 - (1367*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[2]], LI[DT[1]], i1]]*
           x[LI[WL[1]], LI[DT[1]], i])/192 + 
         (3395*Scalar[S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[1]], 
              LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], i1]]*
           x[LI[WL[1]], LI[DT[1]], i])/96 + 
         (1589*S[LI[WL[2]], LI[DT[0]], i, -i1]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]^2*
           x[LI[WL[1]], LI[DT[1]], i1])/96 + 
         (2939*S[LI[WL[2]], LI[DT[0]], i, -i1]*
           Scalar[x[LI[WL[1]], LI[DT[1]], -i]*x[LI[WL[1]], LI[DT[1]], i]]*
           x[LI[WL[1]], LI[DT[1]], i1])/384 - 
         (7103*S[LI[WL[2]], LI[DT[0]], i, -i1]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
           x[LI[WL[1]], LI[DT[1]], i1])/192 + 
         (1285*S[LI[WL[2]], LI[DT[0]], i, -i1]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^2*
           x[LI[WL[1]], LI[DT[1]], i1])/192 - 
         (1679*S[LI[WL[2]], LI[DT[0]], i, -i1]*
           Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
           x[LI[WL[1]], LI[DT[1]], i1])/192 + 
         (2597*S[LI[WL[2]], LI[DT[0]], i, -i1]*
           Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]]*
           x[LI[WL[1]], LI[DT[1]], i1])/384 + 
         (1001*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
             x[LI[WL[1]], LI[DT[1]], i1]]*x[LI[WL[2]], LI[DT[1]], i])/96 + 
         (1375*Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, 
              -i1]*x[LI[WL[1]], LI[DT[1]], i1]]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
           x[LI[WL[2]], LI[DT[1]], i])/192 + 
         (1097*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
             x[LI[WL[2]], LI[DT[1]], i1]]*x[LI[WL[2]], LI[DT[1]], i])/96 + 
         (631*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
             x[LI[WL[2]], LI[DT[1]], i1]]*x[LI[WL[2]], LI[DT[1]], i])/192 - 
         (935*Scalar[S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[1]], LI[DT[1]], 
              i]*x[LI[WL[2]], LI[DT[1]], i1]]*x[LI[WL[2]], LI[DT[1]], i])/
          64 - (4913*S[LI[WL[2]], LI[DT[0]], i, -i1]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]^2*
           x[LI[WL[2]], LI[DT[1]], i1])/192 + 
         (1999*S[LI[WL[2]], LI[DT[0]], i, -i1]*
           Scalar[x[LI[WL[1]], LI[DT[1]], -i]*x[LI[WL[1]], LI[DT[1]], i]]*
           x[LI[WL[2]], LI[DT[1]], i1])/192 + 
         (7361*S[LI[WL[2]], LI[DT[0]], i, -i1]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
           x[LI[WL[2]], LI[DT[1]], i1])/192 - 
         (107*S[LI[WL[2]], LI[DT[0]], i, -i1]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^2*
           x[LI[WL[2]], LI[DT[1]], i1])/24 - 
         (2203*S[LI[WL[2]], LI[DT[0]], i, -i1]*
           Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
           x[LI[WL[2]], LI[DT[1]], i1])/192 - 
         (403*S[LI[WL[2]], LI[DT[0]], i, -i1]*Scalar[
            x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]]*
           x[LI[WL[2]], LI[DT[1]], i1])/192))/Scalar[r[LI[WL[1]], LI[WL[2]]]]^
       2 + ((Scalar[m[LI[WL[2]]]]^2*(-(n[LI[WL[1]], LI[WL[2]], i1]*
             S[LI[WL[1]], LI[DT[1]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], 
                i]*x[LI[WL[1]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], 
                LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]])/2 + 
          (n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
              S[LI[WL[1]], LI[DT[1]], -i, -i1]*x[LI[WL[1]], LI[DT[1]], i1]]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]])/
           2 + (n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[1]], LI[DT[0]], i, -i1]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[2]], -i]]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]])/
           6 + (n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
              S[LI[WL[1]], LI[DT[0]], -i, -i1]*x[LI[WL[1]], LI[DT[2]], i1]]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]])/
           6 - (5*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[1]], LI[DT[1]], i, -i1]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^2)/
           8 + (5*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[1]], LI[DT[1]], i, -i1]*
            Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], -i]])/
           8 - (5*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[1]], LI[DT[0]], i, -i1]*
            Scalar[x[LI[WL[1]], LI[DT[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]])/
           24 - (3*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[1]], LI[DT[1]], i, 
             -i1]*Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], 
               i]])/4 + (n[LI[WL[1]], LI[WL[2]], i]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], LI[DT[1]], -i, 
               -i1]*x[LI[WL[2]], LI[DT[1]], i1]])/3 + 
          (5*n[LI[WL[1]], LI[WL[2]], i]*Scalar[S[LI[WL[1]], LI[DT[1]], -i, 
               -i1]*x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], i1]])/
           8 + (5*n[LI[WL[1]], LI[WL[2]], i]*Scalar[S[LI[WL[1]], LI[DT[0]], 
               -i, -i1]*x[LI[WL[1]], LI[DT[2]], i]*x[LI[WL[2]], LI[DT[1]], 
               i1]])/24 + (55*n[LI[WL[1]], LI[WL[2]], i1]*
            S[LI[WL[1]], LI[DT[0]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
              x[LI[WL[1]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
              x[LI[WL[2]], LI[DT[2]], -i]])/384 + 
          (1063*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
              S[LI[WL[1]], LI[DT[0]], -i, -i1]*x[LI[WL[1]], LI[DT[1]], i1]]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[2]], -i]])/
           384 - (43*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[1]], LI[DT[0]], i, 
             -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], 
               -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[2]], 
               -i]])/48 - (273*n[LI[WL[1]], LI[WL[2]], i]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, 
               -i1]*x[LI[WL[2]], LI[DT[1]], i1]]*Scalar[
             n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[2]], -i]])/64 - 
          (325*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[1]], LI[DT[0]], i, -i1]*
            Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[2]], -i]])/
           192 + (527*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[1]], LI[DT[0]], i, 
             -i1]*Scalar[x[LI[WL[2]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[2]], 
               -i]])/192 + (n[LI[WL[1]], LI[WL[2]], i]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, 
               -i1]*x[LI[WL[2]], LI[DT[2]], i1]])/12 - 
          (437*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
              x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
              S[LI[WL[1]], LI[DT[0]], -i, -i1]*x[LI[WL[2]], LI[DT[2]], i1]])/
           192 + (7*n[LI[WL[1]], LI[WL[2]], i]*Scalar[
             S[LI[WL[1]], LI[DT[0]], -i, -i1]*x[LI[WL[1]], LI[DT[1]], i]*
              x[LI[WL[2]], LI[DT[2]], i1]])/48 + 
          (323*n[LI[WL[1]], LI[WL[2]], i]*Scalar[S[LI[WL[1]], LI[DT[0]], -i, 
               -i1]*x[LI[WL[2]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[2]], i1]])/
           96 + (1037*Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], LI[
                DT[0]], -i, -i1]*x[LI[WL[2]], LI[DT[2]], i1]]*
            x[LI[WL[1]], LI[DT[1]], i])/384 + 
          (3*S[LI[WL[1]], LI[DT[1]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], 
               i]*x[LI[WL[2]], LI[DT[1]], -i]]*x[LI[WL[1]], LI[DT[1]], i1])/
           4 - (365*S[LI[WL[1]], LI[DT[0]], i, -i1]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[2]], -i]]*
            x[LI[WL[1]], LI[DT[1]], i1])/192 - 
          (2*S[LI[WL[1]], LI[DT[0]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], 
               i]*x[LI[WL[2]], LI[DT[1]], -i]]*x[LI[WL[1]], LI[DT[2]], i1])/
           3 - (5*Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], LI[DT[1]], 
               -i, -i1]*x[LI[WL[1]], LI[DT[1]], i1]]*x[LI[WL[2]], LI[DT[1]], 
             i])/8 - (5*Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], LI[
                DT[0]], -i, -i1]*x[LI[WL[1]], LI[DT[2]], i1]]*
            x[LI[WL[2]], LI[DT[1]], i])/24 + 
          (Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], LI[DT[1]], -i, -i1]*
              x[LI[WL[2]], LI[DT[1]], i1]]*x[LI[WL[2]], LI[DT[1]], i])/12 - 
          (523*Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, 
               -i1]*x[LI[WL[2]], LI[DT[2]], i1]]*x[LI[WL[2]], LI[DT[1]], i])/
           96 + (5*S[LI[WL[1]], LI[DT[1]], i, -i1]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
            x[LI[WL[2]], LI[DT[1]], i1])/8 - 
          (5*S[LI[WL[1]], LI[DT[0]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], 
               i]*x[LI[WL[1]], LI[DT[2]], -i]]*x[LI[WL[2]], LI[DT[1]], i1])/
           24 + (221*S[LI[WL[1]], LI[DT[1]], i, -i1]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
            x[LI[WL[2]], LI[DT[1]], i1])/24 - 
          (107*S[LI[WL[1]], LI[DT[0]], i, -i1]*Scalar[
             n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[2]], -i]]*
            x[LI[WL[2]], LI[DT[1]], i1])/96 + 
          (283*Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, 
               -i1]*x[LI[WL[1]], LI[DT[1]], i1]]*x[LI[WL[2]], LI[DT[2]], i])/
           384 - (23*Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], LI[
                DT[0]], -i, -i1]*x[LI[WL[2]], LI[DT[1]], i1]]*
            x[LI[WL[2]], LI[DT[2]], i])/8 + 
          (607*S[LI[WL[1]], LI[DT[0]], i, -i1]*Scalar[
             n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
            x[LI[WL[2]], LI[DT[2]], i1])/128 - 
          (661*S[LI[WL[1]], LI[DT[0]], i, -i1]*Scalar[
             n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
            x[LI[WL[2]], LI[DT[2]], i1])/64))/Scalar[m[LI[WL[1]]]] + 
       Scalar[m[LI[WL[2]]]]*((-21*n[LI[WL[1]], LI[WL[2]], i1]*
           S[LI[WL[1]], LI[DT[1]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
              x[LI[WL[1]], LI[DT[1]], -i]]^2)/16 - 
         (145*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[1]], LI[DT[1]], i, -i1]*
           Scalar[x[LI[WL[1]], LI[DT[1]], -i]*x[LI[WL[1]], LI[DT[1]], i]])/
          128 - (371*n[LI[WL[1]], LI[WL[2]], i]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], LI[DT[1]], -i, -i1]*
             x[LI[WL[1]], LI[DT[1]], i1]])/48 - 
         (229*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[1]], LI[DT[0]], i, -i1]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[2]], -i]])/
          96 - (9*n[LI[WL[1]], LI[WL[2]], i]*Scalar[
            n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
             x[LI[WL[1]], LI[DT[1]], i1]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             x[LI[WL[1]], LI[DT[2]], -i]])/32 + 
         (269*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[1]], LI[DT[0]], i, -i1]*
           Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[1]], LI[DT[2]], -i]])/
          96 + (11*n[LI[WL[1]], LI[WL[2]], i]*Scalar[
            n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
             x[LI[WL[1]], LI[DT[2]], i1]])/12 - 
         (2677*n[LI[WL[1]], LI[WL[2]], i]*Scalar[S[LI[WL[1]], LI[DT[0]], -i, 
              -i1]*x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[1]], LI[DT[2]], i1]])/
          384 + (37*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[1]], LI[DT[1]], i, 
            -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], 
              -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], 
              -i]])/6 - (11*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], 
            LI[DT[1]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             x[LI[WL[1]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             x[LI[WL[2]], LI[DT[1]], -i]])/2 + 
         (629*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             S[LI[WL[1]], LI[DT[1]], -i, -i1]*x[LI[WL[1]], LI[DT[1]], i1]]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]])/
          96 + (11*n[LI[WL[1]], LI[WL[2]], i]*Scalar[
            n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[1]], -i, -i1]*
             x[LI[WL[1]], LI[DT[1]], i1]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             x[LI[WL[2]], LI[DT[1]], -i]])/2 + 
         (1771*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[1]], LI[DT[0]], i, -i1]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[2]], -i]]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]])/
          192 + (125*n[LI[WL[1]], LI[WL[2]], i]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
             x[LI[WL[1]], LI[DT[2]], i1]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             x[LI[WL[2]], LI[DT[1]], -i]])/64 - 
         (95*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[1]], LI[DT[1]], i, -i1]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^2)/
          48 + (149*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[1]], i, 
            -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], 
               -i]]^2)/48 + (263*n[LI[WL[1]], LI[WL[2]], i1]*
           S[LI[WL[1]], LI[DT[1]], i, -i1]*Scalar[x[LI[WL[1]], LI[DT[1]], i]*
             x[LI[WL[2]], LI[DT[1]], -i]])/48 - 2*n[LI[WL[1]], LI[WL[2]], i1]*
          S[LI[WL[2]], LI[DT[1]], i, -i1]*Scalar[x[LI[WL[1]], LI[DT[1]], i]*
            x[LI[WL[2]], LI[DT[1]], -i]] - (751*n[LI[WL[1]], LI[WL[2]], i1]*
           S[LI[WL[1]], LI[DT[0]], i, -i1]*Scalar[x[LI[WL[1]], LI[DT[2]], i]*
             x[LI[WL[2]], LI[DT[1]], -i]])/96 - 
         (463*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[1]], LI[DT[1]], i, -i1]*
           Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]])/
          96 + (29*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[1]], i, 
            -i1]*Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], 
              i]])/48 + (13*n[LI[WL[1]], LI[WL[2]], i]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[2]], -i]]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
             x[LI[WL[2]], LI[DT[1]], i1]])/24 + (5*n[LI[WL[1]], LI[WL[2]], i]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], LI[DT[1]], -i, -i1]*
             x[LI[WL[2]], LI[DT[1]], i1]])/3 - 
         (133*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             S[LI[WL[1]], LI[DT[1]], -i, -i1]*x[LI[WL[2]], LI[DT[1]], i1]])/
          48 - (7*n[LI[WL[1]], LI[WL[2]], i]*Scalar[
            n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[2]], -i]]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
             x[LI[WL[2]], LI[DT[1]], i1]])/16 + 
         (71*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             x[LI[WL[1]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             S[LI[WL[2]], LI[DT[1]], -i, -i1]*x[LI[WL[2]], LI[DT[1]], i1]])/
          24 - (35*n[LI[WL[1]], LI[WL[2]], i]*Scalar[
            n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[1]], -i, -i1]*
             x[LI[WL[2]], LI[DT[1]], i1]])/4 - 
         (803*n[LI[WL[1]], LI[WL[2]], i]*Scalar[S[LI[WL[1]], LI[DT[1]], -i, 
              -i1]*x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], i1]])/
          192 + (229*n[LI[WL[1]], LI[WL[2]], i]*
           Scalar[S[LI[WL[2]], LI[DT[1]], -i, -i1]*x[LI[WL[1]], LI[DT[1]], i]*
             x[LI[WL[2]], LI[DT[1]], i1]])/48 - 
         (1147*n[LI[WL[1]], LI[WL[2]], i]*Scalar[S[LI[WL[1]], LI[DT[0]], -i, 
              -i1]*x[LI[WL[1]], LI[DT[2]], i]*x[LI[WL[2]], LI[DT[1]], i1]])/
          192 - (181*n[LI[WL[1]], LI[WL[2]], i]*
           Scalar[S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[1]], LI[DT[2]], i]*
             x[LI[WL[2]], LI[DT[1]], i1]])/64 + 
         (109*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[1]], LI[DT[0]], i, -i1]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[2]], -i]])/
          6 - (13*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[0]], i, -i1]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[2]], -i]])/
          48 - (305*n[LI[WL[1]], LI[WL[2]], i]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
             x[LI[WL[1]], LI[DT[1]], i1]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             x[LI[WL[2]], LI[DT[2]], -i]])/192 + 
         (49*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[1]], LI[DT[1]], i1]]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[2]], -i]])/
          12 - (511*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[1]], LI[DT[0]], i, 
            -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], 
              -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[2]], 
              -i]])/24 - (16*n[LI[WL[1]], LI[WL[2]], i1]*
           S[LI[WL[2]], LI[DT[0]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             x[LI[WL[2]], LI[DT[2]], -i]])/3 - (47*n[LI[WL[1]], LI[WL[2]], i]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
             x[LI[WL[2]], LI[DT[1]], i1]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             x[LI[WL[2]], LI[DT[2]], -i]])/24 - 
         (1069*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[2]], LI[DT[1]], i1]]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[2]], -i]])/
          192 - (253*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[1]], LI[DT[0]], i, 
            -i1]*Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[2]], 
              -i]])/48 - (151*n[LI[WL[1]], LI[WL[2]], i1]*
           S[LI[WL[2]], LI[DT[0]], i, -i1]*Scalar[x[LI[WL[1]], LI[DT[1]], i]*
             x[LI[WL[2]], LI[DT[2]], -i]])/48 + 
         (133*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[1]], LI[DT[0]], i, -i1]*
           Scalar[x[LI[WL[2]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[2]], -i]])/
          12 + (103*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[0]], i, 
            -i1]*Scalar[x[LI[WL[2]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[2]], 
              -i]])/24 + (5*n[LI[WL[1]], LI[WL[2]], i]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
             x[LI[WL[2]], LI[DT[2]], i1]])/16 - 
         (175*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             S[LI[WL[1]], LI[DT[0]], -i, -i1]*x[LI[WL[2]], LI[DT[2]], i1]])/
          48 + (21*n[LI[WL[1]], LI[WL[2]], i]*Scalar[
            n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
             x[LI[WL[2]], LI[DT[2]], i1]])/8 - 
         (133*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[2]], LI[DT[2]], i1]])/
          48 + (433*n[LI[WL[1]], LI[WL[2]], i]*
           Scalar[S[LI[WL[1]], LI[DT[0]], -i, -i1]*x[LI[WL[1]], LI[DT[1]], i]*
             x[LI[WL[2]], LI[DT[2]], i1]])/192 + 
         (79*n[LI[WL[1]], LI[WL[2]], i]*Scalar[S[LI[WL[2]], LI[DT[0]], -i, 
              -i1]*x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[2]], i1]])/
          24 + (17*n[LI[WL[1]], LI[WL[2]], i]*Scalar[
            S[LI[WL[1]], LI[DT[0]], -i, -i1]*x[LI[WL[2]], LI[DT[1]], i]*
             x[LI[WL[2]], LI[DT[2]], i1]])/16 + 
         (79*n[LI[WL[1]], LI[WL[2]], i]*Scalar[S[LI[WL[2]], LI[DT[0]], -i, 
              -i1]*x[LI[WL[2]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[2]], i1]])/
          192 - (31*Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], LI[DT[1]], 
              -i, -i1]*x[LI[WL[1]], LI[DT[1]], i1]]*x[LI[WL[1]], LI[DT[1]], 
            i])/96 - (217*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             S[LI[WL[1]], LI[DT[0]], -i, -i1]*x[LI[WL[1]], LI[DT[2]], i1]]*
           x[LI[WL[1]], LI[DT[1]], i])/192 - 
         (4*Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], LI[DT[1]], -i, 
              -i1]*x[LI[WL[2]], LI[DT[1]], i1]]*x[LI[WL[1]], LI[DT[1]], i])/
          3 - (125*Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[1]], 
              -i, -i1]*x[LI[WL[2]], LI[DT[1]], i1]]*x[LI[WL[1]], LI[DT[1]], 
            i])/48 - (5*Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], 
              LI[DT[0]], -i, -i1]*x[LI[WL[2]], LI[DT[2]], i1]]*
           x[LI[WL[1]], LI[DT[1]], i])/4 - 
         (29*Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, 
              -i1]*x[LI[WL[2]], LI[DT[2]], i1]]*x[LI[WL[1]], LI[DT[1]], i])/
          8 + (133*S[LI[WL[1]], LI[DT[1]], i, -i1]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
           x[LI[WL[1]], LI[DT[1]], i1])/48 - 
         (3665*S[LI[WL[1]], LI[DT[0]], i, -i1]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[2]], -i]]*
           x[LI[WL[1]], LI[DT[1]], i1])/384 - 
         (257*S[LI[WL[1]], LI[DT[1]], i, -i1]*Scalar[
            n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
           x[LI[WL[1]], LI[DT[1]], i1])/64 - 
         (877*S[LI[WL[1]], LI[DT[0]], i, -i1]*Scalar[
            n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[2]], -i]]*
           x[LI[WL[1]], LI[DT[1]], i1])/96 - 
         (27*S[LI[WL[2]], LI[DT[0]], i, -i1]*Scalar[
            n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[2]], -i]]*
           x[LI[WL[1]], LI[DT[1]], i1])/16 - 
         (37*Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, 
              -i1]*x[LI[WL[1]], LI[DT[1]], i1]]*x[LI[WL[1]], LI[DT[2]], i])/
          24 - (43*Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], 
              -i, -i1]*x[LI[WL[2]], LI[DT[1]], i1]]*x[LI[WL[1]], LI[DT[2]], 
            i])/12 + (5*Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], 
              LI[DT[0]], -i, -i1]*x[LI[WL[2]], LI[DT[1]], i1]]*
           x[LI[WL[1]], LI[DT[2]], i])/16 - 
         (977*S[LI[WL[1]], LI[DT[0]], i, -i1]*Scalar[
            n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
           x[LI[WL[1]], LI[DT[2]], i1])/64 - 
         (1823*S[LI[WL[1]], LI[DT[0]], i, -i1]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
           x[LI[WL[1]], LI[DT[2]], i1])/192 - 
         (97*Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], LI[DT[1]], -i, 
              -i1]*x[LI[WL[1]], LI[DT[1]], i1]]*x[LI[WL[2]], LI[DT[1]], i])/
          96 + 2*Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[1]], 
             -i, -i1]*x[LI[WL[1]], LI[DT[1]], i1]]*x[LI[WL[2]], LI[DT[1]], 
           i] - (179*Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], 
              LI[DT[0]], -i, -i1]*x[LI[WL[1]], LI[DT[2]], i1]]*
           x[LI[WL[2]], LI[DT[1]], i])/64 - 
         (175*Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], LI[DT[1]], -i, 
              -i1]*x[LI[WL[2]], LI[DT[1]], i1]]*x[LI[WL[2]], LI[DT[1]], i])/
          48 + (55*Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[1]], 
              -i, -i1]*x[LI[WL[2]], LI[DT[1]], i1]]*x[LI[WL[2]], LI[DT[1]], 
            i])/16 - (17*Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], 
              LI[DT[0]], -i, -i1]*x[LI[WL[2]], LI[DT[2]], i1]]*
           x[LI[WL[2]], LI[DT[1]], i])/24 + 
         (95*Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, 
              -i1]*x[LI[WL[2]], LI[DT[2]], i1]]*x[LI[WL[2]], LI[DT[1]], i])/
          48 - (391*S[LI[WL[1]], LI[DT[1]], i, -i1]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
           x[LI[WL[2]], LI[DT[1]], i1])/24 + 
         (85*S[LI[WL[2]], LI[DT[1]], i, -i1]*Scalar[
            n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
           x[LI[WL[2]], LI[DT[1]], i1])/12 + 
         (607*S[LI[WL[1]], LI[DT[0]], i, -i1]*Scalar[
            n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[2]], -i]]*
           x[LI[WL[2]], LI[DT[1]], i1])/64 + 
         (469*S[LI[WL[2]], LI[DT[0]], i, -i1]*Scalar[
            n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[2]], -i]]*
           x[LI[WL[2]], LI[DT[1]], i1])/64 + 
         (565*S[LI[WL[1]], LI[DT[1]], i, -i1]*Scalar[
            n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
           x[LI[WL[2]], LI[DT[1]], i1])/48 - 
         (593*S[LI[WL[2]], LI[DT[1]], i, -i1]*Scalar[
            n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
           x[LI[WL[2]], LI[DT[1]], i1])/48 + 
         (19*S[LI[WL[1]], LI[DT[0]], i, -i1]*Scalar[
            n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[2]], -i]]*
           x[LI[WL[2]], LI[DT[1]], i1])/8 - 
         (229*S[LI[WL[2]], LI[DT[0]], i, -i1]*Scalar[
            n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[2]], -i]]*
           x[LI[WL[2]], LI[DT[1]], i1])/64 - 
         (197*Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, 
              -i1]*x[LI[WL[1]], LI[DT[1]], i1]]*x[LI[WL[2]], LI[DT[2]], i])/
          96 + (41*Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], 
              -i, -i1]*x[LI[WL[1]], LI[DT[1]], i1]]*x[LI[WL[2]], LI[DT[2]], 
            i])/24 - (97*Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], 
              LI[DT[0]], -i, -i1]*x[LI[WL[2]], LI[DT[1]], i1]]*
           x[LI[WL[2]], LI[DT[2]], i])/48 - 
         (503*Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, 
              -i1]*x[LI[WL[2]], LI[DT[1]], i1]]*x[LI[WL[2]], LI[DT[2]], i])/
          192 + (427*S[LI[WL[1]], LI[DT[0]], i, -i1]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
           x[LI[WL[2]], LI[DT[2]], i1])/24 + 
         (103*S[LI[WL[2]], LI[DT[0]], i, -i1]*Scalar[
            n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
           x[LI[WL[2]], LI[DT[2]], i1])/24 - 
         (27*S[LI[WL[1]], LI[DT[0]], i, -i1]*Scalar[
            n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
           x[LI[WL[2]], LI[DT[2]], i1])/2 - 
         (35*S[LI[WL[2]], LI[DT[0]], i, -i1]*Scalar[
            n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
           x[LI[WL[2]], LI[DT[2]], i1])/3) + Scalar[m[LI[WL[1]]]]*
        ((733*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[1]], i, -i1]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]^2)/
          48 + (983*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[1]], i, 
            -i1]*Scalar[x[LI[WL[1]], LI[DT[1]], -i]*x[LI[WL[1]], LI[DT[1]], 
              i]])/384 - (787*n[LI[WL[1]], LI[WL[2]], i]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[1]], -i, -i1]*
             x[LI[WL[1]], LI[DT[1]], i1]])/48 + 
         (541*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[0]], i, -i1]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[2]], -i]])/
          48 + (17*n[LI[WL[1]], LI[WL[2]], i]*Scalar[
            n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
             x[LI[WL[1]], LI[DT[1]], i1]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             x[LI[WL[1]], LI[DT[2]], -i]])/192 - 
         (79*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[0]], i, -i1]*
           Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[1]], LI[DT[2]], -i]])/
          384 + (73*n[LI[WL[1]], LI[WL[2]], i]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
             x[LI[WL[1]], LI[DT[2]], i1]])/8 + 
         (845*n[LI[WL[1]], LI[WL[2]], i]*Scalar[S[LI[WL[2]], LI[DT[0]], -i, 
              -i1]*x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[1]], LI[DT[2]], i1]])/
          384 - (1073*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[1]], i, 
            -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], 
              -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], 
              -i]])/192 + (2137*n[LI[WL[1]], LI[WL[2]], i]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[1]], -i, -i1]*
             x[LI[WL[1]], LI[DT[1]], i1]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             x[LI[WL[2]], LI[DT[1]], -i]])/192 - 
         (117*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[0]], i, -i1]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[2]], -i]]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]])/
          32 - (113*n[LI[WL[1]], LI[WL[2]], i]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
             x[LI[WL[1]], LI[DT[2]], i1]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             x[LI[WL[2]], LI[DT[1]], -i]])/96 - 
         (657*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[1]], i, -i1]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^2)/
          64 - (2309*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[1]], i, 
            -i1]*Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], 
              -i]])/192 - (373*n[LI[WL[1]], LI[WL[2]], i1]*
           S[LI[WL[2]], LI[DT[0]], i, -i1]*Scalar[x[LI[WL[1]], LI[DT[2]], i]*
             x[LI[WL[2]], LI[DT[1]], -i]])/128 + 
         (2301*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[1]], i, -i1]*
           Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]])/
          256 - (41*n[LI[WL[1]], LI[WL[2]], i]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[2]], -i]]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
             x[LI[WL[2]], LI[DT[1]], i1]])/192 + 
         (949*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             x[LI[WL[1]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             S[LI[WL[2]], LI[DT[1]], -i, -i1]*x[LI[WL[2]], LI[DT[1]], i1]])/
          192 - (1173*n[LI[WL[1]], LI[WL[2]], i]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[1]], -i, -i1]*
             x[LI[WL[2]], LI[DT[1]], i1]])/128 + 
         (1015*n[LI[WL[1]], LI[WL[2]], i]*Scalar[S[LI[WL[2]], LI[DT[1]], -i, 
              -i1]*x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], i1]])/
          64 + (163*n[LI[WL[1]], LI[WL[2]], i]*
           Scalar[S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[1]], LI[DT[2]], i]*
             x[LI[WL[2]], LI[DT[1]], i1]])/64 + 
         (103*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[0]], i, -i1]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[2]], -i]])/
          192 - (67*n[LI[WL[1]], LI[WL[2]], i]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
             x[LI[WL[1]], LI[DT[1]], i1]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             x[LI[WL[2]], LI[DT[2]], -i]])/192 - 
         (143*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[0]], i, -i1]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[2]], -i]])/
          16 - (95*n[LI[WL[1]], LI[WL[2]], i]*Scalar[
            n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
             x[LI[WL[2]], LI[DT[1]], i1]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             x[LI[WL[2]], LI[DT[2]], -i]])/384 - 
         (1043*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[0]], i, -i1]*
           Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[2]], -i]])/
          192 + (1045*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[0]], i, 
            -i1]*Scalar[x[LI[WL[2]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[2]], 
              -i]])/128 - (53*n[LI[WL[1]], LI[WL[2]], i]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
             x[LI[WL[2]], LI[DT[2]], i1]])/12 + 
         (23*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[2]], LI[DT[2]], i1]])/
          384 + (95*n[LI[WL[1]], LI[WL[2]], i]*
           Scalar[S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[1]], LI[DT[1]], i]*
             x[LI[WL[2]], LI[DT[2]], i1]])/12 - 
         (19*n[LI[WL[1]], LI[WL[2]], i]*Scalar[S[LI[WL[2]], LI[DT[0]], -i, 
              -i1]*x[LI[WL[2]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[2]], i1]])/
          192 + (719*Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], 
              LI[DT[1]], -i, -i1]*x[LI[WL[1]], LI[DT[1]], i1]]*
           x[LI[WL[1]], LI[DT[1]], i])/192 - 
         (335*Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, 
              -i1]*x[LI[WL[1]], LI[DT[2]], i1]]*x[LI[WL[1]], LI[DT[1]], i])/
          128 - (563*Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], 
              LI[DT[1]], -i, -i1]*x[LI[WL[2]], LI[DT[1]], i1]]*
           x[LI[WL[1]], LI[DT[1]], i])/192 - 
         (511*Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, 
              -i1]*x[LI[WL[2]], LI[DT[2]], i1]]*x[LI[WL[1]], LI[DT[1]], i])/
          96 - (835*S[LI[WL[2]], LI[DT[1]], i, -i1]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
           x[LI[WL[1]], LI[DT[1]], i1])/96 + 
         (77*S[LI[WL[2]], LI[DT[0]], i, -i1]*Scalar[
            n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[2]], -i]]*
           x[LI[WL[1]], LI[DT[1]], i1])/128 - 
         (23*S[LI[WL[2]], LI[DT[1]], i, -i1]*Scalar[
            n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
           x[LI[WL[1]], LI[DT[1]], i1])/24 - 
         (173*S[LI[WL[2]], LI[DT[0]], i, -i1]*Scalar[
            n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[2]], -i]]*
           x[LI[WL[1]], LI[DT[1]], i1])/64 + 
         (545*Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, 
              -i1]*x[LI[WL[1]], LI[DT[1]], i1]]*x[LI[WL[1]], LI[DT[2]], i])/
          48 - (1157*Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], 
              LI[DT[0]], -i, -i1]*x[LI[WL[2]], LI[DT[1]], i1]]*
           x[LI[WL[1]], LI[DT[2]], i])/96 + 
         (245*S[LI[WL[2]], LI[DT[0]], i, -i1]*Scalar[
            n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
           x[LI[WL[1]], LI[DT[2]], i1])/96 - 
         (413*S[LI[WL[2]], LI[DT[0]], i, -i1]*Scalar[
            n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
           x[LI[WL[1]], LI[DT[2]], i1])/96 + 
         (865*Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[1]], -i, 
              -i1]*x[LI[WL[1]], LI[DT[1]], i1]]*x[LI[WL[2]], LI[DT[1]], i])/
          192 + (1771*Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], 
              LI[DT[0]], -i, -i1]*x[LI[WL[1]], LI[DT[2]], i1]]*
           x[LI[WL[2]], LI[DT[1]], i])/384 + 
         (145*Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[1]], -i, 
              -i1]*x[LI[WL[2]], LI[DT[1]], i1]]*x[LI[WL[2]], LI[DT[1]], i])/
          128 + (95*Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], 
              -i, -i1]*x[LI[WL[2]], LI[DT[2]], i1]]*x[LI[WL[2]], LI[DT[1]], 
            i])/24 + (3575*S[LI[WL[2]], LI[DT[1]], i, -i1]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
           x[LI[WL[2]], LI[DT[1]], i1])/192 + 
         (233*S[LI[WL[2]], LI[DT[0]], i, -i1]*Scalar[
            n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[2]], -i]]*
           x[LI[WL[2]], LI[DT[1]], i1])/48 + 
         (59*S[LI[WL[2]], LI[DT[1]], i, -i1]*Scalar[
            n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
           x[LI[WL[2]], LI[DT[1]], i1])/32 + 
         (19*S[LI[WL[2]], LI[DT[0]], i, -i1]*Scalar[
            n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[2]], -i]]*
           x[LI[WL[2]], LI[DT[1]], i1])/12 + 
         (73*Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, 
              -i1]*x[LI[WL[1]], LI[DT[1]], i1]]*x[LI[WL[2]], LI[DT[2]], i])/
          24 + (1291*Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], 
              LI[DT[0]], -i, -i1]*x[LI[WL[2]], LI[DT[1]], i1]]*
           x[LI[WL[2]], LI[DT[2]], i])/384 + 
         (275*S[LI[WL[2]], LI[DT[0]], i, -i1]*Scalar[
            n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
           x[LI[WL[2]], LI[DT[2]], i1])/48 + 
         (575*S[LI[WL[2]], LI[DT[0]], i, -i1]*Scalar[
            n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
           x[LI[WL[2]], LI[DT[2]], i1])/384))/
      Scalar[r[LI[WL[1]], LI[WL[2]]]] + 
     (Scalar[m[LI[WL[2]]]]^2*((37*n[LI[WL[1]], LI[WL[2]], i1]*
          S[LI[WL[1]], LI[DT[1]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            x[LI[WL[2]], LI[DT[2]], -i]])/64 - 
        (39*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[1]], LI[DT[0]], i, -i1]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[3]], -i]])/
         16 + (n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            S[LI[WL[1]], LI[DT[0]], -i, -i1]*x[LI[WL[2]], LI[DT[3]], i1]])/
         12 - (183*S[LI[WL[1]], LI[DT[1]], i, -i1]*x[LI[WL[2]], LI[DT[2]], 
           i1])/64 - (619*S[LI[WL[1]], LI[DT[0]], i, -i1]*
          x[LI[WL[2]], LI[DT[3]], i1])/72 - 
        (20*S[LI[WL[1]], LI[DT[0]], i, -i1]*x[LI[WL[2]], LI[DT[3]], i1])/
         (3*\[Epsilon]d) + (40*Log[Scalar[r[LI[WL[1]], LI[WL[2]]]]]*
          S[LI[WL[1]], LI[DT[0]], i, -i1]*x[LI[WL[2]], LI[DT[3]], i1])/3))/
      Scalar[m[LI[WL[1]]]] + Scalar[m[LI[WL[1]]]]*
      ((-11*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[2]], i, -i1]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]])/24 + 
       (59*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           S[LI[WL[2]], LI[DT[2]], -i, -i1]*x[LI[WL[1]], LI[DT[1]], i1]])/
        16 - (95*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[1]], i, -i1]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[2]], -i]])/
        192 + (91*n[LI[WL[1]], LI[WL[2]], i]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[1]], -i, -i1]*
           x[LI[WL[1]], LI[DT[2]], i1]])/192 - 
       (5*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[0]], i, -i1]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[3]], -i]])/6 + 
       (13*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[1]], LI[DT[3]], i1]])/
        12 - (625*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[2]], i, -i1]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]])/96 - 
       (493*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           S[LI[WL[2]], LI[DT[2]], -i, -i1]*x[LI[WL[2]], LI[DT[1]], i1]])/
        192 - (1093*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[1]], i, 
          -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[2]], 
            -i]])/192 - (3*n[LI[WL[1]], LI[WL[2]], i]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[1]], -i, -i1]*
           x[LI[WL[2]], LI[DT[2]], i1]])/8 - (355*n[LI[WL[1]], LI[WL[2]], i1]*
         S[LI[WL[2]], LI[DT[0]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[2]], LI[DT[3]], -i]])/192 + 
       (125*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[2]], LI[DT[3]], i1]])/
        96 - (1649*S[LI[WL[2]], LI[DT[2]], i, -i1]*x[LI[WL[1]], LI[DT[1]], 
          i1])/576 + (8*Log[Scalar[r[LI[WL[1]], LI[WL[2]]]]]*
         S[LI[WL[2]], LI[DT[2]], i, -i1]*x[LI[WL[1]], LI[DT[1]], i1])/3 + 
       (161*S[LI[WL[2]], LI[DT[1]], i, -i1]*x[LI[WL[1]], LI[DT[2]], i1])/
        288 + (5*Log[Scalar[r[LI[WL[1]], LI[WL[2]]]]]*S[LI[WL[2]], LI[DT[1]], 
          i, -i1]*x[LI[WL[1]], LI[DT[2]], i1])/3 + 
       (55*S[LI[WL[2]], LI[DT[0]], i, -i1]*x[LI[WL[1]], LI[DT[3]], i1])/24 + 
       (265*S[LI[WL[2]], LI[DT[2]], i, -i1]*x[LI[WL[2]], LI[DT[1]], i1])/96 - 
       2*Log[Scalar[r[LI[WL[1]], LI[WL[2]]]]]*S[LI[WL[2]], LI[DT[2]], i, -i1]*
        x[LI[WL[2]], LI[DT[1]], i1] + (779*S[LI[WL[2]], LI[DT[1]], i, -i1]*
         x[LI[WL[2]], LI[DT[2]], i1])/288 - 
       (28*Log[Scalar[r[LI[WL[1]], LI[WL[2]]]]]*S[LI[WL[2]], LI[DT[1]], i, 
          -i1]*x[LI[WL[2]], LI[DT[2]], i1])/3 + 
       (1087*S[LI[WL[2]], LI[DT[0]], i, -i1]*x[LI[WL[2]], LI[DT[3]], i1])/
        288 - 10*Log[Scalar[r[LI[WL[1]], LI[WL[2]]]]]*S[LI[WL[2]], LI[DT[0]], 
         i, -i1]*x[LI[WL[2]], LI[DT[3]], i1] + 
       ((-4*S[LI[WL[2]], LI[DT[2]], i, -i1]*x[LI[WL[1]], LI[DT[1]], i1])/3 - 
         (5*S[LI[WL[2]], LI[DT[1]], i, -i1]*x[LI[WL[1]], LI[DT[2]], i1])/6 + 
         S[LI[WL[2]], LI[DT[2]], i, -i1]*x[LI[WL[2]], LI[DT[1]], i1] + 
         (14*S[LI[WL[2]], LI[DT[1]], i, -i1]*x[LI[WL[2]], LI[DT[2]], i1])/3 + 
         5*S[LI[WL[2]], LI[DT[0]], i, -i1]*x[LI[WL[2]], LI[DT[3]], i1])/
        \[Epsilon]d) + Scalar[m[LI[WL[2]]]]*
      ((5*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[1]], LI[DT[2]], i, -i1]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]])/4 - 
       (5*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[2]], i, -i1]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]])/3 + 
       (21*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           S[LI[WL[1]], LI[DT[2]], -i, -i1]*x[LI[WL[1]], LI[DT[1]], i1]])/
        16 + (5*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           S[LI[WL[2]], LI[DT[2]], -i, -i1]*x[LI[WL[1]], LI[DT[1]], i1]])/3 + 
       (89*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[1]], LI[DT[1]], i, -i1]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[2]], -i]])/48 - 
       (13*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           S[LI[WL[1]], LI[DT[1]], -i, -i1]*x[LI[WL[1]], LI[DT[2]], i1]])/
        64 + (383*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[1]], LI[DT[0]], i, -i1]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[3]], -i]])/
        192 + (17*n[LI[WL[1]], LI[WL[2]], i]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
           x[LI[WL[1]], LI[DT[3]], i1]])/192 - 
       (89*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[1]], LI[DT[2]], i, -i1]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]])/16 - 
       (13*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[2]], i, -i1]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]])/12 - 
       (49*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           S[LI[WL[1]], LI[DT[2]], -i, -i1]*x[LI[WL[2]], LI[DT[1]], i1]])/
        48 - (35*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           S[LI[WL[2]], LI[DT[2]], -i, -i1]*x[LI[WL[2]], LI[DT[1]], i1]])/
        32 - (89*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[1]], LI[DT[1]], i, -i1]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[2]], -i]])/24 - 
       (93*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[1]], i, -i1]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[2]], -i]])/16 - 
       (5*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           S[LI[WL[1]], LI[DT[1]], -i, -i1]*x[LI[WL[2]], LI[DT[2]], i1]])/8 - 
       (53*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           S[LI[WL[2]], LI[DT[1]], -i, -i1]*x[LI[WL[2]], LI[DT[2]], i1]])/
        48 - (203*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[1]], LI[DT[0]], i, -i1]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[3]], -i]])/48 - 
       (13*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[0]], i, -i1]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[3]], -i]])/4 + 
       (n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           S[LI[WL[1]], LI[DT[0]], -i, -i1]*x[LI[WL[2]], LI[DT[3]], i1]])/2 + 
       (27*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[2]], LI[DT[3]], i1]])/
        32 - (13*S[LI[WL[1]], LI[DT[2]], i, -i1]*x[LI[WL[1]], LI[DT[1]], i1])/
        144 - 2*Log[Scalar[r[LI[WL[1]], LI[WL[2]]]]]*S[LI[WL[1]], LI[DT[2]], 
         i, -i1]*x[LI[WL[1]], LI[DT[1]], i1] - 
       (47*S[LI[WL[1]], LI[DT[1]], i, -i1]*x[LI[WL[1]], LI[DT[2]], i1])/576 - 
       (28*Log[Scalar[r[LI[WL[1]], LI[WL[2]]]]]*S[LI[WL[1]], LI[DT[1]], i, 
          -i1]*x[LI[WL[1]], LI[DT[2]], i1])/3 - 
       (155*S[LI[WL[1]], LI[DT[0]], i, -i1]*x[LI[WL[1]], LI[DT[3]], i1])/24 + 
       (10*Log[Scalar[r[LI[WL[1]], LI[WL[2]]]]]*S[LI[WL[1]], LI[DT[0]], i, 
          -i1]*x[LI[WL[1]], LI[DT[3]], i1])/3 - 
       S[LI[WL[1]], LI[DT[2]], i, -i1]*x[LI[WL[2]], LI[DT[1]], i1] + 
       (8*Log[Scalar[r[LI[WL[1]], LI[WL[2]]]]]*S[LI[WL[1]], LI[DT[2]], i, 
          -i1]*x[LI[WL[2]], LI[DT[1]], i1])/3 - 
       (29*S[LI[WL[2]], LI[DT[2]], i, -i1]*x[LI[WL[2]], LI[DT[1]], i1])/96 + 
       (2*Log[Scalar[r[LI[WL[1]], LI[WL[2]]]]]*S[LI[WL[2]], LI[DT[2]], i, 
          -i1]*x[LI[WL[2]], LI[DT[1]], i1])/3 + 
       (19*S[LI[WL[1]], LI[DT[1]], i, -i1]*x[LI[WL[2]], LI[DT[2]], i1])/8 + 
       (5*Log[Scalar[r[LI[WL[1]], LI[WL[2]]]]]*S[LI[WL[1]], LI[DT[1]], i, 
          -i1]*x[LI[WL[2]], LI[DT[2]], i1])/3 + 
       (343*S[LI[WL[2]], LI[DT[1]], i, -i1]*x[LI[WL[2]], LI[DT[2]], i1])/48 - 
       (23*Log[Scalar[r[LI[WL[1]], LI[WL[2]]]]]*S[LI[WL[2]], LI[DT[1]], i, 
          -i1]*x[LI[WL[2]], LI[DT[2]], i1])/3 - 
       (163*S[LI[WL[1]], LI[DT[0]], i, -i1]*x[LI[WL[2]], LI[DT[3]], i1])/36 + 
       (40*Log[Scalar[r[LI[WL[1]], LI[WL[2]]]]]*S[LI[WL[1]], LI[DT[0]], i, 
          -i1]*x[LI[WL[2]], LI[DT[3]], i1])/3 + 
       (2063*S[LI[WL[2]], LI[DT[0]], i, -i1]*x[LI[WL[2]], LI[DT[3]], i1])/
        288 - 10*Log[Scalar[r[LI[WL[1]], LI[WL[2]]]]]*S[LI[WL[2]], LI[DT[0]], 
         i, -i1]*x[LI[WL[2]], LI[DT[3]], i1] + 
       (S[LI[WL[1]], LI[DT[2]], i, -i1]*x[LI[WL[1]], LI[DT[1]], i1] + 
         (14*S[LI[WL[1]], LI[DT[1]], i, -i1]*x[LI[WL[1]], LI[DT[2]], i1])/3 - 
         (5*S[LI[WL[1]], LI[DT[0]], i, -i1]*x[LI[WL[1]], LI[DT[3]], i1])/3 - 
         (4*S[LI[WL[1]], LI[DT[2]], i, -i1]*x[LI[WL[2]], LI[DT[1]], i1])/3 - 
         (S[LI[WL[2]], LI[DT[2]], i, -i1]*x[LI[WL[2]], LI[DT[1]], i1])/3 - 
         (5*S[LI[WL[1]], LI[DT[1]], i, -i1]*x[LI[WL[2]], LI[DT[2]], i1])/6 + 
         (23*S[LI[WL[2]], LI[DT[1]], i, -i1]*x[LI[WL[2]], LI[DT[2]], i1])/6 - 
         (20*S[LI[WL[1]], LI[DT[0]], i, -i1]*x[LI[WL[2]], LI[DT[3]], i1])/3 + 
         5*S[LI[WL[2]], LI[DT[0]], i, -i1]*x[LI[WL[2]], LI[DT[3]], i1])/
        \[Epsilon]d)) + 
   G*((n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[5]], i, -i1]*
       Scalar[r[LI[WL[1]], LI[WL[2]]]]^4)/72 + 
     (3*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[1]], i, -i1]*
       Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]^2*
       Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^2)/8 - 
     (n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[1]], i, -i1]*
       Scalar[x[LI[WL[1]], LI[DT[1]], -i]*x[LI[WL[1]], LI[DT[1]], i]]*
       Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^2)/8 - 
     (3*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
         x[LI[WL[1]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
         S[LI[WL[2]], LI[DT[1]], -i, -i1]*x[LI[WL[1]], LI[DT[1]], i1]]*
       Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^2)/4 + 
     (n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[1]], i, -i1]*
       Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
       Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^3)/2 - 
     (n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
         S[LI[WL[2]], LI[DT[1]], -i, -i1]*x[LI[WL[1]], LI[DT[1]], i1]]*
       Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^3)/2 + 
     (n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[0]], i, -i1]*
       Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[2]], -i]]*
       Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^3)/16 + 
     (n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
         S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[1]], LI[DT[2]], i1]]*
       Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^3)/16 + 
     (5*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[1]], i, -i1]*
       Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^4)/8 + 
     (n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[1]], i, -i1]*
       Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^2*
       Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], -i]])/4 - 
     (n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[1]], i, -i1]*
       Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^2)/4 - 
     (n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[0]], i, -i1]*
       Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^2*
       Scalar[x[LI[WL[1]], LI[DT[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]])/16 - 
     (n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[1]], i, -i1]*
       Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]^2*
       Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]])/8 + 
     (n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[1]], i, -i1]*
       Scalar[x[LI[WL[1]], LI[DT[1]], -i]*x[LI[WL[1]], LI[DT[1]], i]]*
       Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]])/8 + 
     (n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
         x[LI[WL[1]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
         S[LI[WL[2]], LI[DT[1]], -i, -i1]*x[LI[WL[1]], LI[DT[1]], i1]]*
       Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]])/4 - 
     (n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[1]], i, -i1]*
       Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
       Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
       Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]])/2 + 
     (n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
         S[LI[WL[2]], LI[DT[1]], -i, -i1]*x[LI[WL[1]], LI[DT[1]], i1]]*
       Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
       Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]])/2 - 
     (n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[0]], i, -i1]*
       Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[2]], -i]]*
       Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
       Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]])/16 - 
     (n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
         S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[1]], LI[DT[2]], i1]]*
       Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
       Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]])/16 - 
     (5*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[1]], i, -i1]*
       Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^2*
       Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]])/4 - 
     (n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[1]], i, -i1]*
       Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
       Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]])/4 + 
     (n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[0]], i, -i1]*
       Scalar[x[LI[WL[1]], LI[DT[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
       Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]])/16 + 
     (5*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[1]], i, -i1]*
       Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]]^2)/8 - 
     (15*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
          x[LI[WL[1]], LI[DT[1]], -i]]^2*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
         x[LI[WL[1]], LI[DT[2]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
         S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[2]], LI[DT[1]], i1]])/32 + 
     (5*n[LI[WL[1]], LI[WL[2]], i]*Scalar[x[LI[WL[1]], LI[DT[1]], -i]*
         x[LI[WL[1]], LI[DT[1]], i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
         x[LI[WL[1]], LI[DT[2]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
         S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[2]], LI[DT[1]], i1]])/32 + 
     (11*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
         x[LI[WL[1]], LI[DT[1]], -i]]*Scalar[x[LI[WL[1]], LI[DT[1]], i]*
         x[LI[WL[1]], LI[DT[2]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
         S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[2]], LI[DT[1]], i1]])/32 + 
     (3*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
         x[LI[WL[1]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
         x[LI[WL[1]], LI[DT[2]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
         x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
         S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[2]], LI[DT[1]], i1]])/8 - 
     (7*n[LI[WL[1]], LI[WL[2]], i]*Scalar[x[LI[WL[1]], LI[DT[1]], i]*
         x[LI[WL[1]], LI[DT[2]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
         x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
         S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[2]], LI[DT[1]], i1]])/16 + 
     (3*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
         x[LI[WL[1]], LI[DT[2]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
          x[LI[WL[2]], LI[DT[1]], -i]]^2*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
         S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[2]], LI[DT[1]], i1]])/32 - 
     (n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
         x[LI[WL[1]], LI[DT[2]], -i]]*Scalar[x[LI[WL[1]], LI[DT[1]], i]*
         x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
         S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[2]], LI[DT[1]], i1]])/8 - 
     (n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
         x[LI[WL[1]], LI[DT[1]], -i]]*Scalar[x[LI[WL[1]], LI[DT[2]], i]*
         x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
         S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[2]], LI[DT[1]], i1]])/8 + 
     (7*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
         x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[x[LI[WL[1]], LI[DT[2]], i]*
         x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
         S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[2]], LI[DT[1]], i1]])/16 - 
     (n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
         x[LI[WL[1]], LI[DT[2]], -i]]*Scalar[x[LI[WL[2]], LI[DT[1]], -i]*
         x[LI[WL[2]], LI[DT[1]], i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
         S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[2]], LI[DT[1]], i1]])/32 - 
     (n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
          x[LI[WL[1]], LI[DT[1]], -i]]^3*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
         S[LI[WL[2]], LI[DT[1]], -i, -i1]*x[LI[WL[2]], LI[DT[1]], i1]])/8 + 
     (n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
         x[LI[WL[1]], LI[DT[1]], -i]]*Scalar[x[LI[WL[1]], LI[DT[1]], -i]*
         x[LI[WL[1]], LI[DT[1]], i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
         S[LI[WL[2]], LI[DT[1]], -i, -i1]*x[LI[WL[2]], LI[DT[1]], i1]])/4 - 
     (3*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
          x[LI[WL[1]], LI[DT[1]], -i]]^2*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
         x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
         S[LI[WL[2]], LI[DT[1]], -i, -i1]*x[LI[WL[2]], LI[DT[1]], i1]])/16 + 
     (3*n[LI[WL[1]], LI[WL[2]], i]*Scalar[x[LI[WL[1]], LI[DT[1]], -i]*
         x[LI[WL[1]], LI[DT[1]], i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
         x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
         S[LI[WL[2]], LI[DT[1]], -i, -i1]*x[LI[WL[2]], LI[DT[1]], i1]])/16 + 
     (9*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
         x[LI[WL[1]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
          x[LI[WL[2]], LI[DT[1]], -i]]^2*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
         S[LI[WL[2]], LI[DT[1]], -i, -i1]*x[LI[WL[2]], LI[DT[1]], i1]])/16 + 
     (3*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
          x[LI[WL[2]], LI[DT[1]], -i]]^3*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
         S[LI[WL[2]], LI[DT[1]], -i, -i1]*x[LI[WL[2]], LI[DT[1]], i1]])/8 - 
     (3*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
         x[LI[WL[1]], LI[DT[1]], -i]]*Scalar[x[LI[WL[1]], LI[DT[1]], i]*
         x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
         S[LI[WL[2]], LI[DT[1]], -i, -i1]*x[LI[WL[2]], LI[DT[1]], i1]])/8 - 
     (n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
         x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[x[LI[WL[1]], LI[DT[1]], i]*
         x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
         S[LI[WL[2]], LI[DT[1]], -i, -i1]*x[LI[WL[2]], LI[DT[1]], i1]])/8 - 
     (7*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
         x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[x[LI[WL[2]], LI[DT[1]], -i]*
         x[LI[WL[2]], LI[DT[1]], i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
         S[LI[WL[2]], LI[DT[1]], -i, -i1]*x[LI[WL[2]], LI[DT[1]], i1]])/16 - 
     (7*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
         x[LI[WL[1]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
         x[LI[WL[1]], LI[DT[2]], -i]]*Scalar[S[LI[WL[2]], LI[DT[0]], -i, -i1]*
         x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], i1]])/16 + 
     (21*n[LI[WL[1]], LI[WL[2]], i]*Scalar[x[LI[WL[1]], LI[DT[1]], i]*
         x[LI[WL[1]], LI[DT[2]], -i]]*Scalar[S[LI[WL[2]], LI[DT[0]], -i, -i1]*
         x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], i1]])/32 + 
     (5*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
         x[LI[WL[1]], LI[DT[2]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
         x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[S[LI[WL[2]], LI[DT[0]], -i, -i1]*
         x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], i1]])/8 - 
     (n[LI[WL[1]], LI[WL[2]], i]*Scalar[x[LI[WL[1]], LI[DT[2]], i]*
         x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[S[LI[WL[2]], LI[DT[0]], -i, -i1]*
         x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], i1]])/8 - 
     (5*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
          x[LI[WL[1]], LI[DT[1]], -i]]^2*
       Scalar[S[LI[WL[2]], LI[DT[1]], -i, -i1]*x[LI[WL[1]], LI[DT[1]], i]*
         x[LI[WL[2]], LI[DT[1]], i1]])/8 + 
     (n[LI[WL[1]], LI[WL[2]], i]*Scalar[x[LI[WL[1]], LI[DT[1]], -i]*
         x[LI[WL[1]], LI[DT[1]], i]]*Scalar[S[LI[WL[2]], LI[DT[1]], -i, -i1]*
         x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], i1]])/2 - 
     (7*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
         x[LI[WL[1]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
         x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[S[LI[WL[2]], LI[DT[1]], -i, -i1]*
         x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], i1]])/8 - 
     (3*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
          x[LI[WL[2]], LI[DT[1]], -i]]^2*
       Scalar[S[LI[WL[2]], LI[DT[1]], -i, -i1]*x[LI[WL[1]], LI[DT[1]], i]*
         x[LI[WL[2]], LI[DT[1]], i1]])/16 - 
     (n[LI[WL[1]], LI[WL[2]], i]*Scalar[x[LI[WL[1]], LI[DT[1]], i]*
         x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[S[LI[WL[2]], LI[DT[1]], -i, -i1]*
         x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], i1]])/8 + 
     (n[LI[WL[1]], LI[WL[2]], i]*Scalar[x[LI[WL[2]], LI[DT[1]], -i]*
         x[LI[WL[2]], LI[DT[1]], i]]*Scalar[S[LI[WL[2]], LI[DT[1]], -i, -i1]*
         x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], i1]])/2 - 
     (19*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
          x[LI[WL[1]], LI[DT[1]], -i]]^2*
       Scalar[S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[1]], LI[DT[2]], i]*
         x[LI[WL[2]], LI[DT[1]], i1]])/32 + 
     (19*n[LI[WL[1]], LI[WL[2]], i]*Scalar[x[LI[WL[1]], LI[DT[1]], -i]*
         x[LI[WL[1]], LI[DT[1]], i]]*Scalar[S[LI[WL[2]], LI[DT[0]], -i, -i1]*
         x[LI[WL[1]], LI[DT[2]], i]*x[LI[WL[2]], LI[DT[1]], i1]])/32 + 
     (11*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
         x[LI[WL[1]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
         x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[S[LI[WL[2]], LI[DT[0]], -i, -i1]*
         x[LI[WL[1]], LI[DT[2]], i]*x[LI[WL[2]], LI[DT[1]], i1]])/8 + 
     (n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
          x[LI[WL[2]], LI[DT[1]], -i]]^2*
       Scalar[S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[1]], LI[DT[2]], i]*
         x[LI[WL[2]], LI[DT[1]], i1]])/32 - 
     (7*n[LI[WL[1]], LI[WL[2]], i]*Scalar[x[LI[WL[1]], LI[DT[1]], i]*
         x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[S[LI[WL[2]], LI[DT[0]], -i, -i1]*
         x[LI[WL[1]], LI[DT[2]], i]*x[LI[WL[2]], LI[DT[1]], i1]])/8 - 
     (9*n[LI[WL[1]], LI[WL[2]], i]*Scalar[x[LI[WL[2]], LI[DT[1]], -i]*
         x[LI[WL[2]], LI[DT[1]], i]]*Scalar[S[LI[WL[2]], LI[DT[0]], -i, -i1]*
         x[LI[WL[1]], LI[DT[2]], i]*x[LI[WL[2]], LI[DT[1]], i1]])/32 - 
     (n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[0]], i, -i1]*
       Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
       Scalar[x[LI[WL[1]], LI[DT[1]], -i]*x[LI[WL[1]], LI[DT[1]], i]]*
       Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[2]], -i]])/16 + 
     (n[LI[WL[1]], LI[WL[2]], i]*Scalar[x[LI[WL[1]], LI[DT[1]], -i]*
         x[LI[WL[1]], LI[DT[1]], i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
         S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[1]], LI[DT[1]], i1]]*
       Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[2]], -i]])/32 - 
     (3*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[0]], i, -i1]*
       Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]^2*
       Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
       Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[2]], -i]])/16 + 
     (n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[0]], i, -i1]*
       Scalar[x[LI[WL[1]], LI[DT[1]], -i]*x[LI[WL[1]], LI[DT[1]], i]]*
       Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
       Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[2]], -i]])/16 - 
     (3*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
         x[LI[WL[1]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
         S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[1]], LI[DT[1]], i1]]*
       Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
       Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[2]], -i]])/16 + 
     (3*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[0]], i, -i1]*
       Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
       Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^2*
       Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[2]], -i]])/4 - 
     (3*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
         S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[1]], LI[DT[1]], i1]]*
       Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^2*
       Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[2]], -i]])/4 + 
     (5*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[0]], i, -i1]*
       Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^3*
       Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[2]], -i]])/4 + 
     (n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[0]], i, -i1]*
       Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
       Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
       Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[2]], -i]])/8 - 
     (n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
         S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[1]], LI[DT[1]], i1]]*
       Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
       Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[2]], -i]])/16 + 
     (n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[0]], i, -i1]*
       Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
       Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
       Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[2]], -i]])/4 - 
     (3*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[0]], i, -i1]*
       Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
       Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]]*
       Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[2]], -i]])/16 + 
     (7*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
         S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[1]], LI[DT[1]], i1]]*
       Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]]*
       Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[2]], -i]])/32 - 
     (5*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[0]], i, -i1]*
       Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
       Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]]*
       Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[2]], -i]])/4 - 
     (3*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
          x[LI[WL[1]], LI[DT[1]], -i]]^2*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
         S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[2]], LI[DT[1]], i1]]*
       Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[2]], -i]])/32 + 
     (n[LI[WL[1]], LI[WL[2]], i]*Scalar[x[LI[WL[1]], LI[DT[1]], -i]*
         x[LI[WL[1]], LI[DT[1]], i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
         S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[2]], LI[DT[1]], i1]]*
       Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[2]], -i]])/16 + 
     (9*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
          x[LI[WL[2]], LI[DT[1]], -i]]^2*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
         S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[2]], LI[DT[1]], i1]]*
       Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[2]], -i]])/16 - 
     (n[LI[WL[1]], LI[WL[2]], i]*Scalar[x[LI[WL[1]], LI[DT[1]], i]*
         x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
         S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[2]], LI[DT[1]], i1]]*
       Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[2]], -i]])/16 - 
     (n[LI[WL[1]], LI[WL[2]], i]*Scalar[x[LI[WL[2]], LI[DT[1]], -i]*
         x[LI[WL[2]], LI[DT[1]], i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
         S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[2]], LI[DT[1]], i1]]*
       Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[2]], -i]])/8 - 
     (5*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
         x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[S[LI[WL[2]], LI[DT[0]], -i, -i1]*
         x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], i1]]*
       Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[2]], -i]])/16 - 
     (n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[0]], i, -i1]*
       Scalar[x[LI[WL[1]], LI[DT[1]], -i]*x[LI[WL[1]], LI[DT[1]], i]]*
       Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[2]], -i]])/16 + 
     (n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[0]], i, -i1]*
       Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
       Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
       Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[2]], -i]])/8 - 
     (3*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
         S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[1]], LI[DT[1]], i1]]*
       Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
       Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[2]], -i]])/16 + 
     (n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[0]], i, -i1]*
       Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^2*
       Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[2]], -i]])/2 - 
     (n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[0]], i, -i1]*
       Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
       Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[2]], -i]])/8 - 
     (7*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[0]], i, -i1]*
       Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]]*
       Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[2]], -i]])/16 - 
     (7*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
         x[LI[WL[1]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
         S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[2]], LI[DT[1]], i1]]*
       Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[2]], -i]])/16 - 
     (n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
         x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
         S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[2]], LI[DT[1]], i1]]*
       Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[2]], -i]])/8 - 
     (n[LI[WL[1]], LI[WL[2]], i]*Scalar[S[LI[WL[2]], LI[DT[0]], -i, -i1]*
         x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], i1]]*
       Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[2]], -i]])/4 + 
     (n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[0]], i, -i1]*
       Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]^2*
       Scalar[x[LI[WL[2]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[2]], -i]])/16 - 
     (n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[0]], i, -i1]*
       Scalar[x[LI[WL[1]], LI[DT[1]], -i]*x[LI[WL[1]], LI[DT[1]], i]]*
       Scalar[x[LI[WL[2]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[2]], -i]])/16 + 
     (n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
         x[LI[WL[1]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
         S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[1]], LI[DT[1]], i1]]*
       Scalar[x[LI[WL[2]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[2]], -i]])/16 - 
     (3*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[0]], i, -i1]*
       Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
       Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
       Scalar[x[LI[WL[2]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[2]], -i]])/8 + 
     (7*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
         S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[1]], LI[DT[1]], i1]]*
       Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
       Scalar[x[LI[WL[2]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[2]], -i]])/16 - 
     (5*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[0]], i, -i1]*
       Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^2*
       Scalar[x[LI[WL[2]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[2]], -i]])/4 - 
     (n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[0]], i, -i1]*
       Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
       Scalar[x[LI[WL[2]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[2]], -i]])/8 + 
     (5*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[0]], i, -i1]*
       Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]]*
       Scalar[x[LI[WL[2]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[2]], -i]])/4 + 
     (3*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
         x[LI[WL[1]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
         S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[2]], LI[DT[1]], i1]]*
       Scalar[x[LI[WL[2]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[2]], -i]])/8 - 
     (n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
         x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
         S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[2]], LI[DT[1]], i1]]*
       Scalar[x[LI[WL[2]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[2]], -i]])/16 + 
     (3*n[LI[WL[1]], LI[WL[2]], i]*Scalar[S[LI[WL[2]], LI[DT[0]], -i, -i1]*
         x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], i1]]*
       Scalar[x[LI[WL[2]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[2]], -i]])/8 - 
     (n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
          x[LI[WL[1]], LI[DT[1]], -i]]^3*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
         S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[2]], LI[DT[2]], i1]])/8 + 
     (n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
         x[LI[WL[1]], LI[DT[1]], -i]]*Scalar[x[LI[WL[1]], LI[DT[1]], -i]*
         x[LI[WL[1]], LI[DT[1]], i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
         S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[2]], LI[DT[2]], i1]])/4 - 
     (3*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
          x[LI[WL[1]], LI[DT[1]], -i]]^2*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
         x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
         S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[2]], LI[DT[2]], i1]])/16 + 
     (n[LI[WL[1]], LI[WL[2]], i]*Scalar[x[LI[WL[1]], LI[DT[1]], -i]*
         x[LI[WL[1]], LI[DT[1]], i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
         x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
         S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[2]], LI[DT[2]], i1]])/8 + 
     (3*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
          x[LI[WL[2]], LI[DT[1]], -i]]^3*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
         S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[2]], LI[DT[2]], i1]])/8 - 
     (3*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
         x[LI[WL[1]], LI[DT[1]], -i]]*Scalar[x[LI[WL[1]], LI[DT[1]], i]*
         x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
         S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[2]], LI[DT[2]], i1]])/8 - 
     (n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
         x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[x[LI[WL[1]], LI[DT[1]], i]*
         x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
         S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[2]], LI[DT[2]], i1]])/8 + 
     (3*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
         x[LI[WL[1]], LI[DT[1]], -i]]*Scalar[x[LI[WL[2]], LI[DT[1]], -i]*
         x[LI[WL[2]], LI[DT[1]], i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
         S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[2]], LI[DT[2]], i1]])/16 - 
     (n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
         x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[x[LI[WL[2]], LI[DT[1]], -i]*
         x[LI[WL[2]], LI[DT[1]], i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
         S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[2]], LI[DT[2]], i1]])/4 - 
     (5*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
          x[LI[WL[1]], LI[DT[1]], -i]]^2*
       Scalar[S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[1]], LI[DT[1]], i]*
         x[LI[WL[2]], LI[DT[2]], i1]])/8 + 
     (17*n[LI[WL[1]], LI[WL[2]], i]*Scalar[x[LI[WL[1]], LI[DT[1]], -i]*
         x[LI[WL[1]], LI[DT[1]], i]]*Scalar[S[LI[WL[2]], LI[DT[0]], -i, -i1]*
         x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[2]], i1]])/32 - 
     (7*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
         x[LI[WL[1]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
         x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[S[LI[WL[2]], LI[DT[0]], -i, -i1]*
         x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[2]], i1]])/16 - 
     (n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
          x[LI[WL[2]], LI[DT[1]], -i]]^2*
       Scalar[S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[1]], LI[DT[1]], i]*
         x[LI[WL[2]], LI[DT[2]], i1]])/8 - 
     (3*n[LI[WL[1]], LI[WL[2]], i]*Scalar[x[LI[WL[1]], LI[DT[1]], i]*
         x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[S[LI[WL[2]], LI[DT[0]], -i, -i1]*
         x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[2]], i1]])/16 + 
     (13*n[LI[WL[1]], LI[WL[2]], i]*Scalar[x[LI[WL[2]], LI[DT[1]], -i]*
         x[LI[WL[2]], LI[DT[1]], i]]*Scalar[S[LI[WL[2]], LI[DT[0]], -i, -i1]*
         x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[2]], i1]])/32 + 
     (n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
          x[LI[WL[1]], LI[DT[1]], -i]]^2*
       Scalar[S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[2]], LI[DT[1]], i]*
         x[LI[WL[2]], LI[DT[2]], i1]])/32 - 
     (n[LI[WL[1]], LI[WL[2]], i]*Scalar[x[LI[WL[1]], LI[DT[1]], -i]*
         x[LI[WL[1]], LI[DT[1]], i]]*Scalar[S[LI[WL[2]], LI[DT[0]], -i, -i1]*
         x[LI[WL[2]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[2]], i1]])/32 + 
     (3*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
         x[LI[WL[1]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
         x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[S[LI[WL[2]], LI[DT[0]], -i, -i1]*
         x[LI[WL[2]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[2]], i1]])/8 - 
     (n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
          x[LI[WL[2]], LI[DT[1]], -i]]^2*
       Scalar[S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[2]], LI[DT[1]], i]*
         x[LI[WL[2]], LI[DT[2]], i1]])/8 + 
     (3*n[LI[WL[1]], LI[WL[2]], i]*Scalar[x[LI[WL[1]], LI[DT[1]], i]*
         x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[S[LI[WL[2]], LI[DT[0]], -i, -i1]*
         x[LI[WL[2]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[2]], i1]])/16 - 
     (9*n[LI[WL[1]], LI[WL[2]], i]*Scalar[x[LI[WL[2]], LI[DT[1]], -i]*
         x[LI[WL[2]], LI[DT[1]], i]]*Scalar[S[LI[WL[2]], LI[DT[0]], -i, -i1]*
         x[LI[WL[2]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[2]], i1]])/32 - 
     (Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
       Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[1]], -i, -i1]*
         x[LI[WL[1]], LI[DT[1]], i1]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
         x[LI[WL[2]], LI[DT[1]], -i]]*x[LI[WL[1]], LI[DT[1]], i])/2 + 
     (Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[1]], -i, -i1]*
         x[LI[WL[1]], LI[DT[1]], i1]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
          x[LI[WL[2]], LI[DT[1]], -i]]^2*x[LI[WL[1]], LI[DT[1]], i])/4 - 
     (Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[1]], -i, -i1]*
         x[LI[WL[1]], LI[DT[1]], i1]]*Scalar[x[LI[WL[1]], LI[DT[1]], i]*
         x[LI[WL[2]], LI[DT[1]], -i]]*x[LI[WL[1]], LI[DT[1]], i])/2 - 
     (Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[1]], -i, -i1]*
         x[LI[WL[1]], LI[DT[1]], i1]]*Scalar[x[LI[WL[2]], LI[DT[1]], -i]*
         x[LI[WL[2]], LI[DT[1]], i]]*x[LI[WL[1]], LI[DT[1]], i])/4 + 
     (23*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
       Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[2]], -i]]*
       Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
         x[LI[WL[2]], LI[DT[1]], i1]]*x[LI[WL[1]], LI[DT[1]], i])/32 - 
     (3*Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[1]], LI[DT[2]], -i]]*
       Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
         x[LI[WL[2]], LI[DT[1]], i1]]*x[LI[WL[1]], LI[DT[1]], i])/4 - 
     (Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[2]], -i]]*
       Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
       Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
         x[LI[WL[2]], LI[DT[1]], i1]]*x[LI[WL[1]], LI[DT[1]], i])/4 + 
     (Scalar[x[LI[WL[1]], LI[DT[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
       Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
         x[LI[WL[2]], LI[DT[1]], i1]]*x[LI[WL[1]], LI[DT[1]], i])/4 + 
     (3*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]^2*
       Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[1]], -i, -i1]*
         x[LI[WL[2]], LI[DT[1]], i1]]*x[LI[WL[1]], LI[DT[1]], i])/16 - 
     (Scalar[x[LI[WL[1]], LI[DT[1]], -i]*x[LI[WL[1]], LI[DT[1]], i]]*
       Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[1]], -i, -i1]*
         x[LI[WL[2]], LI[DT[1]], i1]]*x[LI[WL[1]], LI[DT[1]], i])/16 + 
     (3*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
       Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
       Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[1]], -i, -i1]*
         x[LI[WL[2]], LI[DT[1]], i1]]*x[LI[WL[1]], LI[DT[1]], i])/8 - 
     (3*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^2*
       Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[1]], -i, -i1]*
         x[LI[WL[2]], LI[DT[1]], i1]]*x[LI[WL[1]], LI[DT[1]], i])/8 + 
     (Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
       Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[1]], -i, -i1]*
         x[LI[WL[2]], LI[DT[1]], i1]]*x[LI[WL[1]], LI[DT[1]], i])/8 + 
     (9*Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]]*
       Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[1]], -i, -i1]*
         x[LI[WL[2]], LI[DT[1]], i1]]*x[LI[WL[1]], LI[DT[1]], i])/16 - 
     (23*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[2]], -i]]*
       Scalar[S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[1]], LI[DT[1]], i]*
         x[LI[WL[2]], LI[DT[1]], i1]]*x[LI[WL[1]], LI[DT[1]], i])/32 - 
     (3*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
       Scalar[S[LI[WL[2]], LI[DT[1]], -i, -i1]*x[LI[WL[1]], LI[DT[1]], i]*
         x[LI[WL[2]], LI[DT[1]], i1]]*x[LI[WL[1]], LI[DT[1]], i])/8 + 
     (5*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
       Scalar[S[LI[WL[2]], LI[DT[1]], -i, -i1]*x[LI[WL[1]], LI[DT[1]], i]*
         x[LI[WL[2]], LI[DT[1]], i1]]*x[LI[WL[1]], LI[DT[1]], i])/8 + 
     (17*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
       Scalar[S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[1]], LI[DT[2]], i]*
         x[LI[WL[2]], LI[DT[1]], i1]]*x[LI[WL[1]], LI[DT[1]], i])/32 - 
     (5*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
       Scalar[S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[1]], LI[DT[2]], i]*
         x[LI[WL[2]], LI[DT[1]], i1]]*x[LI[WL[1]], LI[DT[1]], i])/4 + 
     (Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
       Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
         x[LI[WL[1]], LI[DT[1]], i1]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
         x[LI[WL[2]], LI[DT[2]], -i]]*x[LI[WL[1]], LI[DT[1]], i])/16 + 
     (Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
         x[LI[WL[1]], LI[DT[1]], i1]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
         x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
         x[LI[WL[2]], LI[DT[2]], -i]]*x[LI[WL[1]], LI[DT[1]], i])/16 + 
     (Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
       Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
         x[LI[WL[2]], LI[DT[1]], i1]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
         x[LI[WL[2]], LI[DT[2]], -i]]*x[LI[WL[1]], LI[DT[1]], i])/4 - 
     (3*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
       Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
         x[LI[WL[2]], LI[DT[1]], i1]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
         x[LI[WL[2]], LI[DT[2]], -i]]*x[LI[WL[1]], LI[DT[1]], i])/16 - 
     (5*Scalar[S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[1]], LI[DT[1]], i]*
         x[LI[WL[2]], LI[DT[1]], i1]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
         x[LI[WL[2]], LI[DT[2]], -i]]*x[LI[WL[1]], LI[DT[1]], i])/16 - 
     (Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
         x[LI[WL[1]], LI[DT[1]], i1]]*Scalar[x[LI[WL[1]], LI[DT[1]], i]*
         x[LI[WL[2]], LI[DT[2]], -i]]*x[LI[WL[1]], LI[DT[1]], i])/16 - 
     (Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
         x[LI[WL[2]], LI[DT[1]], i1]]*Scalar[x[LI[WL[1]], LI[DT[1]], i]*
         x[LI[WL[2]], LI[DT[2]], -i]]*x[LI[WL[1]], LI[DT[1]], i])/8 - 
     (Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
         x[LI[WL[1]], LI[DT[1]], i1]]*Scalar[x[LI[WL[2]], LI[DT[1]], i]*
         x[LI[WL[2]], LI[DT[2]], -i]]*x[LI[WL[1]], LI[DT[1]], i])/16 - 
     (3*Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
         x[LI[WL[2]], LI[DT[1]], i1]]*Scalar[x[LI[WL[2]], LI[DT[1]], i]*
         x[LI[WL[2]], LI[DT[2]], -i]]*x[LI[WL[1]], LI[DT[1]], i])/16 + 
     (3*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]^2*
       Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
         x[LI[WL[2]], LI[DT[2]], i1]]*x[LI[WL[1]], LI[DT[1]], i])/16 + 
     (5*Scalar[x[LI[WL[1]], LI[DT[1]], -i]*x[LI[WL[1]], LI[DT[1]], i]]*
       Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
         x[LI[WL[2]], LI[DT[2]], i1]]*x[LI[WL[1]], LI[DT[1]], i])/16 + 
     (Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
       Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
       Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
         x[LI[WL[2]], LI[DT[2]], i1]]*x[LI[WL[1]], LI[DT[1]], i])/2 - 
     (3*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^2*
       Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
         x[LI[WL[2]], LI[DT[2]], i1]]*x[LI[WL[1]], LI[DT[1]], i])/16 - 
     (3*Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
       Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
         x[LI[WL[2]], LI[DT[2]], i1]]*x[LI[WL[1]], LI[DT[1]], i])/8 + 
     (3*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
       Scalar[S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[1]], LI[DT[1]], i]*
         x[LI[WL[2]], LI[DT[2]], i1]]*x[LI[WL[1]], LI[DT[1]], i])/16 - 
     (9*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
       Scalar[S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[1]], LI[DT[1]], i]*
         x[LI[WL[2]], LI[DT[2]], i1]]*x[LI[WL[1]], LI[DT[1]], i])/16 - 
     (Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
       Scalar[S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[2]], LI[DT[1]], i]*
         x[LI[WL[2]], LI[DT[2]], i1]]*x[LI[WL[1]], LI[DT[1]], i])/16 + 
     (Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
       Scalar[S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[2]], LI[DT[1]], i]*
         x[LI[WL[2]], LI[DT[2]], i1]]*x[LI[WL[1]], LI[DT[1]], i])/16 + 
     (S[LI[WL[2]], LI[DT[0]], i, -i1]*Scalar[x[LI[WL[1]], LI[DT[1]], -i]*
         x[LI[WL[1]], LI[DT[1]], i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
         x[LI[WL[2]], LI[DT[2]], -i]]*x[LI[WL[1]], LI[DT[1]], i1])/32 + 
     (3*S[LI[WL[2]], LI[DT[0]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
         x[LI[WL[1]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
         x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
         x[LI[WL[2]], LI[DT[2]], -i]]*x[LI[WL[1]], LI[DT[1]], i1])/16 - 
     (S[LI[WL[2]], LI[DT[0]], i, -i1]*Scalar[x[LI[WL[1]], LI[DT[1]], i]*
         x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
         x[LI[WL[2]], LI[DT[2]], -i]]*x[LI[WL[1]], LI[DT[1]], i1])/16 - 
     (S[LI[WL[2]], LI[DT[0]], i, -i1]*Scalar[x[LI[WL[2]], LI[DT[1]], -i]*
         x[LI[WL[2]], LI[DT[1]], i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
         x[LI[WL[2]], LI[DT[2]], -i]]*x[LI[WL[1]], LI[DT[1]], i1])/32 + 
     (S[LI[WL[2]], LI[DT[0]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
         x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[x[LI[WL[1]], LI[DT[1]], i]*
         x[LI[WL[2]], LI[DT[2]], -i]]*x[LI[WL[1]], LI[DT[1]], i1])/16 - 
     (3*S[LI[WL[2]], LI[DT[0]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
         x[LI[WL[1]], LI[DT[1]], -i]]*Scalar[x[LI[WL[2]], LI[DT[1]], i]*
         x[LI[WL[2]], LI[DT[2]], -i]]*x[LI[WL[1]], LI[DT[1]], i1])/16 - 
     (S[LI[WL[2]], LI[DT[0]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
         x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[x[LI[WL[2]], LI[DT[1]], i]*
         x[LI[WL[2]], LI[DT[2]], -i]]*x[LI[WL[1]], LI[DT[1]], i1])/16 + 
     (21*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]^2*
       Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
         x[LI[WL[2]], LI[DT[1]], i1]]*x[LI[WL[1]], LI[DT[2]], i])/32 - 
     (21*Scalar[x[LI[WL[1]], LI[DT[1]], -i]*x[LI[WL[1]], LI[DT[1]], i]]*
       Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
         x[LI[WL[2]], LI[DT[1]], i1]]*x[LI[WL[1]], LI[DT[2]], i])/32 - 
     (7*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
       Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
       Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
         x[LI[WL[2]], LI[DT[1]], i1]]*x[LI[WL[1]], LI[DT[2]], i])/16 - 
     (7*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^2*
       Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
         x[LI[WL[2]], LI[DT[1]], i1]]*x[LI[WL[1]], LI[DT[2]], i])/32 + 
     (7*Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
       Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
         x[LI[WL[2]], LI[DT[1]], i1]]*x[LI[WL[1]], LI[DT[2]], i])/16 + 
     (7*Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]]*
       Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
         x[LI[WL[2]], LI[DT[1]], i1]]*x[LI[WL[1]], LI[DT[2]], i])/32 - 
     (9*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
       Scalar[S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[1]], LI[DT[1]], i]*
         x[LI[WL[2]], LI[DT[1]], i1]]*x[LI[WL[1]], LI[DT[2]], i])/16 - 
     (5*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
       Scalar[S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[1]], LI[DT[1]], i]*
         x[LI[WL[2]], LI[DT[1]], i1]]*x[LI[WL[1]], LI[DT[2]], i])/16 - 
     (S[LI[WL[2]], LI[DT[0]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
          x[LI[WL[2]], LI[DT[1]], -i]]^3*x[LI[WL[1]], LI[DT[2]], i1])/24 + 
     (S[LI[WL[2]], LI[DT[0]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
         x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[x[LI[WL[2]], LI[DT[1]], -i]*
         x[LI[WL[2]], LI[DT[1]], i]]*x[LI[WL[1]], LI[DT[2]], i1])/8 - 
     (Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[1]], -i, -i1]*
         x[LI[WL[1]], LI[DT[1]], i1]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
          x[LI[WL[2]], LI[DT[1]], -i]]^2*x[LI[WL[2]], LI[DT[1]], i])/4 - 
     (Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
         x[LI[WL[1]], LI[DT[2]], i1]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
          x[LI[WL[2]], LI[DT[1]], -i]]^2*x[LI[WL[2]], LI[DT[1]], i])/16 + 
     (Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[1]], -i, -i1]*
         x[LI[WL[1]], LI[DT[1]], i1]]*Scalar[x[LI[WL[1]], LI[DT[1]], i]*
         x[LI[WL[2]], LI[DT[1]], -i]]*x[LI[WL[2]], LI[DT[1]], i])/2 + 
     (Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[1]], -i, -i1]*
         x[LI[WL[1]], LI[DT[1]], i1]]*Scalar[x[LI[WL[2]], LI[DT[1]], -i]*
         x[LI[WL[2]], LI[DT[1]], i]]*x[LI[WL[2]], LI[DT[1]], i])/4 + 
     (Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
         x[LI[WL[1]], LI[DT[2]], i1]]*Scalar[x[LI[WL[2]], LI[DT[1]], -i]*
         x[LI[WL[2]], LI[DT[1]], i]]*x[LI[WL[2]], LI[DT[1]], i])/16 - 
     (7*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
       Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[2]], -i]]*
       Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
         x[LI[WL[2]], LI[DT[1]], i1]]*x[LI[WL[2]], LI[DT[1]], i])/8 + 
     (19*Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[1]], LI[DT[2]], -i]]*
       Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
         x[LI[WL[2]], LI[DT[1]], i1]]*x[LI[WL[2]], LI[DT[1]], i])/16 + 
     (3*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[2]], -i]]*
       Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
       Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
         x[LI[WL[2]], LI[DT[1]], i1]]*x[LI[WL[2]], LI[DT[1]], i])/16 - 
     (11*Scalar[x[LI[WL[1]], LI[DT[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
       Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
         x[LI[WL[2]], LI[DT[1]], i1]]*x[LI[WL[2]], LI[DT[1]], i])/16 - 
     (3*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]^2*
       Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[1]], -i, -i1]*
         x[LI[WL[2]], LI[DT[1]], i1]]*x[LI[WL[2]], LI[DT[1]], i])/16 + 
     (Scalar[x[LI[WL[1]], LI[DT[1]], -i]*x[LI[WL[1]], LI[DT[1]], i]]*
       Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[1]], -i, -i1]*
         x[LI[WL[2]], LI[DT[1]], i1]]*x[LI[WL[2]], LI[DT[1]], i])/16 - 
     (Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
       Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
       Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[1]], -i, -i1]*
         x[LI[WL[2]], LI[DT[1]], i1]]*x[LI[WL[2]], LI[DT[1]], i])/8 - 
     (Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
       Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[1]], -i, -i1]*
         x[LI[WL[2]], LI[DT[1]], i1]]*x[LI[WL[2]], LI[DT[1]], i])/8 - 
     (5*Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]]*
       Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[1]], -i, -i1]*
         x[LI[WL[2]], LI[DT[1]], i1]]*x[LI[WL[2]], LI[DT[1]], i])/16 - 
     (3*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[2]], -i]]*
       Scalar[S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[1]], LI[DT[1]], i]*
         x[LI[WL[2]], LI[DT[1]], i1]]*x[LI[WL[2]], LI[DT[1]], i])/8 - 
     (Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
       Scalar[S[LI[WL[2]], LI[DT[1]], -i, -i1]*x[LI[WL[1]], LI[DT[1]], i]*
         x[LI[WL[2]], LI[DT[1]], i1]]*x[LI[WL[2]], LI[DT[1]], i])/8 - 
     (3*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
       Scalar[S[LI[WL[2]], LI[DT[1]], -i, -i1]*x[LI[WL[1]], LI[DT[1]], i]*
         x[LI[WL[2]], LI[DT[1]], i1]]*x[LI[WL[2]], LI[DT[1]], i])/8 - 
     (13*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
       Scalar[S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[1]], LI[DT[2]], i]*
         x[LI[WL[2]], LI[DT[1]], i1]]*x[LI[WL[2]], LI[DT[1]], i])/8 + 
     (11*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
       Scalar[S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[1]], LI[DT[2]], i]*
         x[LI[WL[2]], LI[DT[1]], i1]]*x[LI[WL[2]], LI[DT[1]], i])/16 + 
     (Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
       Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
         x[LI[WL[1]], LI[DT[1]], i1]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
         x[LI[WL[2]], LI[DT[2]], -i]]*x[LI[WL[2]], LI[DT[1]], i])/16 - 
     (Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
         x[LI[WL[1]], LI[DT[1]], i1]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
         x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
         x[LI[WL[2]], LI[DT[2]], -i]]*x[LI[WL[2]], LI[DT[1]], i])/4 - 
     (Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
       Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
         x[LI[WL[2]], LI[DT[1]], i1]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
         x[LI[WL[2]], LI[DT[2]], -i]]*x[LI[WL[2]], LI[DT[1]], i])/4 + 
     (Scalar[S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[1]], LI[DT[1]], i]*
         x[LI[WL[2]], LI[DT[1]], i1]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
         x[LI[WL[2]], LI[DT[2]], -i]]*x[LI[WL[2]], LI[DT[1]], i])/16 + 
     (3*Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
         x[LI[WL[1]], LI[DT[1]], i1]]*Scalar[x[LI[WL[1]], LI[DT[1]], i]*
         x[LI[WL[2]], LI[DT[2]], -i]]*x[LI[WL[2]], LI[DT[1]], i])/16 - 
     (Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
         x[LI[WL[2]], LI[DT[1]], i1]]*Scalar[x[LI[WL[1]], LI[DT[1]], i]*
         x[LI[WL[2]], LI[DT[2]], -i]]*x[LI[WL[2]], LI[DT[1]], i])/8 + 
     (Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
         x[LI[WL[1]], LI[DT[1]], i1]]*Scalar[x[LI[WL[2]], LI[DT[1]], i]*
         x[LI[WL[2]], LI[DT[2]], -i]]*x[LI[WL[2]], LI[DT[1]], i])/16 + 
     (9*Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
         x[LI[WL[2]], LI[DT[1]], i1]]*Scalar[x[LI[WL[2]], LI[DT[1]], i]*
         x[LI[WL[2]], LI[DT[2]], -i]]*x[LI[WL[2]], LI[DT[1]], i])/16 - 
     (3*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]^2*
       Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
         x[LI[WL[2]], LI[DT[2]], i1]]*x[LI[WL[2]], LI[DT[1]], i])/16 - 
     (Scalar[x[LI[WL[1]], LI[DT[1]], -i]*x[LI[WL[1]], LI[DT[1]], i]]*
       Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
         x[LI[WL[2]], LI[DT[2]], i1]]*x[LI[WL[2]], LI[DT[1]], i])/16 - 
     (Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
       Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
       Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
         x[LI[WL[2]], LI[DT[2]], i1]]*x[LI[WL[2]], LI[DT[1]], i])/2 + 
     (Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
       Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
         x[LI[WL[2]], LI[DT[2]], i1]]*x[LI[WL[2]], LI[DT[1]], i])/8 + 
     (Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]]*
       Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
         x[LI[WL[2]], LI[DT[2]], i1]]*x[LI[WL[2]], LI[DT[1]], i])/8 - 
     (Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
       Scalar[S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[1]], LI[DT[1]], i]*
         x[LI[WL[2]], LI[DT[2]], i1]]*x[LI[WL[2]], LI[DT[1]], i])/16 + 
     (Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
       Scalar[S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[1]], LI[DT[1]], i]*
         x[LI[WL[2]], LI[DT[2]], i1]]*x[LI[WL[2]], LI[DT[1]], i])/4 - 
     (Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
       Scalar[S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[2]], LI[DT[1]], i]*
         x[LI[WL[2]], LI[DT[2]], i1]]*x[LI[WL[2]], LI[DT[1]], i])/8 - 
     (Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
       Scalar[S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[2]], LI[DT[1]], i]*
         x[LI[WL[2]], LI[DT[2]], i1]]*x[LI[WL[2]], LI[DT[1]], i])/8 - 
     (5*S[LI[WL[2]], LI[DT[1]], i, -i1]*
       Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]^3*
       x[LI[WL[2]], LI[DT[1]], i1])/24 + (S[LI[WL[2]], LI[DT[1]], i, -i1]*
       Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
       Scalar[x[LI[WL[1]], LI[DT[1]], -i]*x[LI[WL[1]], LI[DT[1]], i]]*
       x[LI[WL[2]], LI[DT[1]], i1])/2 - (67*S[LI[WL[2]], LI[DT[0]], i, -i1]*
       Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]^2*
       Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[2]], -i]]*
       x[LI[WL[2]], LI[DT[1]], i1])/32 + (67*S[LI[WL[2]], LI[DT[0]], i, -i1]*
       Scalar[x[LI[WL[1]], LI[DT[1]], -i]*x[LI[WL[1]], LI[DT[1]], i]]*
       Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[2]], -i]]*
       x[LI[WL[2]], LI[DT[1]], i1])/32 + (157*S[LI[WL[2]], LI[DT[0]], i, -i1]*
       Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
       Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[1]], LI[DT[2]], -i]]*
       x[LI[WL[2]], LI[DT[1]], i1])/32 - (7*S[LI[WL[2]], LI[DT[1]], i, -i1]*
       Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]^2*
       Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
       x[LI[WL[2]], LI[DT[1]], i1])/16 + (5*S[LI[WL[2]], LI[DT[1]], i, -i1]*
       Scalar[x[LI[WL[1]], LI[DT[1]], -i]*x[LI[WL[1]], LI[DT[1]], i]]*
       Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
       x[LI[WL[2]], LI[DT[1]], i1])/16 + (11*S[LI[WL[2]], LI[DT[0]], i, -i1]*
       Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
       Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[2]], -i]]*
       Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
       x[LI[WL[2]], LI[DT[1]], i1])/8 - (17*S[LI[WL[2]], LI[DT[0]], i, -i1]*
       Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[1]], LI[DT[2]], -i]]*
       Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
       x[LI[WL[2]], LI[DT[1]], i1])/16 - (3*S[LI[WL[2]], LI[DT[1]], i, -i1]*
       Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
       Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^2*
       x[LI[WL[2]], LI[DT[1]], i1])/16 - (3*S[LI[WL[2]], LI[DT[0]], i, -i1]*
       Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[2]], -i]]*
       Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^2*
       x[LI[WL[2]], LI[DT[1]], i1])/32 - (S[LI[WL[2]], LI[DT[1]], i, -i1]*
       Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^3*
       x[LI[WL[2]], LI[DT[1]], i1])/3 - (S[LI[WL[2]], LI[DT[1]], i, -i1]*
       Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
       Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
       x[LI[WL[2]], LI[DT[1]], i1])/8 - (15*S[LI[WL[2]], LI[DT[0]], i, -i1]*
       Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[2]], -i]]*
       Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
       x[LI[WL[2]], LI[DT[1]], i1])/8 - (3*S[LI[WL[2]], LI[DT[1]], i, -i1]*
       Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
       Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
       x[LI[WL[2]], LI[DT[1]], i1])/8 - (19*S[LI[WL[2]], LI[DT[0]], i, -i1]*
       Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
       Scalar[x[LI[WL[1]], LI[DT[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
       x[LI[WL[2]], LI[DT[1]], i1])/8 + (11*S[LI[WL[2]], LI[DT[0]], i, -i1]*
       Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
       Scalar[x[LI[WL[1]], LI[DT[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
       x[LI[WL[2]], LI[DT[1]], i1])/16 + (S[LI[WL[2]], LI[DT[1]], i, -i1]*
       Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
       Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]]*
       x[LI[WL[2]], LI[DT[1]], i1])/2 + (11*S[LI[WL[2]], LI[DT[0]], i, -i1]*
       Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[2]], -i]]*
       Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]]*
       x[LI[WL[2]], LI[DT[1]], i1])/32 + (7*S[LI[WL[2]], LI[DT[1]], i, -i1]*
       Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
       Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]]*
       x[LI[WL[2]], LI[DT[1]], i1])/16 + (3*S[LI[WL[2]], LI[DT[0]], i, -i1]*
       Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]^2*
       Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[2]], -i]]*
       x[LI[WL[2]], LI[DT[1]], i1])/32 - (3*S[LI[WL[2]], LI[DT[0]], i, -i1]*
       Scalar[x[LI[WL[1]], LI[DT[1]], -i]*x[LI[WL[1]], LI[DT[1]], i]]*
       Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[2]], -i]]*
       x[LI[WL[2]], LI[DT[1]], i1])/16 - (S[LI[WL[2]], LI[DT[0]], i, -i1]*
       Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
       Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
       Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[2]], -i]]*
       x[LI[WL[2]], LI[DT[1]], i1])/2 - (11*S[LI[WL[2]], LI[DT[0]], i, -i1]*
       Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^2*
       Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[2]], -i]]*
       x[LI[WL[2]], LI[DT[1]], i1])/16 + (S[LI[WL[2]], LI[DT[0]], i, -i1]*
       Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
       Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[2]], -i]]*
       x[LI[WL[2]], LI[DT[1]], i1])/16 + (5*S[LI[WL[2]], LI[DT[0]], i, -i1]*
       Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]]*
       Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[2]], -i]]*
       x[LI[WL[2]], LI[DT[1]], i1])/8 - (11*S[LI[WL[2]], LI[DT[0]], i, -i1]*
       Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
       Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[2]], -i]]*
       x[LI[WL[2]], LI[DT[1]], i1])/16 - (S[LI[WL[2]], LI[DT[0]], i, -i1]*
       Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
       Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[2]], -i]]*
       x[LI[WL[2]], LI[DT[1]], i1])/8 + S[LI[WL[2]], LI[DT[0]], i, -i1]*
      Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
      Scalar[x[LI[WL[2]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[2]], -i]]*
      x[LI[WL[2]], LI[DT[1]], i1] + (11*S[LI[WL[2]], LI[DT[0]], i, -i1]*
       Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
       Scalar[x[LI[WL[2]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[2]], -i]]*
       x[LI[WL[2]], LI[DT[1]], i1])/16 + 
     ((5*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[0]], i, -i1]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]^2*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^3)/
        8 - (n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[0]], i, -i1]*
         Scalar[x[LI[WL[1]], LI[DT[1]], -i]*x[LI[WL[1]], LI[DT[1]], i]]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^3)/
        8 - (5*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[1]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[1]], LI[DT[1]], i1]]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^3)/
        4 + (5*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[0]], i, -i1]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^4)/
        8 - (5*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[1]], LI[DT[1]], i1]]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^4)/
        8 + (5*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[0]], i, -i1]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^5)/
        8 + (n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[0]], i, -i1]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^3*
         Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], -i]])/4 - 
       (n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[0]], i, -i1]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
         Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^2)/
        4 - (3*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[0]], i, -i1]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]^2*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
         Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]])/8 + 
       (n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[0]], i, -i1]*
         Scalar[x[LI[WL[1]], LI[DT[1]], -i]*x[LI[WL[1]], LI[DT[1]], i]]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
         Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]])/8 + 
       (3*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[1]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[1]], LI[DT[1]], i1]]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
         Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]])/4 - 
       (3*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[0]], i, -i1]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^2*
         Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]])/4 + 
       (3*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[1]], LI[DT[1]], i1]]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^2*
         Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]])/4 - 
       (5*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[0]], i, -i1]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^3*
         Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]])/4 - 
       (n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[0]], i, -i1]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
         Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
         Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]])/4 + 
       (n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[0]], i, -i1]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
         Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]]^2)/
        8 - (n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[1]], LI[DT[1]], i1]]*
         Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]]^2)/
        8 + (5*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[0]], i, -i1]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
         Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]]^2)/
        8 - (25*n[LI[WL[1]], LI[WL[2]], i]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]^4*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
           x[LI[WL[2]], LI[DT[1]], i1]])/32 + 
       (3*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            x[LI[WL[1]], LI[DT[1]], -i]]^2*Scalar[x[LI[WL[1]], LI[DT[1]], -i]*
           x[LI[WL[1]], LI[DT[1]], i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[2]], LI[DT[1]], i1]])/2 - 
       (11*n[LI[WL[1]], LI[WL[2]], i]*Scalar[x[LI[WL[1]], LI[DT[1]], -i]*
            x[LI[WL[1]], LI[DT[1]], i]]^2*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[2]], LI[DT[1]], i1]])/
        32 - (5*n[LI[WL[1]], LI[WL[2]], i]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]^3*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
           x[LI[WL[2]], LI[DT[1]], i1]])/8 + 
       (3*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[1]], LI[DT[1]], -i]]*Scalar[x[LI[WL[1]], LI[DT[1]], -i]*
           x[LI[WL[1]], LI[DT[1]], i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[2]], LI[DT[1]], i1]])/4 - 
       (15*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            x[LI[WL[1]], LI[DT[1]], -i]]^2*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^2*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
           x[LI[WL[2]], LI[DT[1]], i1]])/32 + 
       (9*n[LI[WL[1]], LI[WL[2]], i]*Scalar[x[LI[WL[1]], LI[DT[1]], -i]*
           x[LI[WL[1]], LI[DT[1]], i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            x[LI[WL[2]], LI[DT[1]], -i]]^2*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[2]], LI[DT[1]], i1]])/
        32 + (15*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[1]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            x[LI[WL[2]], LI[DT[1]], -i]]^3*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[2]], LI[DT[1]], i1]])/
        16 + (15*n[LI[WL[1]], LI[WL[2]], i]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^4*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
           x[LI[WL[2]], LI[DT[1]], i1]])/32 - 
       (15*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            x[LI[WL[1]], LI[DT[1]], -i]]^2*Scalar[x[LI[WL[1]], LI[DT[1]], i]*
           x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[2]], LI[DT[1]], i1]])/8 + 
       (n[LI[WL[1]], LI[WL[2]], i]*Scalar[x[LI[WL[1]], LI[DT[1]], -i]*
           x[LI[WL[1]], LI[DT[1]], i]]*Scalar[x[LI[WL[1]], LI[DT[1]], i]*
           x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[2]], LI[DT[1]], i1]])/2 - 
       (9*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[1]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[x[LI[WL[1]], LI[DT[1]], i]*
           x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[2]], LI[DT[1]], i1]])/8 - 
       (3*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            x[LI[WL[2]], LI[DT[1]], -i]]^2*Scalar[x[LI[WL[1]], LI[DT[1]], i]*
           x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[2]], LI[DT[1]], i1]])/
        16 - (n[LI[WL[1]], LI[WL[2]], i]*Scalar[x[LI[WL[1]], LI[DT[1]], i]*
            x[LI[WL[2]], LI[DT[1]], -i]]^2*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[2]], LI[DT[1]], i1]])/
        16 + (15*n[LI[WL[1]], LI[WL[2]], i]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]^2*
         Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
           x[LI[WL[2]], LI[DT[1]], i1]])/16 - 
       (5*n[LI[WL[1]], LI[WL[2]], i]*Scalar[x[LI[WL[1]], LI[DT[1]], -i]*
           x[LI[WL[1]], LI[DT[1]], i]]*Scalar[x[LI[WL[2]], LI[DT[1]], -i]*
           x[LI[WL[2]], LI[DT[1]], i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[2]], LI[DT[1]], i1]])/
        16 + (3*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[1]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[x[LI[WL[2]], LI[DT[1]], -i]*
           x[LI[WL[2]], LI[DT[1]], i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[2]], LI[DT[1]], i1]])/
        16 - (21*n[LI[WL[1]], LI[WL[2]], i]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^2*
         Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
           x[LI[WL[2]], LI[DT[1]], i1]])/32 + 
       (9*n[LI[WL[1]], LI[WL[2]], i]*Scalar[x[LI[WL[1]], LI[DT[1]], i]*
           x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[x[LI[WL[2]], LI[DT[1]], -i]*
           x[LI[WL[2]], LI[DT[1]], i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[2]], LI[DT[1]], i1]])/
        16 - (7*n[LI[WL[1]], LI[WL[2]], i]*
         Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]]^2*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
           x[LI[WL[2]], LI[DT[1]], i1]])/32 - 
       (19*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            x[LI[WL[1]], LI[DT[1]], -i]]^3*
         Scalar[S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[1]], LI[DT[1]], i]*
           x[LI[WL[2]], LI[DT[1]], i1]])/8 + 2*n[LI[WL[1]], LI[WL[2]], i]*
        Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
        Scalar[x[LI[WL[1]], LI[DT[1]], -i]*x[LI[WL[1]], LI[DT[1]], i]]*
        Scalar[S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[1]], LI[DT[1]], i]*
          x[LI[WL[2]], LI[DT[1]], i1]] + (3*n[LI[WL[1]], LI[WL[2]], i]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]^2*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
         Scalar[S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[1]], LI[DT[1]], i]*
           x[LI[WL[2]], LI[DT[1]], i1]])/8 - 
       (n[LI[WL[1]], LI[WL[2]], i]*Scalar[x[LI[WL[1]], LI[DT[1]], -i]*
           x[LI[WL[1]], LI[DT[1]], i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[S[LI[WL[2]], LI[DT[0]], -i, 
            -i1]*x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], i1]])/4 - 
       (9*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[1]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            x[LI[WL[2]], LI[DT[1]], -i]]^2*
         Scalar[S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[1]], LI[DT[1]], i]*
           x[LI[WL[2]], LI[DT[1]], i1]])/16 - 
       (5*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            x[LI[WL[2]], LI[DT[1]], -i]]^3*
         Scalar[S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[1]], LI[DT[1]], i]*
           x[LI[WL[2]], LI[DT[1]], i1]])/16 - 
       (3*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[1]], LI[DT[1]], -i]]*Scalar[x[LI[WL[1]], LI[DT[1]], i]*
           x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[S[LI[WL[2]], LI[DT[0]], -i, 
            -i1]*x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], i1]])/4 + 
       (3*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[x[LI[WL[1]], LI[DT[1]], i]*
           x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[S[LI[WL[2]], LI[DT[0]], -i, 
            -i1]*x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], i1]])/8 + 
       (5*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[1]], LI[DT[1]], -i]]*Scalar[x[LI[WL[2]], LI[DT[1]], -i]*
           x[LI[WL[2]], LI[DT[1]], i]]*Scalar[S[LI[WL[2]], LI[DT[0]], -i, 
            -i1]*x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], i1]])/8 + 
       (5*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[x[LI[WL[2]], LI[DT[1]], -i]*
           x[LI[WL[2]], LI[DT[1]], i]]*Scalar[S[LI[WL[2]], LI[DT[0]], -i, 
            -i1]*x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], i1]])/
        16 - (3*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], 
            -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], 
            -i, -i1]*x[LI[WL[1]], LI[DT[1]], i1]]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^2*
         x[LI[WL[1]], LI[DT[1]], i])/4 + 
       (Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
           x[LI[WL[1]], LI[DT[1]], i1]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            x[LI[WL[2]], LI[DT[1]], -i]]^3*x[LI[WL[1]], LI[DT[1]], i])/4 - 
       (Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
           x[LI[WL[1]], LI[DT[1]], i1]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[x[LI[WL[1]], LI[DT[1]], i]*
           x[LI[WL[2]], LI[DT[1]], -i]]*x[LI[WL[1]], LI[DT[1]], i])/2 + 
       (Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
           x[LI[WL[1]], LI[DT[1]], i1]]*Scalar[x[LI[WL[2]], LI[DT[1]], -i]*
           x[LI[WL[2]], LI[DT[1]], i]]*x[LI[WL[1]], LI[DT[1]], i])/4 - 
       (Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
           x[LI[WL[1]], LI[DT[1]], i1]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[x[LI[WL[2]], LI[DT[1]], -i]*
           x[LI[WL[2]], LI[DT[1]], i]]*x[LI[WL[1]], LI[DT[1]], i])/4 + 
       (5*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]^3*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
           x[LI[WL[2]], LI[DT[1]], i1]]*x[LI[WL[1]], LI[DT[1]], i])/8 - 
       (Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
         Scalar[x[LI[WL[1]], LI[DT[1]], -i]*x[LI[WL[1]], LI[DT[1]], i]]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
           x[LI[WL[2]], LI[DT[1]], i1]]*x[LI[WL[1]], LI[DT[1]], i])/2 + 
       (9*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]^2*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
           x[LI[WL[2]], LI[DT[1]], i1]]*x[LI[WL[1]], LI[DT[1]], i])/16 - 
       (Scalar[x[LI[WL[1]], LI[DT[1]], -i]*x[LI[WL[1]], LI[DT[1]], i]]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
           x[LI[WL[2]], LI[DT[1]], i1]]*x[LI[WL[1]], LI[DT[1]], i])/16 + 
       (9*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^2*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
           x[LI[WL[2]], LI[DT[1]], i1]]*x[LI[WL[1]], LI[DT[1]], i])/16 - 
       (3*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^3*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
           x[LI[WL[2]], LI[DT[1]], i1]]*x[LI[WL[1]], LI[DT[1]], i])/8 + 
       (Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
         Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
           x[LI[WL[2]], LI[DT[1]], i1]]*x[LI[WL[1]], LI[DT[1]], i])/8 + 
       (Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
         Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
           x[LI[WL[2]], LI[DT[1]], i1]]*x[LI[WL[1]], LI[DT[1]], i])/8 - 
       (5*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
         Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
           x[LI[WL[2]], LI[DT[1]], i1]]*x[LI[WL[1]], LI[DT[1]], i])/8 + 
       (Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
         Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
           x[LI[WL[2]], LI[DT[1]], i1]]*x[LI[WL[1]], LI[DT[1]], i])/2 + 
       (3*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]^2*
         Scalar[S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[1]], LI[DT[1]], i]*
           x[LI[WL[2]], LI[DT[1]], i1]]*x[LI[WL[1]], LI[DT[1]], i])/8 - 
       (Scalar[x[LI[WL[1]], LI[DT[1]], -i]*x[LI[WL[1]], LI[DT[1]], i]]*
         Scalar[S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[1]], LI[DT[1]], i]*
           x[LI[WL[2]], LI[DT[1]], i1]]*x[LI[WL[1]], LI[DT[1]], i])/2 - 
       (7*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
         Scalar[S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[1]], LI[DT[1]], i]*
           x[LI[WL[2]], LI[DT[1]], i1]]*x[LI[WL[1]], LI[DT[1]], i])/8 + 
       (Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^2*
         Scalar[S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[1]], LI[DT[1]], i]*
           x[LI[WL[2]], LI[DT[1]], i1]]*x[LI[WL[1]], LI[DT[1]], i])/16 - 
       (5*Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
         Scalar[S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[1]], LI[DT[1]], i]*
           x[LI[WL[2]], LI[DT[1]], i1]]*x[LI[WL[1]], LI[DT[1]], i])/8 - 
       (5*Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]]*
         Scalar[S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[1]], LI[DT[1]], i]*
           x[LI[WL[2]], LI[DT[1]], i1]]*x[LI[WL[1]], LI[DT[1]], i])/8 - 
       (Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
           x[LI[WL[1]], LI[DT[1]], i1]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            x[LI[WL[2]], LI[DT[1]], -i]]^3*x[LI[WL[2]], LI[DT[1]], i])/4 + 
       (Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
           x[LI[WL[1]], LI[DT[1]], i1]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[x[LI[WL[1]], LI[DT[1]], i]*
           x[LI[WL[2]], LI[DT[1]], -i]]*x[LI[WL[2]], LI[DT[1]], i])/2 + 
       (Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
           x[LI[WL[1]], LI[DT[1]], i1]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[x[LI[WL[2]], LI[DT[1]], -i]*
           x[LI[WL[2]], LI[DT[1]], i]]*x[LI[WL[2]], LI[DT[1]], i])/4 - 
       (5*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]^3*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
           x[LI[WL[2]], LI[DT[1]], i1]]*x[LI[WL[2]], LI[DT[1]], i])/8 + 
       (Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
         Scalar[x[LI[WL[1]], LI[DT[1]], -i]*x[LI[WL[1]], LI[DT[1]], i]]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
           x[LI[WL[2]], LI[DT[1]], i1]]*x[LI[WL[2]], LI[DT[1]], i])/2 - 
       (9*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]^2*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
           x[LI[WL[2]], LI[DT[1]], i1]]*x[LI[WL[2]], LI[DT[1]], i])/16 + 
       (Scalar[x[LI[WL[1]], LI[DT[1]], -i]*x[LI[WL[1]], LI[DT[1]], i]]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
           x[LI[WL[2]], LI[DT[1]], i1]]*x[LI[WL[2]], LI[DT[1]], i])/16 - 
       (3*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^2*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
           x[LI[WL[2]], LI[DT[1]], i1]]*x[LI[WL[2]], LI[DT[1]], i])/16 - 
       (Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
         Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
           x[LI[WL[2]], LI[DT[1]], i1]]*x[LI[WL[2]], LI[DT[1]], i])/8 - 
       (Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
         Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
           x[LI[WL[2]], LI[DT[1]], i1]]*x[LI[WL[2]], LI[DT[1]], i])/8 + 
       (9*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
         Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
           x[LI[WL[2]], LI[DT[1]], i1]]*x[LI[WL[2]], LI[DT[1]], i])/16 - 
       (5*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
         Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
           x[LI[WL[2]], LI[DT[1]], i1]]*x[LI[WL[2]], LI[DT[1]], i])/16 - 
       (3*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]^2*
         Scalar[S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[1]], LI[DT[1]], i]*
           x[LI[WL[2]], LI[DT[1]], i1]]*x[LI[WL[2]], LI[DT[1]], i])/8 + 
       (Scalar[x[LI[WL[1]], LI[DT[1]], -i]*x[LI[WL[1]], LI[DT[1]], i]]*
         Scalar[S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[1]], LI[DT[1]], i]*
           x[LI[WL[2]], LI[DT[1]], i1]]*x[LI[WL[2]], LI[DT[1]], i])/2 + 
       (3*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
         Scalar[S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[1]], LI[DT[1]], i]*
           x[LI[WL[2]], LI[DT[1]], i1]]*x[LI[WL[2]], LI[DT[1]], i])/8 - 
       (Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^2*
         Scalar[S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[1]], LI[DT[1]], i]*
           x[LI[WL[2]], LI[DT[1]], i1]]*x[LI[WL[2]], LI[DT[1]], i])/16 + 
       (5*Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
         Scalar[S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[1]], LI[DT[1]], i]*
           x[LI[WL[2]], LI[DT[1]], i1]]*x[LI[WL[2]], LI[DT[1]], i])/8 + 
       (13*Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]]*
         Scalar[S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[1]], LI[DT[1]], i]*
           x[LI[WL[2]], LI[DT[1]], i1]]*x[LI[WL[2]], LI[DT[1]], i])/16 - 
       (19*S[LI[WL[2]], LI[DT[0]], i, -i1]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]^4*
         x[LI[WL[2]], LI[DT[1]], i1])/32 + S[LI[WL[2]], LI[DT[0]], i, -i1]*
        Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]^2*
        Scalar[x[LI[WL[1]], LI[DT[1]], -i]*x[LI[WL[1]], LI[DT[1]], i]]*
        x[LI[WL[2]], LI[DT[1]], i1] - (13*S[LI[WL[2]], LI[DT[0]], i, -i1]*
         Scalar[x[LI[WL[1]], LI[DT[1]], -i]*x[LI[WL[1]], LI[DT[1]], i]]^2*
         x[LI[WL[2]], LI[DT[1]], i1])/32 + (S[LI[WL[2]], LI[DT[0]], i, -i1]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]^3*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
         x[LI[WL[2]], LI[DT[1]], i1])/8 - (S[LI[WL[2]], LI[DT[0]], i, -i1]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
         Scalar[x[LI[WL[1]], LI[DT[1]], -i]*x[LI[WL[1]], LI[DT[1]], i]]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
         x[LI[WL[2]], LI[DT[1]], i1])/4 - (9*S[LI[WL[2]], LI[DT[0]], i, -i1]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]^2*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^2*
         x[LI[WL[2]], LI[DT[1]], i1])/32 + (S[LI[WL[2]], LI[DT[0]], i, -i1]*
         Scalar[x[LI[WL[1]], LI[DT[1]], -i]*x[LI[WL[1]], LI[DT[1]], i]]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^2*
         x[LI[WL[2]], LI[DT[1]], i1])/32 - (5*S[LI[WL[2]], LI[DT[0]], i, -i1]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^3*
         x[LI[WL[2]], LI[DT[1]], i1])/16 - 
       (11*S[LI[WL[2]], LI[DT[0]], i, -i1]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^4*
         x[LI[WL[2]], LI[DT[1]], i1])/32 - (3*S[LI[WL[2]], LI[DT[0]], i, -i1]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]^2*
         Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
         x[LI[WL[2]], LI[DT[1]], i1])/8 + (S[LI[WL[2]], LI[DT[0]], i, -i1]*
         Scalar[x[LI[WL[1]], LI[DT[1]], -i]*x[LI[WL[1]], LI[DT[1]], i]]*
         Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
         x[LI[WL[2]], LI[DT[1]], i1])/2 + (3*S[LI[WL[2]], LI[DT[0]], i, -i1]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
         Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
         x[LI[WL[2]], LI[DT[1]], i1])/8 - (S[LI[WL[2]], LI[DT[0]], i, -i1]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^2*
         Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
         x[LI[WL[2]], LI[DT[1]], i1])/16 + (5*S[LI[WL[2]], LI[DT[0]], i, -i1]*
         Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^2*
         x[LI[WL[2]], LI[DT[1]], i1])/16 + (5*S[LI[WL[2]], LI[DT[0]], i, -i1]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]^2*
         Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]]*
         x[LI[WL[2]], LI[DT[1]], i1])/16 - (5*S[LI[WL[2]], LI[DT[0]], i, -i1]*
         Scalar[x[LI[WL[1]], LI[DT[1]], -i]*x[LI[WL[1]], LI[DT[1]], i]]*
         Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]]*
         x[LI[WL[2]], LI[DT[1]], i1])/16 + (5*S[LI[WL[2]], LI[DT[0]], i, -i1]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
         Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]]*
         x[LI[WL[2]], LI[DT[1]], i1])/16 + 
       (19*S[LI[WL[2]], LI[DT[0]], i, -i1]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^2*
         Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]]*
         x[LI[WL[2]], LI[DT[1]], i1])/32 + 
       (13*S[LI[WL[2]], LI[DT[0]], i, -i1]*Scalar[x[LI[WL[1]], LI[DT[1]], i]*
           x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[x[LI[WL[2]], LI[DT[1]], -i]*
           x[LI[WL[2]], LI[DT[1]], i]]*x[LI[WL[2]], LI[DT[1]], i1])/16 - 
       (37*S[LI[WL[2]], LI[DT[0]], i, -i1]*
         Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]]^2*
         x[LI[WL[2]], LI[DT[1]], i1])/32 + 
       (Scalar[m[LI[WL[2]]]]*((n[LI[WL[1]], LI[WL[2]], i1]*
            S[LI[WL[1]], LI[DT[0]], i, -i1]*Scalar[x[LI[WL[1]], LI[DT[1]], 
                -i]*x[LI[WL[1]], LI[DT[1]], i]]^2*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]])/
           8 - (3*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[1]], LI[DT[0]], i, -i1]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
            Scalar[x[LI[WL[1]], LI[DT[1]], -i]*x[LI[WL[1]], LI[DT[1]], i]]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^2)/
           32 + (3*n[LI[WL[1]], LI[WL[2]], i]*Scalar[x[LI[WL[1]], LI[DT[1]], 
               -i]*x[LI[WL[1]], LI[DT[1]], i]]*Scalar[
             n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
              x[LI[WL[1]], LI[DT[1]], i1]]*Scalar[n[LI[WL[1]], LI[WL[2]], 
                i]*x[LI[WL[2]], LI[DT[1]], -i]]^2)/32 + 
          (5*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[1]], LI[DT[0]], i, -i1]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]^2*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^3)/
           8 - (n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[1]], LI[DT[0]], i, -i1]*
            Scalar[x[LI[WL[1]], LI[DT[1]], -i]*x[LI[WL[1]], LI[DT[1]], i]]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^3)/
           32 - (5*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], 
               i]*x[LI[WL[1]], LI[DT[1]], -i]]*Scalar[
             n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
              x[LI[WL[1]], LI[DT[1]], i1]]*Scalar[n[LI[WL[1]], LI[WL[2]], 
                i]*x[LI[WL[2]], LI[DT[1]], -i]]^3)/4 + 
          (5*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[1]], LI[DT[0]], i, -i1]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^4)/
           8 - (5*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], 
               i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*x[LI[WL[1]], LI[DT[1]], 
               i1]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], 
                -i]]^4)/8 + (5*n[LI[WL[1]], LI[WL[2]], i1]*
            S[LI[WL[1]], LI[DT[0]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], 
                i]*x[LI[WL[2]], LI[DT[1]], -i]]^5)/8 - 
          (3*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[1]], LI[DT[0]], i, -i1]*
            Scalar[x[LI[WL[1]], LI[DT[1]], -i]*x[LI[WL[1]], LI[DT[1]], i]]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
            Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], -i]])/
           16 + (3*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[1]], LI[DT[0]], i, 
             -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], 
               -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], 
                -i]]^2*Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[
                DT[1]], -i]])/8 - (3*n[LI[WL[1]], LI[WL[2]], i]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, 
               -i1]*x[LI[WL[1]], LI[DT[1]], i1]]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^2*
            Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], -i]])/
           8 + (5*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[1]], LI[DT[0]], i, -i1]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^3*
            Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], -i]])/
           8 + (n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[1]], LI[DT[0]], i, -i1]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
            Scalar[x[LI[WL[1]], LI[DT[1]], -i]*x[LI[WL[1]], LI[DT[1]], i]]*
            Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]])/
           32 - (n[LI[WL[1]], LI[WL[2]], i]*Scalar[x[LI[WL[1]], LI[DT[1]], 
               -i]*x[LI[WL[1]], LI[DT[1]], i]]*Scalar[
             n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
              x[LI[WL[1]], LI[DT[1]], i1]]*Scalar[x[LI[WL[2]], LI[DT[1]], -i]*
              x[LI[WL[2]], LI[DT[1]], i]])/32 - 
          (3*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[1]], LI[DT[0]], i, -i1]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]^2*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
            Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]])/
           8 + (n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[1]], LI[DT[0]], i, -i1]*
            Scalar[x[LI[WL[1]], LI[DT[1]], -i]*x[LI[WL[1]], LI[DT[1]], i]]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
            Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]])/
           32 + (3*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], 
               i]*x[LI[WL[1]], LI[DT[1]], -i]]*Scalar[
             n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
              x[LI[WL[1]], LI[DT[1]], i1]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
              x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[x[LI[WL[2]], LI[DT[1]], -i]*
              x[LI[WL[2]], LI[DT[1]], i]])/4 - (9*n[LI[WL[1]], LI[WL[2]], i1]*
            S[LI[WL[1]], LI[DT[0]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
              x[LI[WL[1]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], 
                i]*x[LI[WL[2]], LI[DT[1]], -i]]^2*
            Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]])/
           8 + (9*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], 
               i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*x[LI[WL[1]], LI[DT[1]], 
               i1]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], 
                -i]]^2*Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[
                DT[1]], i]])/8 - (13*n[LI[WL[1]], LI[WL[2]], i1]*
            S[LI[WL[1]], LI[DT[0]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], 
                i]*x[LI[WL[2]], LI[DT[1]], -i]]^3*
            Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]])/
           8 - (n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[1]], LI[DT[0]], i, -i1]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
            Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
            Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]])/
           8 + (n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
              S[LI[WL[1]], LI[DT[0]], -i, -i1]*x[LI[WL[1]], LI[DT[1]], i1]]*
            Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
            Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]])/
           8 - (9*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[1]], LI[DT[0]], i, -i1]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
            Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
            Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]])/
           8 + (n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[1]], LI[DT[0]], i, -i1]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
            Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]]^2)/
           4 - (n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
              S[LI[WL[1]], LI[DT[0]], -i, -i1]*x[LI[WL[1]], LI[DT[1]], i1]]*
            Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]]^2)/
           4 + (11*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[1]], LI[DT[0]], i, 
             -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], 
               -i]]*Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], 
                LI[DT[1]], i]]^2)/8 + (3*n[LI[WL[1]], LI[WL[2]], i]*
            Scalar[x[LI[WL[1]], LI[DT[1]], -i]*x[LI[WL[1]], LI[DT[1]], i]]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^2*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, 
               -i1]*x[LI[WL[2]], LI[DT[1]], i1]])/8 + 
          (5*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
              x[LI[WL[1]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], 
                i]*x[LI[WL[2]], LI[DT[1]], -i]]^3*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, 
               -i1]*x[LI[WL[2]], LI[DT[1]], i1]])/4 + 
          (5*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[
                LI[WL[2]], LI[DT[1]], -i]]^4*Scalar[n[LI[WL[1]], LI[WL[2]], 
               i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*x[LI[WL[2]], LI[DT[1]], 
               i1]])/8 - (n[LI[WL[1]], LI[WL[2]], i]*
            Scalar[x[LI[WL[1]], LI[DT[1]], -i]*x[LI[WL[1]], LI[DT[1]], i]]*
            Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, 
               -i1]*x[LI[WL[2]], LI[DT[1]], i1]])/8 - 
          (3*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
              x[LI[WL[1]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
              x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[x[LI[WL[2]], LI[DT[1]], -i]*
              x[LI[WL[2]], LI[DT[1]], i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
              S[LI[WL[1]], LI[DT[0]], -i, -i1]*x[LI[WL[2]], LI[DT[1]], i1]])/
           4 - (9*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], 
                i]*x[LI[WL[2]], LI[DT[1]], -i]]^2*
            Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, 
               -i1]*x[LI[WL[2]], LI[DT[1]], i1]])/8 + 
          (n[LI[WL[1]], LI[WL[2]], i]*Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[
                LI[WL[2]], LI[DT[1]], i]]^2*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
              S[LI[WL[1]], LI[DT[0]], -i, -i1]*x[LI[WL[2]], LI[DT[1]], i1]])/
           4 - (3*n[LI[WL[1]], LI[WL[2]], i]*Scalar[x[LI[WL[1]], LI[DT[1]], 
               -i]*x[LI[WL[1]], LI[DT[1]], i]]*Scalar[
             n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
            Scalar[S[LI[WL[1]], LI[DT[0]], -i, -i1]*x[LI[WL[1]], LI[DT[1]], 
               i]*x[LI[WL[2]], LI[DT[1]], i1]])/16 - 
          (3*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[
                LI[WL[2]], LI[DT[1]], -i]]^3*Scalar[S[LI[WL[1]], LI[DT[0]], 
               -i, -i1]*x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], 
               i1]])/8 - (n[LI[WL[1]], LI[WL[2]], i]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
            Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
            Scalar[S[LI[WL[1]], LI[DT[0]], -i, -i1]*x[LI[WL[1]], LI[DT[1]], 
               i]*x[LI[WL[2]], LI[DT[1]], i1]])/4 + 
          (3*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
              x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[x[LI[WL[2]], LI[DT[1]], -i]*
              x[LI[WL[2]], LI[DT[1]], i]]*Scalar[S[LI[WL[1]], LI[DT[0]], -i, 
               -i1]*x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], i1]])/
           8 - (Scalar[x[LI[WL[1]], LI[DT[1]], -i]*x[LI[WL[1]], LI[DT[1]], 
               i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], 
               -i, -i1]*x[LI[WL[1]], LI[DT[1]], i1]]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
            x[LI[WL[1]], LI[DT[1]], i])/16 - 
          (21*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, 
               -i1]*x[LI[WL[1]], LI[DT[1]], i1]]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^2*
            x[LI[WL[1]], LI[DT[1]], i])/32 + 
          (5*Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, 
               -i1]*x[LI[WL[1]], LI[DT[1]], i1]]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^3*
            x[LI[WL[1]], LI[DT[1]], i])/32 - 
          (13*Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, 
               -i1]*x[LI[WL[1]], LI[DT[1]], i1]]*Scalar[
             n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
            Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
            x[LI[WL[1]], LI[DT[1]], i])/16 + 
          (7*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, 
               -i1]*x[LI[WL[1]], LI[DT[1]], i1]]*Scalar[
             x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]]*
            x[LI[WL[1]], LI[DT[1]], i])/32 - 
          (5*Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, 
               -i1]*x[LI[WL[1]], LI[DT[1]], i1]]*Scalar[
             n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
            Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]]*
            x[LI[WL[1]], LI[DT[1]], i])/32 + 
          (3*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^2*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, 
               -i1]*x[LI[WL[2]], LI[DT[1]], i1]]*x[LI[WL[1]], LI[DT[1]], i])/
           4 - (Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], 
                -i]]^3*Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], LI[
                DT[0]], -i, -i1]*x[LI[WL[2]], LI[DT[1]], i1]]*
            x[LI[WL[1]], LI[DT[1]], i])/4 + 
          (Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
            Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, 
               -i1]*x[LI[WL[2]], LI[DT[1]], i1]]*x[LI[WL[1]], LI[DT[1]], i])/
           2 - (Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], 
               -i]]*Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[
                DT[1]], i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
              S[LI[WL[1]], LI[DT[0]], -i, -i1]*x[LI[WL[2]], LI[DT[1]], i1]]*
            x[LI[WL[1]], LI[DT[1]], i])/4 + 
          (Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
            Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, 
               -i1]*x[LI[WL[2]], LI[DT[1]], i1]]*x[LI[WL[1]], LI[DT[1]], i])/
           4 - (Scalar[x[LI[WL[1]], LI[DT[1]], -i]*x[LI[WL[1]], LI[DT[1]], 
               i]]*Scalar[S[LI[WL[1]], LI[DT[0]], -i, -i1]*x[LI[WL[1]], LI[
                DT[1]], i]*x[LI[WL[2]], LI[DT[1]], i1]]*x[LI[WL[1]], 
             LI[DT[1]], i])/16 - (3*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
              x[LI[WL[1]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
              x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[S[LI[WL[1]], LI[DT[0]], -i, 
               -i1]*x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], i1]]*
            x[LI[WL[1]], LI[DT[1]], i])/16 - 
          (27*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^
             2*Scalar[S[LI[WL[1]], LI[DT[0]], -i, -i1]*x[LI[WL[1]], LI[
                DT[1]], i]*x[LI[WL[2]], LI[DT[1]], i1]]*x[LI[WL[1]], 
             LI[DT[1]], i])/32 + (23*Scalar[x[LI[WL[1]], LI[DT[1]], i]*
              x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[S[LI[WL[1]], LI[DT[0]], -i, 
               -i1]*x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], i1]]*
            x[LI[WL[1]], LI[DT[1]], i])/16 + 
          (59*Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]]*
            Scalar[S[LI[WL[1]], LI[DT[0]], -i, -i1]*x[LI[WL[1]], LI[DT[1]], 
               i]*x[LI[WL[2]], LI[DT[1]], i1]]*x[LI[WL[1]], LI[DT[1]], i])/
           32 - (9*S[LI[WL[1]], LI[DT[0]], i, -i1]*
            Scalar[x[LI[WL[1]], LI[DT[1]], -i]*x[LI[WL[1]], LI[DT[1]], i]]^2*
            x[LI[WL[1]], LI[DT[1]], i1])/16 + 
          (7*S[LI[WL[1]], LI[DT[0]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], 
               i]*x[LI[WL[1]], LI[DT[1]], -i]]*Scalar[
             x[LI[WL[1]], LI[DT[1]], -i]*x[LI[WL[1]], LI[DT[1]], i]]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
            x[LI[WL[1]], LI[DT[1]], i1])/16 - 
          (3*S[LI[WL[1]], LI[DT[0]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], 
                i]*x[LI[WL[1]], LI[DT[1]], -i]]^2*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^2*
            x[LI[WL[1]], LI[DT[1]], i1])/32 - 
          (7*S[LI[WL[1]], LI[DT[0]], i, -i1]*Scalar[x[LI[WL[1]], LI[DT[1]], 
               -i]*x[LI[WL[1]], LI[DT[1]], i]]*Scalar[n[LI[WL[1]], LI[WL[2]], 
                i]*x[LI[WL[2]], LI[DT[1]], -i]]^2*x[LI[WL[1]], LI[DT[1]], 
             i1])/32 + (3*S[LI[WL[1]], LI[DT[0]], i, -i1]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^3*
            x[LI[WL[1]], LI[DT[1]], i1])/32 - 
          (3*S[LI[WL[1]], LI[DT[0]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], 
                i]*x[LI[WL[2]], LI[DT[1]], -i]]^4*x[LI[WL[1]], LI[DT[1]], 
             i1])/16 + (9*S[LI[WL[1]], LI[DT[0]], i, -i1]*
            Scalar[x[LI[WL[1]], LI[DT[1]], -i]*x[LI[WL[1]], LI[DT[1]], i]]*
            Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
            x[LI[WL[1]], LI[DT[1]], i1])/16 - 
          (3*S[LI[WL[1]], LI[DT[0]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], 
               i]*x[LI[WL[1]], LI[DT[1]], -i]]*Scalar[
             n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
            Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
            x[LI[WL[1]], LI[DT[1]], i1])/8 - 
          (19*S[LI[WL[1]], LI[DT[0]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], 
                i]*x[LI[WL[2]], LI[DT[1]], -i]]^2*
            Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
            x[LI[WL[1]], LI[DT[1]], i1])/32 - 
          (S[LI[WL[1]], LI[DT[0]], i, -i1]*Scalar[x[LI[WL[1]], LI[DT[1]], 
                i]*x[LI[WL[2]], LI[DT[1]], -i]]^2*x[LI[WL[1]], LI[DT[1]], 
             i1])/16 + (S[LI[WL[1]], LI[DT[0]], i, -i1]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]^2*
            Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]]*
            x[LI[WL[1]], LI[DT[1]], i1])/32 - 
          (7*S[LI[WL[1]], LI[DT[0]], i, -i1]*Scalar[x[LI[WL[1]], LI[DT[1]], 
               -i]*x[LI[WL[1]], LI[DT[1]], i]]*Scalar[
             x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]]*
            x[LI[WL[1]], LI[DT[1]], i1])/32 - 
          (3*S[LI[WL[1]], LI[DT[0]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], 
               i]*x[LI[WL[1]], LI[DT[1]], -i]]*Scalar[
             n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
            Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]]*
            x[LI[WL[1]], LI[DT[1]], i1])/32 + 
          (3*S[LI[WL[1]], LI[DT[0]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], 
                i]*x[LI[WL[2]], LI[DT[1]], -i]]^2*
            Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]]*
            x[LI[WL[1]], LI[DT[1]], i1])/4 + 
          (51*S[LI[WL[1]], LI[DT[0]], i, -i1]*Scalar[x[LI[WL[1]], LI[DT[1]], 
               i]*x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[
             x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]]*
            x[LI[WL[1]], LI[DT[1]], i1])/32 - S[LI[WL[1]], LI[DT[0]], i, -i1]*
           Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]]^2*
           x[LI[WL[1]], LI[DT[1]], i1] + 
          (3*Scalar[x[LI[WL[1]], LI[DT[1]], -i]*x[LI[WL[1]], LI[DT[1]], i]]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, 
               -i1]*x[LI[WL[1]], LI[DT[1]], i1]]*Scalar[
             n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
            x[LI[WL[2]], LI[DT[1]], i])/16 - 
          (3*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, 
               -i1]*x[LI[WL[1]], LI[DT[1]], i1]]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^2*
            x[LI[WL[2]], LI[DT[1]], i])/8 - 
          (5*Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, 
               -i1]*x[LI[WL[1]], LI[DT[1]], i1]]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^3*
            x[LI[WL[2]], LI[DT[1]], i])/8 + 
          (Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, 
               -i1]*x[LI[WL[1]], LI[DT[1]], i1]]*Scalar[
             x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]]*
            x[LI[WL[2]], LI[DT[1]], i])/8 + 
          (9*Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, 
               -i1]*x[LI[WL[1]], LI[DT[1]], i1]]*Scalar[
             n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
            Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]]*
            x[LI[WL[2]], LI[DT[1]], i])/8 + 
          (Scalar[x[LI[WL[1]], LI[DT[1]], -i]*x[LI[WL[1]], LI[DT[1]], i]]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, 
               -i1]*x[LI[WL[2]], LI[DT[1]], i1]]*x[LI[WL[2]], LI[DT[1]], i])/
           4 + (Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], 
                -i]]^3*Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], LI[
                DT[0]], -i, -i1]*x[LI[WL[2]], LI[DT[1]], i1]]*
            x[LI[WL[2]], LI[DT[1]], i])/4 - 
          (Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
            Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, 
               -i1]*x[LI[WL[2]], LI[DT[1]], i1]]*x[LI[WL[2]], LI[DT[1]], i])/
           2 - (Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], 
               -i]]*Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[
                DT[1]], i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
              S[LI[WL[1]], LI[DT[0]], -i, -i1]*x[LI[WL[2]], LI[DT[1]], i1]]*
            x[LI[WL[2]], LI[DT[1]], i])/2 - 
          (Scalar[x[LI[WL[1]], LI[DT[1]], -i]*x[LI[WL[1]], LI[DT[1]], i]]*
            Scalar[S[LI[WL[1]], LI[DT[0]], -i, -i1]*x[LI[WL[1]], LI[DT[1]], 
               i]*x[LI[WL[2]], LI[DT[1]], i1]]*x[LI[WL[2]], LI[DT[1]], i])/
           16 - (Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], 
               -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], 
               -i]]*Scalar[S[LI[WL[1]], LI[DT[0]], -i, -i1]*x[LI[WL[1]], LI[
                DT[1]], i]*x[LI[WL[2]], LI[DT[1]], i1]]*x[LI[WL[2]], 
             LI[DT[1]], i])/4 + Scalar[n[LI[WL[1]], LI[WL[2]], i]*
              x[LI[WL[2]], LI[DT[1]], -i]]^2*Scalar[
            S[LI[WL[1]], LI[DT[0]], -i, -i1]*x[LI[WL[1]], LI[DT[1]], i]*
             x[LI[WL[2]], LI[DT[1]], i1]]*x[LI[WL[2]], LI[DT[1]], i] - 
          (Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
            Scalar[S[LI[WL[1]], LI[DT[0]], -i, -i1]*x[LI[WL[1]], LI[DT[1]], 
               i]*x[LI[WL[2]], LI[DT[1]], i1]]*x[LI[WL[2]], LI[DT[1]], i])/
           2 - (9*Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], 
               i]]*Scalar[S[LI[WL[1]], LI[DT[0]], -i, -i1]*x[LI[WL[1]], LI[
                DT[1]], i]*x[LI[WL[2]], LI[DT[1]], i1]]*x[LI[WL[2]], 
             LI[DT[1]], i])/4 + (3*S[LI[WL[1]], LI[DT[0]], i, -i1]*
            Scalar[x[LI[WL[1]], LI[DT[1]], -i]*x[LI[WL[1]], LI[DT[1]], i]]^2*
            x[LI[WL[2]], LI[DT[1]], i1])/8 - 
          (3*S[LI[WL[1]], LI[DT[0]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], 
               i]*x[LI[WL[1]], LI[DT[1]], -i]]*Scalar[
             x[LI[WL[1]], LI[DT[1]], -i]*x[LI[WL[1]], LI[DT[1]], i]]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
            x[LI[WL[2]], LI[DT[1]], i1])/16 + 
          (9*S[LI[WL[1]], LI[DT[0]], i, -i1]*Scalar[x[LI[WL[1]], LI[DT[1]], 
               -i]*x[LI[WL[1]], LI[DT[1]], i]]*Scalar[n[LI[WL[1]], LI[WL[2]], 
                i]*x[LI[WL[2]], LI[DT[1]], -i]]^2*x[LI[WL[2]], LI[DT[1]], 
             i1])/32 - (3*S[LI[WL[1]], LI[DT[0]], i, -i1]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^3*
            x[LI[WL[2]], LI[DT[1]], i1])/8 + 
          (3*S[LI[WL[1]], LI[DT[0]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], 
                i]*x[LI[WL[2]], LI[DT[1]], -i]]^4*x[LI[WL[2]], LI[DT[1]], 
             i1])/4 - (S[LI[WL[1]], LI[DT[0]], i, -i1]*
            Scalar[x[LI[WL[1]], LI[DT[1]], -i]*x[LI[WL[1]], LI[DT[1]], i]]*
            Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
            x[LI[WL[2]], LI[DT[1]], i1])/16 - 
          (S[LI[WL[1]], LI[DT[0]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
              x[LI[WL[1]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
              x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[x[LI[WL[1]], LI[DT[1]], i]*
              x[LI[WL[2]], LI[DT[1]], -i]]*x[LI[WL[2]], LI[DT[1]], i1])/4 + 
          S[LI[WL[1]], LI[DT[0]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
              x[LI[WL[2]], LI[DT[1]], -i]]^2*Scalar[
            x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
           x[LI[WL[2]], LI[DT[1]], i1] - (S[LI[WL[1]], LI[DT[0]], i, -i1]*
            Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^2*
            x[LI[WL[2]], LI[DT[1]], i1])/4 - 
          (9*S[LI[WL[1]], LI[DT[0]], i, -i1]*Scalar[x[LI[WL[1]], LI[DT[1]], 
               -i]*x[LI[WL[1]], LI[DT[1]], i]]*Scalar[
             x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]]*
            x[LI[WL[2]], LI[DT[1]], i1])/32 + 
          (3*S[LI[WL[1]], LI[DT[0]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], 
               i]*x[LI[WL[1]], LI[DT[1]], -i]]*Scalar[
             n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
            Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]]*
            x[LI[WL[2]], LI[DT[1]], i1])/8 - 2*S[LI[WL[1]], LI[DT[0]], i, 
            -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], 
               -i]]^2*Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], 
              LI[DT[1]], i]]*x[LI[WL[2]], LI[DT[1]], i1] - 
          (9*S[LI[WL[1]], LI[DT[0]], i, -i1]*Scalar[x[LI[WL[1]], LI[DT[1]], 
               i]*x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[
             x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]]*
            x[LI[WL[2]], LI[DT[1]], i1])/4 + 
          (19*S[LI[WL[1]], LI[DT[0]], i, -i1]*Scalar[x[LI[WL[2]], LI[DT[1]], 
                -i]*x[LI[WL[2]], LI[DT[1]], i]]^2*x[LI[WL[2]], LI[DT[1]], 
             i1])/8))/Scalar[m[LI[WL[1]]]])/Scalar[r[LI[WL[1]], LI[WL[2]]]] + 
     (3*Scalar[x[LI[WL[1]], LI[DT[1]], -i]*x[LI[WL[1]], LI[DT[1]], i]]*
       Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
         x[LI[WL[1]], LI[DT[1]], i1]]*x[LI[WL[2]], LI[DT[2]], i])/32 + 
     (Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
       Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
         x[LI[WL[1]], LI[DT[1]], i1]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
         x[LI[WL[2]], LI[DT[1]], -i]]*x[LI[WL[2]], LI[DT[2]], i])/16 - 
     (Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
         x[LI[WL[1]], LI[DT[1]], i1]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
          x[LI[WL[2]], LI[DT[1]], -i]]^2*x[LI[WL[2]], LI[DT[2]], i])/2 + 
     (Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
         x[LI[WL[1]], LI[DT[1]], i1]]*Scalar[x[LI[WL[1]], LI[DT[1]], i]*
         x[LI[WL[2]], LI[DT[1]], -i]]*x[LI[WL[2]], LI[DT[2]], i])/16 + 
     (13*Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
         x[LI[WL[1]], LI[DT[1]], i1]]*Scalar[x[LI[WL[2]], LI[DT[1]], -i]*
         x[LI[WL[2]], LI[DT[1]], i]]*x[LI[WL[2]], LI[DT[2]], i])/32 - 
     (7*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]^2*
       Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
         x[LI[WL[2]], LI[DT[1]], i1]]*x[LI[WL[2]], LI[DT[2]], i])/32 - 
     (Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
       Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
       Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
         x[LI[WL[2]], LI[DT[1]], i1]]*x[LI[WL[2]], LI[DT[2]], i])/2 + 
     (3*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^2*
       Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
         x[LI[WL[2]], LI[DT[1]], i1]]*x[LI[WL[2]], LI[DT[2]], i])/16 + 
     (Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
       Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
         x[LI[WL[2]], LI[DT[1]], i1]]*x[LI[WL[2]], LI[DT[2]], i])/16 - 
     (Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
       Scalar[S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[1]], LI[DT[1]], i]*
         x[LI[WL[2]], LI[DT[1]], i1]]*x[LI[WL[2]], LI[DT[2]], i])/2 + 
     (Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
       Scalar[S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[1]], LI[DT[1]], i]*
         x[LI[WL[2]], LI[DT[1]], i1]]*x[LI[WL[2]], LI[DT[2]], i])/16 - 
     (5*S[LI[WL[2]], LI[DT[0]], i, -i1]*
       Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]^3*
       x[LI[WL[2]], LI[DT[2]], i1])/24 + (9*S[LI[WL[2]], LI[DT[0]], i, -i1]*
       Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
       Scalar[x[LI[WL[1]], LI[DT[1]], -i]*x[LI[WL[1]], LI[DT[1]], i]]*
       x[LI[WL[2]], LI[DT[2]], i1])/16 - (S[LI[WL[2]], LI[DT[0]], i, -i1]*
       Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]^2*
       Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
       x[LI[WL[2]], LI[DT[2]], i1])/8 - (S[LI[WL[2]], LI[DT[0]], i, -i1]*
       Scalar[x[LI[WL[1]], LI[DT[1]], -i]*x[LI[WL[1]], LI[DT[1]], i]]*
       Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
       x[LI[WL[2]], LI[DT[2]], i1])/4 - (S[LI[WL[2]], LI[DT[0]], i, -i1]*
       Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
       Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^2*
       x[LI[WL[2]], LI[DT[2]], i1])/2 + (S[LI[WL[2]], LI[DT[0]], i, -i1]*
       Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^3*
       x[LI[WL[2]], LI[DT[2]], i1])/12 - (S[LI[WL[2]], LI[DT[0]], i, -i1]*
       Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
       Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
       x[LI[WL[2]], LI[DT[2]], i1])/4 + (5*S[LI[WL[2]], LI[DT[0]], i, -i1]*
       Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
       Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
       x[LI[WL[2]], LI[DT[2]], i1])/8 + (3*S[LI[WL[2]], LI[DT[0]], i, -i1]*
       Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
       Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]]*
       x[LI[WL[2]], LI[DT[2]], i1])/4 - (S[LI[WL[2]], LI[DT[0]], i, -i1]*
       Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
       Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]]*
       x[LI[WL[2]], LI[DT[2]], i1])/8 + 
     (Scalar[m[LI[WL[2]]]]*(-(n[LI[WL[1]], LI[WL[2]], i1]*
           S[LI[WL[1]], LI[DT[1]], i, -i1]*Scalar[x[LI[WL[1]], LI[DT[1]], -i]*
             x[LI[WL[1]], LI[DT[1]], i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
              x[LI[WL[2]], LI[DT[1]], -i]]^2)/64 + 
        (n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[1]], LI[DT[0]], i, -i1]*
          Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[1]], LI[DT[2]], -i]]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^2)/
         64 - (7*n[LI[WL[1]], LI[WL[2]], i]*Scalar[
           S[LI[WL[1]], LI[DT[0]], -i, -i1]*x[LI[WL[1]], LI[DT[1]], i]*
            x[LI[WL[1]], LI[DT[2]], i1]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             x[LI[WL[2]], LI[DT[1]], -i]]^2)/64 - 
        (n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[1]], LI[DT[1]], i, -i1]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^3)/
         4 + (n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            S[LI[WL[1]], LI[DT[1]], -i, -i1]*x[LI[WL[1]], LI[DT[1]], i1]]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^3)/
         4 + (n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[1]], LI[DT[0]], i, -i1]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[2]], -i]]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^3)/
         16 + (n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            S[LI[WL[1]], LI[DT[0]], -i, -i1]*x[LI[WL[1]], LI[DT[2]], i1]]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^3)/
         16 - (n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[1]], LI[DT[1]], i, -i1]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^4)/
         8 - (n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[1]], LI[DT[1]], i, -i1]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^2*
          Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], -i]])/8 - 
        (n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[1]], LI[DT[0]], i, -i1]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^2*
          Scalar[x[LI[WL[1]], LI[DT[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]])/
         16 + (n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[1]], LI[DT[1]], i, -i1]*
          Scalar[x[LI[WL[1]], LI[DT[1]], -i]*x[LI[WL[1]], LI[DT[1]], i]]*
          Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]])/
         64 - (n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[1]], LI[DT[0]], i, -i1]*
          Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[1]], LI[DT[2]], -i]]*
          Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]])/
         64 + (7*n[LI[WL[1]], LI[WL[2]], i]*Scalar[
           S[LI[WL[1]], LI[DT[0]], -i, -i1]*x[LI[WL[1]], LI[DT[1]], i]*
            x[LI[WL[1]], LI[DT[2]], i1]]*Scalar[x[LI[WL[2]], LI[DT[1]], -i]*
            x[LI[WL[2]], LI[DT[1]], i]])/64 + (n[LI[WL[1]], LI[WL[2]], i1]*
          S[LI[WL[1]], LI[DT[1]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            x[LI[WL[1]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[x[LI[WL[2]], LI[DT[1]], -i]*
            x[LI[WL[2]], LI[DT[1]], i]])/4 - (n[LI[WL[1]], LI[WL[2]], i]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], LI[DT[1]], -i, -i1]*
            x[LI[WL[1]], LI[DT[1]], i1]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[x[LI[WL[2]], LI[DT[1]], -i]*
            x[LI[WL[2]], LI[DT[1]], i]])/4 - (n[LI[WL[1]], LI[WL[2]], i1]*
          S[LI[WL[1]], LI[DT[0]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            x[LI[WL[1]], LI[DT[2]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[x[LI[WL[2]], LI[DT[1]], -i]*
            x[LI[WL[2]], LI[DT[1]], i]])/16 - (n[LI[WL[1]], LI[WL[2]], i]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
            x[LI[WL[1]], LI[DT[2]], i1]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[x[LI[WL[2]], LI[DT[1]], -i]*
            x[LI[WL[2]], LI[DT[1]], i]])/16 + (3*n[LI[WL[1]], LI[WL[2]], i1]*
          S[LI[WL[1]], LI[DT[1]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             x[LI[WL[2]], LI[DT[1]], -i]]^2*Scalar[
           x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]])/8 + 
        (n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[1]], LI[DT[1]], i, -i1]*
          Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
          Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]])/8 + 
        (n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[1]], LI[DT[0]], i, -i1]*
          Scalar[x[LI[WL[1]], LI[DT[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
          Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]])/
         16 - (n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[1]], LI[DT[1]], i, -i1]*
          Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]]^2)/
         4 - (n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             x[LI[WL[2]], LI[DT[1]], -i]]^3*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            S[LI[WL[1]], LI[DT[1]], -i, -i1]*x[LI[WL[2]], LI[DT[1]], i1]])/
         4 + (n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[x[LI[WL[2]], LI[DT[1]], -i]*
            x[LI[WL[2]], LI[DT[1]], i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            S[LI[WL[1]], LI[DT[1]], -i, -i1]*x[LI[WL[2]], LI[DT[1]], i1]])/
         4 - (3*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             x[LI[WL[2]], LI[DT[1]], -i]]^2*Scalar[
           S[LI[WL[1]], LI[DT[1]], -i, -i1]*x[LI[WL[1]], LI[DT[1]], i]*
            x[LI[WL[2]], LI[DT[1]], i1]])/8 + (3*n[LI[WL[1]], LI[WL[2]], i]*
          Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]]*
          Scalar[S[LI[WL[1]], LI[DT[1]], -i, -i1]*x[LI[WL[1]], LI[DT[1]], i]*
            x[LI[WL[2]], LI[DT[1]], i1]])/8 - (3*n[LI[WL[1]], LI[WL[2]], i]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^2*
          Scalar[S[LI[WL[1]], LI[DT[0]], -i, -i1]*x[LI[WL[1]], LI[DT[2]], i]*
            x[LI[WL[2]], LI[DT[1]], i1]])/16 + 
        (3*n[LI[WL[1]], LI[WL[2]], i]*Scalar[x[LI[WL[2]], LI[DT[1]], -i]*
            x[LI[WL[2]], LI[DT[1]], i]]*Scalar[S[LI[WL[1]], LI[DT[0]], -i, 
             -i1]*x[LI[WL[1]], LI[DT[2]], i]*x[LI[WL[2]], LI[DT[1]], i1]])/
         16 - (5*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[1]], LI[DT[0]], i, -i1]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
          Scalar[x[LI[WL[1]], LI[DT[1]], -i]*x[LI[WL[1]], LI[DT[1]], i]]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[2]], -i]])/
         64 + (n[LI[WL[1]], LI[WL[2]], i]*Scalar[x[LI[WL[1]], LI[DT[1]], -i]*
            x[LI[WL[1]], LI[DT[1]], i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            S[LI[WL[1]], LI[DT[0]], -i, -i1]*x[LI[WL[1]], LI[DT[1]], i1]]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[2]], -i]])/
         32 - (3*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[1]], LI[DT[0]], i, -i1]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]^2*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[2]], -i]])/
         16 + (9*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[1]], LI[DT[0]], i, -i1]*
          Scalar[x[LI[WL[1]], LI[DT[1]], -i]*x[LI[WL[1]], LI[DT[1]], i]]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[2]], -i]])/
         64 - (3*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            x[LI[WL[1]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            S[LI[WL[1]], LI[DT[0]], -i, -i1]*x[LI[WL[1]], LI[DT[1]], i1]]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[2]], -i]])/
         16 + (3*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[1]], LI[DT[0]], i, -i1]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^2*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[2]], -i]])/4 - 
        (3*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            S[LI[WL[1]], LI[DT[0]], -i, -i1]*x[LI[WL[1]], LI[DT[1]], i1]]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^2*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[2]], -i]])/4 + 
        (5*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[1]], LI[DT[0]], i, -i1]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^3*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[2]], -i]])/4 + 
        (n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[1]], LI[DT[0]], i, -i1]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
          Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[2]], -i]])/8 - 
        (n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            S[LI[WL[1]], LI[DT[0]], -i, -i1]*x[LI[WL[1]], LI[DT[1]], i1]]*
          Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[2]], -i]])/8 + 
        (5*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[1]], LI[DT[0]], i, -i1]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
          Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[2]], -i]])/8 - 
        (3*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[1]], LI[DT[0]], i, -i1]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
          Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[2]], -i]])/
         16 + (9*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            S[LI[WL[1]], LI[DT[0]], -i, -i1]*x[LI[WL[1]], LI[DT[1]], i1]]*
          Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[2]], -i]])/
         32 - (13*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[1]], LI[DT[0]], i, -i1]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
          Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[2]], -i]])/8 + 
        (n[LI[WL[1]], LI[WL[2]], i]*Scalar[x[LI[WL[1]], LI[DT[1]], -i]*
            x[LI[WL[1]], LI[DT[1]], i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            S[LI[WL[1]], LI[DT[0]], -i, -i1]*x[LI[WL[2]], LI[DT[1]], i1]]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[2]], -i]])/
         32 + (3*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            x[LI[WL[1]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            S[LI[WL[1]], LI[DT[0]], -i, -i1]*x[LI[WL[2]], LI[DT[1]], i1]]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[2]], -i]])/
         16 + (3*n[LI[WL[1]], LI[WL[2]], i]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^2*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
            x[LI[WL[2]], LI[DT[1]], i1]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            x[LI[WL[2]], LI[DT[2]], -i]])/4 + (n[LI[WL[1]], LI[WL[2]], i]*
          Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
            x[LI[WL[2]], LI[DT[1]], i1]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            x[LI[WL[2]], LI[DT[2]], -i]])/16 - 
        (9*n[LI[WL[1]], LI[WL[2]], i]*Scalar[x[LI[WL[2]], LI[DT[1]], -i]*
            x[LI[WL[2]], LI[DT[1]], i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            S[LI[WL[1]], LI[DT[0]], -i, -i1]*x[LI[WL[2]], LI[DT[1]], i1]]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[2]], -i]])/
         32 - (3*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[S[LI[WL[1]], LI[DT[0]], -i, 
             -i1]*x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], i1]]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[2]], -i]])/
         16 - (11*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[1]], LI[DT[0]], i, -i1]*
          Scalar[x[LI[WL[1]], LI[DT[1]], -i]*x[LI[WL[1]], LI[DT[1]], i]]*
          Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[2]], -i]])/
         64 + (n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[1]], LI[DT[0]], i, -i1]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
          Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[2]], -i]])/8 - 
        (5*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            S[LI[WL[1]], LI[DT[0]], -i, -i1]*x[LI[WL[1]], LI[DT[1]], i1]]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
          Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[2]], -i]])/
         16 + (7*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[1]], LI[DT[0]], i, -i1]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^2*
          Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[2]], -i]])/8 + 
        (3*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[1]], LI[DT[0]], i, -i1]*
          Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
          Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[2]], -i]])/8 - 
        (9*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[1]], LI[DT[0]], i, -i1]*
          Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]]*
          Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[2]], -i]])/8 + 
        (3*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            S[LI[WL[1]], LI[DT[0]], -i, -i1]*x[LI[WL[2]], LI[DT[1]], i1]]*
          Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[2]], -i]])/
         16 - (n[LI[WL[1]], LI[WL[2]], i]*Scalar[S[LI[WL[1]], LI[DT[0]], -i, 
             -i1]*x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], i1]]*
          Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[2]], -i]])/8 + 
        (n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[1]], LI[DT[0]], i, -i1]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]^2*
          Scalar[x[LI[WL[2]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[2]], -i]])/
         16 - (n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[1]], LI[DT[0]], i, -i1]*
          Scalar[x[LI[WL[1]], LI[DT[1]], -i]*x[LI[WL[1]], LI[DT[1]], i]]*
          Scalar[x[LI[WL[2]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[2]], -i]])/
         64 + (n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            x[LI[WL[1]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            S[LI[WL[1]], LI[DT[0]], -i, -i1]*x[LI[WL[1]], LI[DT[1]], i1]]*
          Scalar[x[LI[WL[2]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[2]], -i]])/
         16 - (3*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[1]], LI[DT[0]], i, -i1]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
          Scalar[x[LI[WL[2]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[2]], -i]])/8 + 
        (11*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            S[LI[WL[1]], LI[DT[0]], -i, -i1]*x[LI[WL[1]], LI[DT[1]], i1]]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
          Scalar[x[LI[WL[2]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[2]], -i]])/
         16 - 2*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[1]], LI[DT[0]], i, -i1]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^2*
         Scalar[x[LI[WL[2]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[2]], -i]] - 
        (9*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[1]], LI[DT[0]], i, -i1]*
          Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
          Scalar[x[LI[WL[2]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[2]], -i]])/8 + 
        (11*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[1]], LI[DT[0]], i, -i1]*
          Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]]*
          Scalar[x[LI[WL[2]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[2]], -i]])/4 - 
        (n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            x[LI[WL[1]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            S[LI[WL[1]], LI[DT[0]], -i, -i1]*x[LI[WL[2]], LI[DT[1]], i1]]*
          Scalar[x[LI[WL[2]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[2]], -i]])/
         16 - (9*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            S[LI[WL[1]], LI[DT[0]], -i, -i1]*x[LI[WL[2]], LI[DT[1]], i1]]*
          Scalar[x[LI[WL[2]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[2]], -i]])/
         16 + (n[LI[WL[1]], LI[WL[2]], i]*Scalar[S[LI[WL[1]], LI[DT[0]], -i, 
             -i1]*x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], i1]]*
          Scalar[x[LI[WL[2]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[2]], -i]])/4 + 
        (n[LI[WL[1]], LI[WL[2]], i]*Scalar[x[LI[WL[1]], LI[DT[1]], -i]*
            x[LI[WL[1]], LI[DT[1]], i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            S[LI[WL[1]], LI[DT[0]], -i, -i1]*x[LI[WL[2]], LI[DT[2]], i1]])/
         16 + (3*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            x[LI[WL[1]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             x[LI[WL[2]], LI[DT[1]], -i]]^2*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            S[LI[WL[1]], LI[DT[0]], -i, -i1]*x[LI[WL[2]], LI[DT[2]], i1]])/
         16 + (n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             x[LI[WL[2]], LI[DT[1]], -i]]^3*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            S[LI[WL[1]], LI[DT[0]], -i, -i1]*x[LI[WL[2]], LI[DT[2]], i1]])/
         2 + (n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[x[LI[WL[1]], LI[DT[1]], i]*
            x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            S[LI[WL[1]], LI[DT[0]], -i, -i1]*x[LI[WL[2]], LI[DT[2]], i1]])/
         8 - (n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            x[LI[WL[1]], LI[DT[1]], -i]]*Scalar[x[LI[WL[2]], LI[DT[1]], -i]*
            x[LI[WL[2]], LI[DT[1]], i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            S[LI[WL[1]], LI[DT[0]], -i, -i1]*x[LI[WL[2]], LI[DT[2]], i1]])/
         16 - (9*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[x[LI[WL[2]], LI[DT[1]], -i]*
            x[LI[WL[2]], LI[DT[1]], i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            S[LI[WL[1]], LI[DT[0]], -i, -i1]*x[LI[WL[2]], LI[DT[2]], i1]])/
         16 + (n[LI[WL[1]], LI[WL[2]], i]*Scalar[x[LI[WL[1]], LI[DT[1]], -i]*
            x[LI[WL[1]], LI[DT[1]], i]]*Scalar[S[LI[WL[1]], LI[DT[0]], -i, 
             -i1]*x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[2]], i1]])/
         32 + (n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            x[LI[WL[1]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[S[LI[WL[1]], LI[DT[0]], -i, 
             -i1]*x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[2]], i1]])/
         16 + (n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             x[LI[WL[2]], LI[DT[1]], -i]]^2*Scalar[
           S[LI[WL[1]], LI[DT[0]], -i, -i1]*x[LI[WL[1]], LI[DT[1]], i]*
            x[LI[WL[2]], LI[DT[2]], i1]])/16 - 
        (3*n[LI[WL[1]], LI[WL[2]], i]*Scalar[x[LI[WL[2]], LI[DT[1]], -i]*
            x[LI[WL[2]], LI[DT[1]], i]]*Scalar[S[LI[WL[1]], LI[DT[0]], -i, 
             -i1]*x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[2]], i1]])/
         32 - (n[LI[WL[1]], LI[WL[2]], i]*Scalar[x[LI[WL[1]], LI[DT[1]], -i]*
            x[LI[WL[1]], LI[DT[1]], i]]*Scalar[S[LI[WL[1]], LI[DT[0]], -i, 
             -i1]*x[LI[WL[2]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[2]], i1]])/
         32 - (n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            x[LI[WL[1]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[S[LI[WL[1]], LI[DT[0]], -i, 
             -i1]*x[LI[WL[2]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[2]], i1]])/
         16 - (n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             x[LI[WL[2]], LI[DT[1]], -i]]^2*Scalar[
           S[LI[WL[1]], LI[DT[0]], -i, -i1]*x[LI[WL[2]], LI[DT[1]], i]*
            x[LI[WL[2]], LI[DT[2]], i1]])/4 - (n[LI[WL[1]], LI[WL[2]], i]*
          Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
          Scalar[S[LI[WL[1]], LI[DT[0]], -i, -i1]*x[LI[WL[2]], LI[DT[1]], i]*
            x[LI[WL[2]], LI[DT[2]], i1]])/16 + 
        (9*n[LI[WL[1]], LI[WL[2]], i]*Scalar[x[LI[WL[2]], LI[DT[1]], -i]*
            x[LI[WL[2]], LI[DT[1]], i]]*Scalar[S[LI[WL[1]], LI[DT[0]], -i, 
             -i1]*x[LI[WL[2]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[2]], i1]])/
         32 - (Scalar[S[LI[WL[1]], LI[DT[0]], -i, -i1]*x[LI[WL[1]], 
             LI[DT[1]], i]*x[LI[WL[1]], LI[DT[2]], i1]]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
          x[LI[WL[1]], LI[DT[1]], i])/4 + 
        (Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], LI[DT[1]], -i, -i1]*
            x[LI[WL[1]], LI[DT[1]], i1]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             x[LI[WL[2]], LI[DT[1]], -i]]^2*x[LI[WL[1]], LI[DT[1]], i])/32 + 
        (Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
            x[LI[WL[1]], LI[DT[2]], i1]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             x[LI[WL[2]], LI[DT[1]], -i]]^2*x[LI[WL[1]], LI[DT[1]], i])/64 - 
        (Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], LI[DT[1]], -i, -i1]*
            x[LI[WL[1]], LI[DT[1]], i1]]*Scalar[x[LI[WL[2]], LI[DT[1]], -i]*
            x[LI[WL[2]], LI[DT[1]], i]]*x[LI[WL[1]], LI[DT[1]], i])/32 - 
        (Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
            x[LI[WL[1]], LI[DT[2]], i1]]*Scalar[x[LI[WL[2]], LI[DT[1]], -i]*
            x[LI[WL[2]], LI[DT[1]], i]]*x[LI[WL[1]], LI[DT[1]], i])/64 - 
        (7*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
          Scalar[S[LI[WL[1]], LI[DT[1]], -i, -i1]*x[LI[WL[1]], LI[DT[1]], i]*
            x[LI[WL[2]], LI[DT[1]], i1]]*x[LI[WL[1]], LI[DT[1]], i])/16 - 
        (7*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
          Scalar[S[LI[WL[1]], LI[DT[0]], -i, -i1]*x[LI[WL[1]], LI[DT[2]], i]*
            x[LI[WL[2]], LI[DT[1]], i1]]*x[LI[WL[1]], LI[DT[1]], i])/32 + 
        (5*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
            x[LI[WL[1]], LI[DT[1]], i1]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            x[LI[WL[2]], LI[DT[2]], -i]]*x[LI[WL[1]], LI[DT[1]], i])/64 - 
        (Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
            x[LI[WL[1]], LI[DT[1]], i1]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            x[LI[WL[2]], LI[DT[2]], -i]]*x[LI[WL[1]], LI[DT[1]], i])/64 + 
        (Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
            x[LI[WL[2]], LI[DT[1]], i1]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            x[LI[WL[2]], LI[DT[2]], -i]]*x[LI[WL[1]], LI[DT[1]], i])/16 - 
        (Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
            x[LI[WL[2]], LI[DT[1]], i1]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            x[LI[WL[2]], LI[DT[2]], -i]]*x[LI[WL[1]], LI[DT[1]], i])/16 - 
        (9*Scalar[S[LI[WL[1]], LI[DT[0]], -i, -i1]*x[LI[WL[1]], LI[DT[1]], i]*
            x[LI[WL[2]], LI[DT[1]], i1]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            x[LI[WL[2]], LI[DT[2]], -i]]*x[LI[WL[1]], LI[DT[1]], i])/64 + 
        (3*Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
            x[LI[WL[1]], LI[DT[1]], i1]]*Scalar[x[LI[WL[1]], LI[DT[1]], i]*
            x[LI[WL[2]], LI[DT[2]], -i]]*x[LI[WL[1]], LI[DT[1]], i])/64 + 
        (3*Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
            x[LI[WL[2]], LI[DT[1]], i1]]*Scalar[x[LI[WL[1]], LI[DT[1]], i]*
            x[LI[WL[2]], LI[DT[2]], -i]]*x[LI[WL[1]], LI[DT[1]], i])/16 - 
        (15*Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, 
             -i1]*x[LI[WL[1]], LI[DT[1]], i1]]*
          Scalar[x[LI[WL[2]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[2]], -i]]*
          x[LI[WL[1]], LI[DT[1]], i])/64 + 
        (Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
            x[LI[WL[2]], LI[DT[1]], i1]]*Scalar[x[LI[WL[2]], LI[DT[1]], i]*
            x[LI[WL[2]], LI[DT[2]], -i]]*x[LI[WL[1]], LI[DT[1]], i])/16 + 
        (Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
            x[LI[WL[2]], LI[DT[2]], i1]]*x[LI[WL[1]], LI[DT[1]], i])/8 - 
        (Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^2*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
            x[LI[WL[2]], LI[DT[2]], i1]]*x[LI[WL[1]], LI[DT[1]], i])/16 + 
        (Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
            x[LI[WL[2]], LI[DT[2]], i1]]*x[LI[WL[1]], LI[DT[1]], i])/8 + 
        (Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
            x[LI[WL[2]], LI[DT[2]], i1]]*x[LI[WL[1]], LI[DT[1]], i])/16 - 
        (35*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
          Scalar[S[LI[WL[1]], LI[DT[0]], -i, -i1]*x[LI[WL[1]], LI[DT[1]], i]*
            x[LI[WL[2]], LI[DT[2]], i1]]*x[LI[WL[1]], LI[DT[1]], i])/64 - 
        (33*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
          Scalar[S[LI[WL[1]], LI[DT[0]], -i, -i1]*x[LI[WL[1]], LI[DT[1]], i]*
            x[LI[WL[2]], LI[DT[2]], i1]]*x[LI[WL[1]], LI[DT[1]], i])/64 - 
        (Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
          Scalar[S[LI[WL[1]], LI[DT[0]], -i, -i1]*x[LI[WL[2]], LI[DT[1]], i]*
            x[LI[WL[2]], LI[DT[2]], i1]]*x[LI[WL[1]], LI[DT[1]], i])/16 + 
        (Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
          Scalar[S[LI[WL[1]], LI[DT[0]], -i, -i1]*x[LI[WL[2]], LI[DT[1]], i]*
            x[LI[WL[2]], LI[DT[2]], i1]]*x[LI[WL[1]], LI[DT[1]], i])/16 + 
        (3*S[LI[WL[1]], LI[DT[1]], i, -i1]*Scalar[x[LI[WL[1]], LI[DT[1]], -i]*
            x[LI[WL[1]], LI[DT[1]], i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            x[LI[WL[2]], LI[DT[1]], -i]]*x[LI[WL[1]], LI[DT[1]], i1])/16 + 
        (3*S[LI[WL[1]], LI[DT[0]], i, -i1]*Scalar[x[LI[WL[1]], LI[DT[1]], i]*
            x[LI[WL[1]], LI[DT[2]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            x[LI[WL[2]], LI[DT[1]], -i]]*x[LI[WL[1]], LI[DT[1]], i1])/4 - 
        (7*S[LI[WL[1]], LI[DT[0]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            x[LI[WL[1]], LI[DT[2]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             x[LI[WL[2]], LI[DT[1]], -i]]^2*x[LI[WL[1]], LI[DT[1]], i1])/64 - 
        (17*S[LI[WL[1]], LI[DT[0]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[x[LI[WL[1]], LI[DT[2]], i]*
            x[LI[WL[2]], LI[DT[1]], -i]]*x[LI[WL[1]], LI[DT[1]], i1])/32 + 
        (7*S[LI[WL[1]], LI[DT[0]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            x[LI[WL[1]], LI[DT[2]], -i]]*Scalar[x[LI[WL[2]], LI[DT[1]], -i]*
            x[LI[WL[2]], LI[DT[1]], i]]*x[LI[WL[1]], LI[DT[1]], i1])/64 + 
        (7*S[LI[WL[1]], LI[DT[0]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             x[LI[WL[1]], LI[DT[1]], -i]]^2*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            x[LI[WL[2]], LI[DT[2]], -i]]*x[LI[WL[1]], LI[DT[1]], i1])/64 - 
        (5*S[LI[WL[1]], LI[DT[0]], i, -i1]*Scalar[x[LI[WL[1]], LI[DT[1]], -i]*
            x[LI[WL[1]], LI[DT[1]], i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            x[LI[WL[2]], LI[DT[2]], -i]]*x[LI[WL[1]], LI[DT[1]], i1])/32 + 
        (17*S[LI[WL[1]], LI[DT[0]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            x[LI[WL[1]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            x[LI[WL[2]], LI[DT[2]], -i]]*x[LI[WL[1]], LI[DT[1]], i1])/64 - 
        (15*S[LI[WL[1]], LI[DT[0]], i, -i1]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^2*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[2]], -i]]*
          x[LI[WL[1]], LI[DT[1]], i1])/16 - 
        (69*S[LI[WL[1]], LI[DT[0]], i, -i1]*Scalar[x[LI[WL[1]], LI[DT[1]], i]*
            x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            x[LI[WL[2]], LI[DT[2]], -i]]*x[LI[WL[1]], LI[DT[1]], i1])/64 + 
        (11*S[LI[WL[1]], LI[DT[0]], i, -i1]*Scalar[
           x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[2]], -i]]*
          x[LI[WL[1]], LI[DT[1]], i1])/8 + 
        (17*S[LI[WL[1]], LI[DT[0]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            x[LI[WL[1]], LI[DT[1]], -i]]*Scalar[x[LI[WL[1]], LI[DT[1]], i]*
            x[LI[WL[2]], LI[DT[2]], -i]]*x[LI[WL[1]], LI[DT[1]], i1])/32 - 
        (137*S[LI[WL[1]], LI[DT[0]], i, -i1]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
          Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[2]], -i]]*
          x[LI[WL[1]], LI[DT[1]], i1])/64 - 
        (49*S[LI[WL[1]], LI[DT[0]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            x[LI[WL[1]], LI[DT[1]], -i]]*Scalar[x[LI[WL[2]], LI[DT[1]], i]*
            x[LI[WL[2]], LI[DT[2]], -i]]*x[LI[WL[1]], LI[DT[1]], i1])/64 + 
        (7*S[LI[WL[1]], LI[DT[0]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[x[LI[WL[2]], LI[DT[1]], i]*
            x[LI[WL[2]], LI[DT[2]], -i]]*x[LI[WL[1]], LI[DT[1]], i1])/2 + 
        (S[LI[WL[1]], LI[DT[0]], i, -i1]*Scalar[x[LI[WL[1]], LI[DT[1]], -i]*
            x[LI[WL[1]], LI[DT[1]], i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            x[LI[WL[2]], LI[DT[1]], -i]]*x[LI[WL[1]], LI[DT[2]], i1])/4 - 
        (7*S[LI[WL[1]], LI[DT[0]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            x[LI[WL[1]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             x[LI[WL[2]], LI[DT[1]], -i]]^2*x[LI[WL[1]], LI[DT[2]], i1])/32 - 
        (7*S[LI[WL[1]], LI[DT[0]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             x[LI[WL[2]], LI[DT[1]], -i]]^3*x[LI[WL[1]], LI[DT[2]], i1])/24 - 
        (17*S[LI[WL[1]], LI[DT[0]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[x[LI[WL[1]], LI[DT[1]], i]*
            x[LI[WL[2]], LI[DT[1]], -i]]*x[LI[WL[1]], LI[DT[2]], i1])/16 + 
        (7*S[LI[WL[1]], LI[DT[0]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            x[LI[WL[1]], LI[DT[1]], -i]]*Scalar[x[LI[WL[2]], LI[DT[1]], -i]*
            x[LI[WL[2]], LI[DT[1]], i]]*x[LI[WL[1]], LI[DT[2]], i1])/32 + 
        (11*S[LI[WL[1]], LI[DT[0]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[x[LI[WL[2]], LI[DT[1]], -i]*
            x[LI[WL[2]], LI[DT[1]], i]]*x[LI[WL[1]], LI[DT[2]], i1])/8 - 
        (17*Scalar[S[LI[WL[1]], LI[DT[0]], -i, -i1]*x[LI[WL[1]], LI[DT[1]], 
             i]*x[LI[WL[1]], LI[DT[2]], i1]]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
          x[LI[WL[2]], LI[DT[1]], i])/32 + 
        (Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], LI[DT[1]], -i, -i1]*
            x[LI[WL[1]], LI[DT[1]], i1]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             x[LI[WL[2]], LI[DT[1]], -i]]^2*x[LI[WL[2]], LI[DT[1]], i])/8 - 
        (Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
            x[LI[WL[1]], LI[DT[2]], i1]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             x[LI[WL[2]], LI[DT[1]], -i]]^2*x[LI[WL[2]], LI[DT[1]], i])/16 - 
        (Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], LI[DT[1]], -i, -i1]*
            x[LI[WL[1]], LI[DT[1]], i1]]*Scalar[x[LI[WL[2]], LI[DT[1]], -i]*
            x[LI[WL[2]], LI[DT[1]], i]]*x[LI[WL[2]], LI[DT[1]], i])/8 + 
        (Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
            x[LI[WL[1]], LI[DT[2]], i1]]*Scalar[x[LI[WL[2]], LI[DT[1]], -i]*
            x[LI[WL[2]], LI[DT[1]], i]]*x[LI[WL[2]], LI[DT[1]], i])/16 - 
        (Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
          Scalar[S[LI[WL[1]], LI[DT[0]], -i, -i1]*x[LI[WL[1]], LI[DT[2]], i]*
            x[LI[WL[2]], LI[DT[1]], i1]]*x[LI[WL[2]], LI[DT[1]], i])/8 + 
        (Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
            x[LI[WL[1]], LI[DT[1]], i1]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            x[LI[WL[2]], LI[DT[2]], -i]]*x[LI[WL[2]], LI[DT[1]], i])/16 - 
        (5*Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
            x[LI[WL[1]], LI[DT[1]], i1]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            x[LI[WL[2]], LI[DT[2]], -i]]*x[LI[WL[2]], LI[DT[1]], i])/8 - 
        (Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
            x[LI[WL[2]], LI[DT[1]], i1]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            x[LI[WL[2]], LI[DT[2]], -i]]*x[LI[WL[2]], LI[DT[1]], i])/16 + 
        (Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
            x[LI[WL[2]], LI[DT[1]], i1]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            x[LI[WL[2]], LI[DT[2]], -i]]*x[LI[WL[2]], LI[DT[1]], i])/4 + 
        (9*Scalar[S[LI[WL[1]], LI[DT[0]], -i, -i1]*x[LI[WL[1]], LI[DT[1]], i]*
            x[LI[WL[2]], LI[DT[1]], i1]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            x[LI[WL[2]], LI[DT[2]], -i]]*x[LI[WL[2]], LI[DT[1]], i])/16 - 
        (3*Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
            x[LI[WL[1]], LI[DT[1]], i1]]*Scalar[x[LI[WL[1]], LI[DT[1]], i]*
            x[LI[WL[2]], LI[DT[2]], -i]]*x[LI[WL[2]], LI[DT[1]], i])/16 - 
        (3*Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
            x[LI[WL[2]], LI[DT[1]], i1]]*Scalar[x[LI[WL[1]], LI[DT[1]], i]*
            x[LI[WL[2]], LI[DT[2]], -i]]*x[LI[WL[2]], LI[DT[1]], i])/16 + 
        (13*Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, 
             -i1]*x[LI[WL[1]], LI[DT[1]], i1]]*
          Scalar[x[LI[WL[2]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[2]], -i]]*
          x[LI[WL[2]], LI[DT[1]], i])/16 - 
        (3*Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
            x[LI[WL[2]], LI[DT[1]], i1]]*Scalar[x[LI[WL[2]], LI[DT[1]], i]*
            x[LI[WL[2]], LI[DT[2]], -i]]*x[LI[WL[2]], LI[DT[1]], i])/16 + 
        (Scalar[x[LI[WL[1]], LI[DT[1]], -i]*x[LI[WL[1]], LI[DT[1]], i]]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
            x[LI[WL[2]], LI[DT[2]], i1]]*x[LI[WL[2]], LI[DT[1]], i])/16 - 
        (Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
            x[LI[WL[2]], LI[DT[2]], i1]]*x[LI[WL[2]], LI[DT[1]], i])/8 + 
        (Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^2*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
            x[LI[WL[2]], LI[DT[2]], i1]]*x[LI[WL[2]], LI[DT[1]], i])/4 - 
        (Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
            x[LI[WL[2]], LI[DT[2]], i1]]*x[LI[WL[2]], LI[DT[1]], i])/8 - 
        (5*Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
            x[LI[WL[2]], LI[DT[2]], i1]]*x[LI[WL[2]], LI[DT[1]], i])/16 - 
        (5*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
          Scalar[S[LI[WL[1]], LI[DT[0]], -i, -i1]*x[LI[WL[1]], LI[DT[1]], i]*
            x[LI[WL[2]], LI[DT[2]], i1]]*x[LI[WL[2]], LI[DT[1]], i])/16 + 
        (7*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
          Scalar[S[LI[WL[1]], LI[DT[0]], -i, -i1]*x[LI[WL[1]], LI[DT[1]], i]*
            x[LI[WL[2]], LI[DT[2]], i1]]*x[LI[WL[2]], LI[DT[1]], i])/4 + 
        (Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
          Scalar[S[LI[WL[1]], LI[DT[0]], -i, -i1]*x[LI[WL[2]], LI[DT[1]], i]*
            x[LI[WL[2]], LI[DT[2]], i1]]*x[LI[WL[2]], LI[DT[1]], i])/16 - 
        (Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
          Scalar[S[LI[WL[1]], LI[DT[0]], -i, -i1]*x[LI[WL[2]], LI[DT[1]], i]*
            x[LI[WL[2]], LI[DT[2]], i1]]*x[LI[WL[2]], LI[DT[1]], i])/4 - 
        (7*S[LI[WL[1]], LI[DT[1]], i, -i1]*Scalar[x[LI[WL[1]], LI[DT[1]], -i]*
            x[LI[WL[1]], LI[DT[1]], i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            x[LI[WL[2]], LI[DT[1]], -i]]*x[LI[WL[2]], LI[DT[1]], i1])/32 + 
        (7*S[LI[WL[1]], LI[DT[0]], i, -i1]*Scalar[x[LI[WL[1]], LI[DT[1]], i]*
            x[LI[WL[1]], LI[DT[2]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            x[LI[WL[2]], LI[DT[1]], -i]]*x[LI[WL[2]], LI[DT[1]], i1])/32 - 
        (3*S[LI[WL[1]], LI[DT[1]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            x[LI[WL[1]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             x[LI[WL[2]], LI[DT[1]], -i]]^2*x[LI[WL[2]], LI[DT[1]], i1])/8 + 
        (3*S[LI[WL[1]], LI[DT[0]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            x[LI[WL[1]], LI[DT[2]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             x[LI[WL[2]], LI[DT[1]], -i]]^2*x[LI[WL[2]], LI[DT[1]], i1])/16 - 
        (S[LI[WL[1]], LI[DT[1]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             x[LI[WL[2]], LI[DT[1]], -i]]^3*x[LI[WL[2]], LI[DT[1]], i1])/4 + 
        (S[LI[WL[1]], LI[DT[0]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[x[LI[WL[1]], LI[DT[2]], i]*
            x[LI[WL[2]], LI[DT[1]], -i]]*x[LI[WL[2]], LI[DT[1]], i1])/8 + 
        (3*S[LI[WL[1]], LI[DT[1]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            x[LI[WL[1]], LI[DT[1]], -i]]*Scalar[x[LI[WL[2]], LI[DT[1]], -i]*
            x[LI[WL[2]], LI[DT[1]], i]]*x[LI[WL[2]], LI[DT[1]], i1])/8 - 
        (3*S[LI[WL[1]], LI[DT[0]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            x[LI[WL[1]], LI[DT[2]], -i]]*Scalar[x[LI[WL[2]], LI[DT[1]], -i]*
            x[LI[WL[2]], LI[DT[1]], i]]*x[LI[WL[2]], LI[DT[1]], i1])/16 + 
        (3*S[LI[WL[1]], LI[DT[1]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[x[LI[WL[2]], LI[DT[1]], -i]*
            x[LI[WL[2]], LI[DT[1]], i]]*x[LI[WL[2]], LI[DT[1]], i1])/2 - 
        (3*S[LI[WL[1]], LI[DT[0]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             x[LI[WL[1]], LI[DT[1]], -i]]^2*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            x[LI[WL[2]], LI[DT[2]], -i]]*x[LI[WL[2]], LI[DT[1]], i1])/16 + 
        (37*S[LI[WL[1]], LI[DT[0]], i, -i1]*Scalar[
           x[LI[WL[1]], LI[DT[1]], -i]*x[LI[WL[1]], LI[DT[1]], i]]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[2]], -i]]*
          x[LI[WL[2]], LI[DT[1]], i1])/64 - 
        (3*S[LI[WL[1]], LI[DT[0]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            x[LI[WL[1]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            x[LI[WL[2]], LI[DT[2]], -i]]*x[LI[WL[2]], LI[DT[1]], i1])/16 + 
        (3*S[LI[WL[1]], LI[DT[0]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             x[LI[WL[2]], LI[DT[1]], -i]]^2*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            x[LI[WL[2]], LI[DT[2]], -i]]*x[LI[WL[2]], LI[DT[1]], i1])/2 + 
        (15*S[LI[WL[1]], LI[DT[0]], i, -i1]*Scalar[x[LI[WL[1]], LI[DT[1]], i]*
            x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            x[LI[WL[2]], LI[DT[2]], -i]]*x[LI[WL[2]], LI[DT[1]], i1])/16 - 
        (67*S[LI[WL[1]], LI[DT[0]], i, -i1]*Scalar[
           x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[2]], -i]]*
          x[LI[WL[2]], LI[DT[1]], i1])/32 - 
        (3*S[LI[WL[1]], LI[DT[0]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            x[LI[WL[1]], LI[DT[1]], -i]]*Scalar[x[LI[WL[1]], LI[DT[1]], i]*
            x[LI[WL[2]], LI[DT[2]], -i]]*x[LI[WL[2]], LI[DT[1]], i1])/8 + 
        (27*S[LI[WL[1]], LI[DT[0]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[x[LI[WL[1]], LI[DT[1]], i]*
            x[LI[WL[2]], LI[DT[2]], -i]]*x[LI[WL[2]], LI[DT[1]], i1])/16 + 
        (23*S[LI[WL[1]], LI[DT[0]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            x[LI[WL[1]], LI[DT[1]], -i]]*Scalar[x[LI[WL[2]], LI[DT[1]], i]*
            x[LI[WL[2]], LI[DT[2]], -i]]*x[LI[WL[2]], LI[DT[1]], i1])/16 - 
        (87*S[LI[WL[1]], LI[DT[0]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[x[LI[WL[2]], LI[DT[1]], i]*
            x[LI[WL[2]], LI[DT[2]], -i]]*x[LI[WL[2]], LI[DT[1]], i1])/16 + 
        (7*Scalar[x[LI[WL[1]], LI[DT[1]], -i]*x[LI[WL[1]], LI[DT[1]], i]]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
            x[LI[WL[1]], LI[DT[1]], i1]]*x[LI[WL[2]], LI[DT[2]], i])/32 + 
        (Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
            x[LI[WL[1]], LI[DT[1]], i1]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            x[LI[WL[2]], LI[DT[1]], -i]]*x[LI[WL[2]], LI[DT[2]], i])/16 - 
        (7*Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
            x[LI[WL[1]], LI[DT[1]], i1]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             x[LI[WL[2]], LI[DT[1]], -i]]^2*x[LI[WL[2]], LI[DT[2]], i])/8 - 
        (3*Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
            x[LI[WL[1]], LI[DT[1]], i1]]*Scalar[x[LI[WL[1]], LI[DT[1]], i]*
            x[LI[WL[2]], LI[DT[1]], -i]]*x[LI[WL[2]], LI[DT[2]], i])/8 + 
        (33*Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, 
             -i1]*x[LI[WL[1]], LI[DT[1]], i1]]*
          Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]]*
          x[LI[WL[2]], LI[DT[2]], i])/32 + 
        (3*Scalar[x[LI[WL[1]], LI[DT[1]], -i]*x[LI[WL[1]], LI[DT[1]], i]]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
            x[LI[WL[2]], LI[DT[1]], i1]]*x[LI[WL[2]], LI[DT[2]], i])/32 - 
        (Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
            x[LI[WL[2]], LI[DT[1]], i1]]*x[LI[WL[2]], LI[DT[2]], i])/16 + 
        (Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^2*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
            x[LI[WL[2]], LI[DT[1]], i1]]*x[LI[WL[2]], LI[DT[2]], i])/2 - 
        (Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
            x[LI[WL[2]], LI[DT[1]], i1]]*x[LI[WL[2]], LI[DT[2]], i])/16 - 
        (19*Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
            x[LI[WL[2]], LI[DT[1]], i1]]*x[LI[WL[2]], LI[DT[2]], i])/32 - 
        (Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
          Scalar[S[LI[WL[1]], LI[DT[0]], -i, -i1]*x[LI[WL[1]], LI[DT[1]], i]*
            x[LI[WL[2]], LI[DT[1]], i1]]*x[LI[WL[2]], LI[DT[2]], i])/4 + 
        (15*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
          Scalar[S[LI[WL[1]], LI[DT[0]], -i, -i1]*x[LI[WL[1]], LI[DT[1]], i]*
            x[LI[WL[2]], LI[DT[1]], i1]]*x[LI[WL[2]], LI[DT[2]], i])/16 - 
        (27*S[LI[WL[1]], LI[DT[0]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            x[LI[WL[1]], LI[DT[1]], -i]]*Scalar[x[LI[WL[1]], LI[DT[1]], -i]*
            x[LI[WL[1]], LI[DT[1]], i]]*x[LI[WL[2]], LI[DT[2]], i1])/64 - 
        (7*S[LI[WL[1]], LI[DT[0]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             x[LI[WL[1]], LI[DT[1]], -i]]^2*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            x[LI[WL[2]], LI[DT[1]], -i]]*x[LI[WL[2]], LI[DT[2]], i1])/16 + 
        (67*S[LI[WL[1]], LI[DT[0]], i, -i1]*Scalar[
           x[LI[WL[1]], LI[DT[1]], -i]*x[LI[WL[1]], LI[DT[1]], i]]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
          x[LI[WL[2]], LI[DT[2]], i1])/64 + (S[LI[WL[1]], LI[DT[0]], i, -i1]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^2*
          x[LI[WL[2]], LI[DT[2]], i1])/16 + 
        (17*S[LI[WL[1]], LI[DT[0]], i, -i1]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^3*
          x[LI[WL[2]], LI[DT[2]], i1])/12 + (S[LI[WL[1]], LI[DT[0]], i, -i1]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
          Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
          x[LI[WL[2]], LI[DT[2]], i1])/8 + (5*S[LI[WL[1]], LI[DT[0]], i, -i1]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
          Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
          x[LI[WL[2]], LI[DT[2]], i1])/2 + (9*S[LI[WL[1]], LI[DT[0]], i, -i1]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
          Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]]*
          x[LI[WL[2]], LI[DT[2]], i1])/16 - 
        (93*S[LI[WL[1]], LI[DT[0]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[x[LI[WL[2]], LI[DT[1]], -i]*
            x[LI[WL[2]], LI[DT[1]], i]]*x[LI[WL[2]], LI[DT[2]], i1])/16))/
      Scalar[m[LI[WL[1]]]] + Scalar[r[LI[WL[1]], LI[WL[2]]]]*
      ((n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[2]], i, -i1]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]^2*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]])/8 - 
       (n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[2]], i, -i1]*
         Scalar[x[LI[WL[1]], LI[DT[1]], -i]*x[LI[WL[1]], LI[DT[1]], i]]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]])/8 - 
       (n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[1]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           S[LI[WL[2]], LI[DT[2]], -i, -i1]*x[LI[WL[1]], LI[DT[1]], i1]]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]])/4 + 
       (n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[2]], i, -i1]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^2)/
        4 - (n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           S[LI[WL[2]], LI[DT[2]], -i, -i1]*x[LI[WL[1]], LI[DT[1]], i1]]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^2)/
        4 + (n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[1]], i, -i1]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[2]], -i]]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^2)/
        16 + (n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           S[LI[WL[2]], LI[DT[1]], -i, -i1]*x[LI[WL[1]], LI[DT[2]], i1]]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^2)/
        16 + (5*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[2]], i, -i1]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^3)/
        12 + (n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[2]], i, -i1]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
         Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], -i]])/4 - 
       (n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[1]], i, -i1]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
         Scalar[x[LI[WL[1]], LI[DT[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]])/8 - 
       (n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[2]], i, -i1]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
         Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]])/4 + 
       (n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           S[LI[WL[2]], LI[DT[2]], -i, -i1]*x[LI[WL[1]], LI[DT[1]], i1]]*
         Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]])/4 - 
       (n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[1]], i, -i1]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[2]], -i]]*
         Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]])/16 - 
       (n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           S[LI[WL[2]], LI[DT[1]], -i, -i1]*x[LI[WL[1]], LI[DT[2]], i1]]*
         Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]])/16 - 
       (5*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[2]], i, -i1]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
         Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]])/4 + 
       (5*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            x[LI[WL[1]], LI[DT[2]], -i]]^2*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[2]], LI[DT[1]], i1]])/
        32 - (9*n[LI[WL[1]], LI[WL[2]], i]*Scalar[x[LI[WL[1]], LI[DT[2]], -i]*
           x[LI[WL[1]], LI[DT[2]], i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[2]], LI[DT[1]], i1]])/
        32 + (5*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[1]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[1]], LI[DT[3]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[2]], LI[DT[1]], i1]])/
        16 - (3*n[LI[WL[1]], LI[WL[2]], i]*Scalar[x[LI[WL[1]], LI[DT[1]], i]*
           x[LI[WL[1]], LI[DT[3]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[2]], LI[DT[1]], i1]])/4 + 
       (n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[1]], LI[DT[3]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[2]], LI[DT[1]], i1]])/
        16 + (11*n[LI[WL[1]], LI[WL[2]], i]*Scalar[x[LI[WL[1]], LI[DT[3]], i]*
           x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[2]], LI[DT[1]], i1]])/
        16 + (n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[1]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[1]], LI[DT[2]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           S[LI[WL[2]], LI[DT[1]], -i, -i1]*x[LI[WL[2]], LI[DT[1]], i1]])/8 - 
       (7*n[LI[WL[1]], LI[WL[2]], i]*Scalar[x[LI[WL[1]], LI[DT[1]], i]*
           x[LI[WL[1]], LI[DT[2]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           S[LI[WL[2]], LI[DT[1]], -i, -i1]*x[LI[WL[2]], LI[DT[1]], i1]])/
        16 + (n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[1]], LI[DT[2]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           S[LI[WL[2]], LI[DT[1]], -i, -i1]*x[LI[WL[2]], LI[DT[1]], i1]])/
        16 + (7*n[LI[WL[1]], LI[WL[2]], i]*Scalar[x[LI[WL[1]], LI[DT[2]], i]*
           x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           S[LI[WL[2]], LI[DT[1]], -i, -i1]*x[LI[WL[2]], LI[DT[1]], i1]])/
        16 - (n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            x[LI[WL[1]], LI[DT[1]], -i]]^2*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           S[LI[WL[2]], LI[DT[2]], -i, -i1]*x[LI[WL[2]], LI[DT[1]], i1]])/
        32 + (3*n[LI[WL[1]], LI[WL[2]], i]*Scalar[x[LI[WL[1]], LI[DT[1]], -i]*
           x[LI[WL[1]], LI[DT[1]], i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           S[LI[WL[2]], LI[DT[2]], -i, -i1]*x[LI[WL[2]], LI[DT[1]], i1]])/
        32 + (3*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[1]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           S[LI[WL[2]], LI[DT[2]], -i, -i1]*x[LI[WL[2]], LI[DT[1]], i1]])/
        16 + (3*n[LI[WL[1]], LI[WL[2]], i]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^2*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[2]], -i, -i1]*
           x[LI[WL[2]], LI[DT[1]], i1]])/16 - 
       (n[LI[WL[1]], LI[WL[2]], i]*Scalar[x[LI[WL[1]], LI[DT[1]], i]*
           x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           S[LI[WL[2]], LI[DT[2]], -i, -i1]*x[LI[WL[2]], LI[DT[1]], i1]])/
        16 - (27*n[LI[WL[1]], LI[WL[2]], i]*
         Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[2]], -i, -i1]*
           x[LI[WL[2]], LI[DT[1]], i1]])/128 + 
       (19*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[1]], LI[DT[3]], -i]]*Scalar[S[LI[WL[2]], LI[DT[0]], -i, 
            -i1]*x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], i1]])/
        16 + (5*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[1]], LI[DT[2]], -i]]*Scalar[S[LI[WL[2]], LI[DT[1]], -i, 
            -i1]*x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], i1]])/8 - 
       (11*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[1]], LI[DT[1]], -i]]*Scalar[S[LI[WL[2]], LI[DT[2]], -i, 
            -i1]*x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], i1]])/
        16 - (n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[S[LI[WL[2]], LI[DT[2]], -i, 
            -i1]*x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], i1]])/
        16 + (27*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[1]], LI[DT[2]], -i]]*Scalar[S[LI[WL[2]], LI[DT[0]], -i, 
            -i1]*x[LI[WL[1]], LI[DT[2]], i]*x[LI[WL[2]], LI[DT[1]], i1]])/
        16 + (11*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[1]], LI[DT[1]], -i]]*Scalar[S[LI[WL[2]], LI[DT[1]], -i, 
            -i1]*x[LI[WL[1]], LI[DT[2]], i]*x[LI[WL[2]], LI[DT[1]], i1]])/8 + 
       (9*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[S[LI[WL[2]], LI[DT[1]], -i, 
            -i1]*x[LI[WL[1]], LI[DT[2]], i]*x[LI[WL[2]], LI[DT[1]], i1]])/
        16 + (47*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[1]], LI[DT[1]], -i]]*Scalar[S[LI[WL[2]], LI[DT[0]], -i, 
            -i1]*x[LI[WL[1]], LI[DT[3]], i]*x[LI[WL[2]], LI[DT[1]], i1]])/
        16 - (5*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[S[LI[WL[2]], LI[DT[0]], -i, 
            -i1]*x[LI[WL[1]], LI[DT[3]], i]*x[LI[WL[2]], LI[DT[1]], i1]])/
        16 - (n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[1]], i, -i1]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]^2*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[2]], -i]])/16 + 
       (n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[1]], i, -i1]*
         Scalar[x[LI[WL[1]], LI[DT[1]], -i]*x[LI[WL[1]], LI[DT[1]], i]]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[2]], -i]])/16 - 
       (n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[1]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           S[LI[WL[2]], LI[DT[1]], -i, -i1]*x[LI[WL[1]], LI[DT[1]], i1]]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[2]], -i]])/16 + 
       (n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[1]], i, -i1]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[2]], -i]])/2 - 
       (n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           S[LI[WL[2]], LI[DT[1]], -i, -i1]*x[LI[WL[1]], LI[DT[1]], i1]]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[2]], -i]])/2 + 
       (n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[0]], i, -i1]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[2]], -i]]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[2]], -i]])/8 + 
       (5*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[1]], i, -i1]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^2*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[2]], -i]])/4 + 
       (n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[1]], i, -i1]*
         Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[2]], -i]])/4 - 
       (n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[0]], i, -i1]*
         Scalar[x[LI[WL[1]], LI[DT[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[2]], -i]])/24 - 
       (5*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[1]], i, -i1]*
         Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[2]], -i]])/4 + 
       (n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[1]], LI[DT[2]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[2]], LI[DT[1]], i1]]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[2]], -i]])/32 + 
       (3*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           S[LI[WL[2]], LI[DT[1]], -i, -i1]*x[LI[WL[2]], LI[DT[1]], i1]]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[2]], -i]])/8 - 
       (3*n[LI[WL[1]], LI[WL[2]], i]*Scalar[S[LI[WL[2]], LI[DT[1]], -i, -i1]*
           x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], i1]]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[2]], -i]])/8 - 
       (n[LI[WL[1]], LI[WL[2]], i]*Scalar[S[LI[WL[2]], LI[DT[0]], -i, -i1]*
           x[LI[WL[1]], LI[DT[2]], i]*x[LI[WL[2]], LI[DT[1]], i1]]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[2]], -i]])/32 + 
       (n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[0]], i, -i1]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[2]], -i]]^2)/
        8 - (n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[1]], LI[DT[1]], i1]]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[2]], -i]]^2)/
        8 + (5*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[0]], i, -i1]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[2]], -i]]^2)/
        8 + (3*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[2]], LI[DT[1]], i1]]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[2]], -i]]^2)/
        32 + (n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[1]], i, -i1]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
         Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[2]], -i]])/8 - 
       (3*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           S[LI[WL[2]], LI[DT[1]], -i, -i1]*x[LI[WL[1]], LI[DT[1]], i1]]*
         Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[2]], -i]])/16 + 
       n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[1]], i, -i1]*
        Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
        Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[2]], -i]] - 
       (n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           S[LI[WL[2]], LI[DT[1]], -i, -i1]*x[LI[WL[2]], LI[DT[1]], i1]]*
         Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[2]], -i]])/8 + 
       (n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[0]], i, -i1]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[2]], -i]]*
         Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[2]], -i]])/2 + 
       (n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[0]], i, -i1]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
         Scalar[x[LI[WL[1]], LI[DT[2]], i]*x[LI[WL[2]], LI[DT[2]], -i]])/24 + 
       (15*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[2]], LI[DT[1]], i1]]*
         Scalar[x[LI[WL[1]], LI[DT[2]], i]*x[LI[WL[2]], LI[DT[2]], -i]])/32 - 
       (n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[1]], i, -i1]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
         Scalar[x[LI[WL[2]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[2]], -i]])/2 + 
       (n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           S[LI[WL[2]], LI[DT[1]], -i, -i1]*x[LI[WL[1]], LI[DT[1]], i1]]*
         Scalar[x[LI[WL[2]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[2]], -i]])/2 - 
       (n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[0]], i, -i1]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[2]], -i]]*
         Scalar[x[LI[WL[2]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[2]], -i]])/8 - 
       (5*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[1]], i, -i1]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
         Scalar[x[LI[WL[2]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[2]], -i]])/2 - 
       (7*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           S[LI[WL[2]], LI[DT[1]], -i, -i1]*x[LI[WL[2]], LI[DT[1]], i1]]*
         Scalar[x[LI[WL[2]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[2]], -i]])/64 - 
       (5*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[0]], i, -i1]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[2]], -i]]*
         Scalar[x[LI[WL[2]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[2]], -i]])/4 - 
       (n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[0]], i, -i1]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
         Scalar[x[LI[WL[2]], LI[DT[2]], -i]*x[LI[WL[2]], LI[DT[2]], i]])/8 + 
       (n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[1]], LI[DT[1]], i1]]*
         Scalar[x[LI[WL[2]], LI[DT[2]], -i]*x[LI[WL[2]], LI[DT[2]], i]])/8 - 
       (5*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[0]], i, -i1]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
         Scalar[x[LI[WL[2]], LI[DT[2]], -i]*x[LI[WL[2]], LI[DT[2]], i]])/8 + 
       (19*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[2]], LI[DT[1]], i1]]*
         Scalar[x[LI[WL[2]], LI[DT[2]], -i]*x[LI[WL[2]], LI[DT[2]], i]])/
        192 + (n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[1]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[1]], LI[DT[2]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[2]], LI[DT[2]], i1]])/8 - 
       (7*n[LI[WL[1]], LI[WL[2]], i]*Scalar[x[LI[WL[1]], LI[DT[1]], i]*
           x[LI[WL[1]], LI[DT[2]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[2]], LI[DT[2]], i1]])/
        16 + (n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[1]], LI[DT[2]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[2]], LI[DT[2]], i1]])/
        16 + (7*n[LI[WL[1]], LI[WL[2]], i]*Scalar[x[LI[WL[1]], LI[DT[2]], i]*
           x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[2]], LI[DT[2]], i1]])/
        16 - (n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[1]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[2]], LI[DT[2]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[2]], LI[DT[2]], i1]])/
        16 + (3*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[2]], LI[DT[2]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[2]], LI[DT[2]], i1]])/8 - 
       (3*n[LI[WL[1]], LI[WL[2]], i]*Scalar[x[LI[WL[1]], LI[DT[1]], i]*
           x[LI[WL[2]], LI[DT[2]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[2]], LI[DT[2]], i1]])/
        16 + (n[LI[WL[1]], LI[WL[2]], i]*Scalar[x[LI[WL[2]], LI[DT[1]], i]*
           x[LI[WL[2]], LI[DT[2]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[2]], LI[DT[2]], i1]])/
        64 - (n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            x[LI[WL[1]], LI[DT[1]], -i]]^2*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           S[LI[WL[2]], LI[DT[1]], -i, -i1]*x[LI[WL[2]], LI[DT[2]], i1]])/
        16 + (n[LI[WL[1]], LI[WL[2]], i]*Scalar[x[LI[WL[1]], LI[DT[1]], -i]*
           x[LI[WL[1]], LI[DT[1]], i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           S[LI[WL[2]], LI[DT[1]], -i, -i1]*x[LI[WL[2]], LI[DT[2]], i1]])/8 + 
       (3*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            x[LI[WL[2]], LI[DT[1]], -i]]^2*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           S[LI[WL[2]], LI[DT[1]], -i, -i1]*x[LI[WL[2]], LI[DT[2]], i1]])/8 - 
       (n[LI[WL[1]], LI[WL[2]], i]*Scalar[x[LI[WL[1]], LI[DT[1]], i]*
           x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           S[LI[WL[2]], LI[DT[1]], -i, -i1]*x[LI[WL[2]], LI[DT[2]], i1]])/8 - 
       (61*n[LI[WL[1]], LI[WL[2]], i]*Scalar[x[LI[WL[2]], LI[DT[1]], -i]*
           x[LI[WL[2]], LI[DT[1]], i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           S[LI[WL[2]], LI[DT[1]], -i, -i1]*x[LI[WL[2]], LI[DT[2]], i1]])/
        256 + (5*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[1]], LI[DT[2]], -i]]*Scalar[S[LI[WL[2]], LI[DT[0]], -i, 
            -i1]*x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[2]], i1]])/8 - 
       (3*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[2]], LI[DT[2]], -i]]*Scalar[S[LI[WL[2]], LI[DT[0]], -i, 
            -i1]*x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[2]], i1]])/
        16 - (15*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[1]], LI[DT[1]], -i]]*Scalar[S[LI[WL[2]], LI[DT[1]], -i, 
            -i1]*x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[2]], i1]])/
        16 - (3*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[S[LI[WL[2]], LI[DT[1]], -i, 
            -i1]*x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[2]], i1]])/8 + 
       (11*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[1]], LI[DT[1]], -i]]*Scalar[S[LI[WL[2]], LI[DT[0]], -i, 
            -i1]*x[LI[WL[1]], LI[DT[2]], i]*x[LI[WL[2]], LI[DT[2]], i1]])/8 + 
       (7*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[S[LI[WL[2]], LI[DT[0]], -i, 
            -i1]*x[LI[WL[1]], LI[DT[2]], i]*x[LI[WL[2]], LI[DT[2]], i1]])/
        16 + (5*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[1]], LI[DT[2]], -i]]*Scalar[S[LI[WL[2]], LI[DT[0]], -i, 
            -i1]*x[LI[WL[2]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[2]], i1]])/
        32 - (5*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[2]], LI[DT[2]], -i]]*Scalar[S[LI[WL[2]], LI[DT[0]], -i, 
            -i1]*x[LI[WL[2]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[2]], i1]])/
        64 + (3*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[1]], LI[DT[1]], -i]]*Scalar[S[LI[WL[2]], LI[DT[1]], -i, 
            -i1]*x[LI[WL[2]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[2]], i1]])/8 - 
       (31*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[S[LI[WL[2]], LI[DT[1]], -i, 
            -i1]*x[LI[WL[2]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[2]], i1]])/
        128 - (n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[0]], i, -i1]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]^2*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[3]], -i]])/48 + 
       (n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[0]], i, -i1]*
         Scalar[x[LI[WL[1]], LI[DT[1]], -i]*x[LI[WL[1]], LI[DT[1]], i]]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[3]], -i]])/48 + 
       (n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[1]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[1]], LI[DT[1]], i1]]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[3]], -i]])/48 + 
       (5*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[0]], i, -i1]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[3]], -i]])/48 - 
       (7*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[1]], LI[DT[1]], i1]]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[3]], -i]])/48 + 
       (5*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[0]], i, -i1]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^2*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[3]], -i]])/12 + 
       (7*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[0]], i, -i1]*
         Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[3]], -i]])/48 - 
       (5*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[0]], i, -i1]*
         Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[3]], -i]])/12 - 
       (n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[1]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[2]], LI[DT[1]], i1]]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[3]], -i]])/24 + 
       (5*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[2]], LI[DT[1]], i1]]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[3]], -i]])/48 - 
       (5*n[LI[WL[1]], LI[WL[2]], i]*Scalar[S[LI[WL[2]], LI[DT[0]], -i, -i1]*
           x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], i1]]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[3]], -i]])/48 - 
       (n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[0]], i, -i1]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
         Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[3]], -i]])/12 - 
       (n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[1]], LI[DT[1]], i1]]*
         Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[3]], -i]])/48 + 
       (25*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[0]], i, -i1]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
         Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[3]], -i]])/48 - 
       (5*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[2]], LI[DT[1]], i1]]*
         Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[3]], -i]])/24 - 
       (5*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[0]], i, -i1]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
         Scalar[x[LI[WL[2]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[3]], -i]])/48 + 
       (7*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[1]], LI[DT[1]], i1]]*
         Scalar[x[LI[WL[2]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[3]], -i]])/48 - 
       (5*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[0]], i, -i1]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
         Scalar[x[LI[WL[2]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[3]], -i]])/6 + 
       (n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[2]], LI[DT[1]], i1]]*
         Scalar[x[LI[WL[2]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[3]], -i]])/12 - 
       (n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            x[LI[WL[1]], LI[DT[1]], -i]]^2*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[2]], LI[DT[3]], i1]])/
        32 + (3*n[LI[WL[1]], LI[WL[2]], i]*Scalar[x[LI[WL[1]], LI[DT[1]], -i]*
           x[LI[WL[1]], LI[DT[1]], i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[2]], LI[DT[3]], i1]])/
        32 - (n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[1]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[2]], LI[DT[3]], i1]])/8 + 
       (n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            x[LI[WL[2]], LI[DT[1]], -i]]^2*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[2]], LI[DT[3]], i1]])/8 - 
       (n[LI[WL[1]], LI[WL[2]], i]*Scalar[x[LI[WL[1]], LI[DT[1]], i]*
           x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[2]], LI[DT[3]], i1]])/8 - 
       (n[LI[WL[1]], LI[WL[2]], i]*Scalar[x[LI[WL[2]], LI[DT[1]], -i]*
           x[LI[WL[2]], LI[DT[1]], i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[2]], LI[DT[3]], i1]])/
        32 - (5*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[1]], LI[DT[1]], -i]]*Scalar[S[LI[WL[2]], LI[DT[0]], -i, 
            -i1]*x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[3]], i1]])/
        12 - (25*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[S[LI[WL[2]], LI[DT[0]], -i, 
            -i1]*x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[3]], i1]])/
        48 + (11*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[1]], LI[DT[1]], -i]]*Scalar[S[LI[WL[2]], LI[DT[0]], -i, 
            -i1]*x[LI[WL[2]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[3]], i1]])/
        24 + (11*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[S[LI[WL[2]], LI[DT[0]], -i, 
            -i1]*x[LI[WL[2]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[3]], i1]])/
        48 - (Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[2]], -i, -i1]*
           x[LI[WL[1]], LI[DT[1]], i1]]*x[LI[WL[1]], LI[DT[1]], i])/4 + 
       (Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[2]], -i, -i1]*
           x[LI[WL[1]], LI[DT[1]], i1]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[2]], LI[DT[1]], -i]]*x[LI[WL[1]], LI[DT[1]], i])/4 - 
       (3*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[3]], -i]]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
           x[LI[WL[2]], LI[DT[1]], i1]]*x[LI[WL[1]], LI[DT[1]], i])/4 - 
       (Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[2]], -i]]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[1]], -i, -i1]*
           x[LI[WL[2]], LI[DT[1]], i1]]*x[LI[WL[1]], LI[DT[1]], i])/4 + 
       (3*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[2]], -i, -i1]*
           x[LI[WL[2]], LI[DT[1]], i1]]*x[LI[WL[1]], LI[DT[1]], i])/16 - 
       (3*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[2]], -i, -i1]*
           x[LI[WL[2]], LI[DT[1]], i1]]*x[LI[WL[1]], LI[DT[1]], i])/8 - 
       (9*Scalar[S[LI[WL[2]], LI[DT[2]], -i, -i1]*x[LI[WL[1]], LI[DT[1]], i]*
           x[LI[WL[2]], LI[DT[1]], i1]]*x[LI[WL[1]], LI[DT[1]], i])/16 + 
       (5*Scalar[S[LI[WL[2]], LI[DT[1]], -i, -i1]*x[LI[WL[1]], LI[DT[2]], i]*
           x[LI[WL[2]], LI[DT[1]], i1]]*x[LI[WL[1]], LI[DT[1]], i])/4 + 
       (5*Scalar[S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[1]], LI[DT[3]], i]*
           x[LI[WL[2]], LI[DT[1]], i1]]*x[LI[WL[1]], LI[DT[1]], i])/2 + 
       (Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[1]], -i, -i1]*
           x[LI[WL[1]], LI[DT[1]], i1]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[2]], LI[DT[2]], -i]]*x[LI[WL[1]], LI[DT[1]], i])/16 - 
       (3*Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[1]], -i, -i1]*
           x[LI[WL[2]], LI[DT[1]], i1]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[2]], LI[DT[2]], -i]]*x[LI[WL[1]], LI[DT[1]], i])/16 - 
       (Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[2]], -i]]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
           x[LI[WL[2]], LI[DT[2]], i1]]*x[LI[WL[1]], LI[DT[1]], i])/4 - 
       (Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[2]], -i]]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
           x[LI[WL[2]], LI[DT[2]], i1]]*x[LI[WL[1]], LI[DT[1]], i])/8 + 
       (Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[1]], -i, -i1]*
           x[LI[WL[2]], LI[DT[2]], i1]]*x[LI[WL[1]], LI[DT[1]], i])/2 - 
       (3*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[1]], -i, -i1]*
           x[LI[WL[2]], LI[DT[2]], i1]]*x[LI[WL[1]], LI[DT[1]], i])/8 + 
       (7*Scalar[S[LI[WL[2]], LI[DT[1]], -i, -i1]*x[LI[WL[1]], LI[DT[1]], i]*
           x[LI[WL[2]], LI[DT[2]], i1]]*x[LI[WL[1]], LI[DT[1]], i])/16 + 
       (5*Scalar[S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[1]], LI[DT[2]], i]*
           x[LI[WL[2]], LI[DT[2]], i1]]*x[LI[WL[1]], LI[DT[1]], i])/4 - 
       (Scalar[S[LI[WL[2]], LI[DT[1]], -i, -i1]*x[LI[WL[2]], LI[DT[1]], i]*
           x[LI[WL[2]], LI[DT[2]], i1]]*x[LI[WL[1]], LI[DT[1]], i])/16 - 
       (Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
           x[LI[WL[1]], LI[DT[1]], i1]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[2]], LI[DT[3]], -i]]*x[LI[WL[1]], LI[DT[1]], i])/48 - 
       (Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
           x[LI[WL[2]], LI[DT[1]], i1]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[2]], LI[DT[3]], -i]]*x[LI[WL[1]], LI[DT[1]], i])/48 + 
       (5*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
           x[LI[WL[2]], LI[DT[3]], i1]]*x[LI[WL[1]], LI[DT[1]], i])/16 + 
       (Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
           x[LI[WL[2]], LI[DT[3]], i1]]*x[LI[WL[1]], LI[DT[1]], i])/16 - 
       (Scalar[S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[1]], LI[DT[1]], i]*
           x[LI[WL[2]], LI[DT[3]], i1]]*x[LI[WL[1]], LI[DT[1]], i])/6 + 
       (17*Scalar[S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[2]], LI[DT[1]], i]*
           x[LI[WL[2]], LI[DT[3]], i1]]*x[LI[WL[1]], LI[DT[1]], i])/24 + 
       (3*S[LI[WL[2]], LI[DT[1]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[1]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[2]], LI[DT[2]], -i]]*x[LI[WL[1]], LI[DT[1]], i1])/16 - 
       (S[LI[WL[2]], LI[DT[1]], i, -i1]*Scalar[x[LI[WL[1]], LI[DT[1]], i]*
           x[LI[WL[2]], LI[DT[2]], -i]]*x[LI[WL[1]], LI[DT[1]], i1])/16 + 
       (S[LI[WL[2]], LI[DT[0]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[1]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[2]], LI[DT[3]], -i]]*x[LI[WL[1]], LI[DT[1]], i1])/48 + 
       (S[LI[WL[2]], LI[DT[0]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[2]], LI[DT[3]], -i]]*x[LI[WL[1]], LI[DT[1]], i1])/24 - 
       (5*S[LI[WL[2]], LI[DT[0]], i, -i1]*Scalar[x[LI[WL[1]], LI[DT[1]], i]*
           x[LI[WL[2]], LI[DT[3]], -i]]*x[LI[WL[1]], LI[DT[1]], i1])/48 + 
       (S[LI[WL[2]], LI[DT[0]], i, -i1]*Scalar[x[LI[WL[2]], LI[DT[1]], i]*
           x[LI[WL[2]], LI[DT[3]], -i]]*x[LI[WL[1]], LI[DT[1]], i1])/24 - 
       (9*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[2]], -i]]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
           x[LI[WL[2]], LI[DT[1]], i1]]*x[LI[WL[1]], LI[DT[2]], i])/8 - 
       (7*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[1]], -i, -i1]*
           x[LI[WL[2]], LI[DT[1]], i1]]*x[LI[WL[1]], LI[DT[2]], i])/16 - 
       (7*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[1]], -i, -i1]*
           x[LI[WL[2]], LI[DT[1]], i1]]*x[LI[WL[1]], LI[DT[2]], i])/16 + 
       (5*Scalar[S[LI[WL[2]], LI[DT[1]], -i, -i1]*x[LI[WL[1]], LI[DT[1]], i]*
           x[LI[WL[2]], LI[DT[1]], i1]]*x[LI[WL[1]], LI[DT[2]], i])/16 + 
       (7*Scalar[S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[1]], LI[DT[2]], i]*
           x[LI[WL[2]], LI[DT[1]], i1]]*x[LI[WL[1]], LI[DT[2]], i])/8 - 
       (29*Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
           x[LI[WL[2]], LI[DT[1]], i1]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[2]], LI[DT[2]], -i]]*x[LI[WL[1]], LI[DT[2]], i])/96 - 
       (7*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
           x[LI[WL[2]], LI[DT[2]], i1]]*x[LI[WL[1]], LI[DT[2]], i])/16 - 
       (29*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
           x[LI[WL[2]], LI[DT[2]], i1]]*x[LI[WL[1]], LI[DT[2]], i])/48 + 
       (5*Scalar[S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[1]], LI[DT[1]], i]*
           x[LI[WL[2]], LI[DT[2]], i1]]*x[LI[WL[1]], LI[DT[2]], i])/16 - 
       (Scalar[S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[2]], LI[DT[1]], i]*
           x[LI[WL[2]], LI[DT[2]], i1]]*x[LI[WL[1]], LI[DT[2]], i])/32 - 
       (S[LI[WL[2]], LI[DT[1]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            x[LI[WL[2]], LI[DT[1]], -i]]^2*x[LI[WL[1]], LI[DT[2]], i1])/8 - 
       (S[LI[WL[2]], LI[DT[1]], i, -i1]*Scalar[x[LI[WL[2]], LI[DT[1]], -i]*
           x[LI[WL[2]], LI[DT[1]], i]]*x[LI[WL[1]], LI[DT[2]], i1])/8 - 
       (S[LI[WL[2]], LI[DT[0]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[2]], LI[DT[2]], -i]]*x[LI[WL[1]], LI[DT[2]], i1])/8 - 
       (S[LI[WL[2]], LI[DT[0]], i, -i1]*Scalar[x[LI[WL[2]], LI[DT[1]], i]*
           x[LI[WL[2]], LI[DT[2]], -i]]*x[LI[WL[1]], LI[DT[2]], i1])/8 - 
       (21*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
           x[LI[WL[2]], LI[DT[1]], i1]]*x[LI[WL[1]], LI[DT[3]], i])/16 - 
       (7*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
           x[LI[WL[2]], LI[DT[1]], i1]]*x[LI[WL[1]], LI[DT[3]], i])/16 + 
       (3*Scalar[S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[1]], LI[DT[1]], i]*
           x[LI[WL[2]], LI[DT[1]], i1]]*x[LI[WL[1]], LI[DT[3]], i])/16 - 
       (Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[2]], -i, -i1]*
           x[LI[WL[1]], LI[DT[1]], i1]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[2]], LI[DT[1]], -i]]*x[LI[WL[2]], LI[DT[1]], i])/4 - 
       (Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[1]], -i, -i1]*
           x[LI[WL[1]], LI[DT[2]], i1]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[2]], LI[DT[1]], -i]]*x[LI[WL[2]], LI[DT[1]], i])/8 + 
       (11*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[3]], -i]]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
           x[LI[WL[2]], LI[DT[1]], i1]]*x[LI[WL[2]], LI[DT[1]], i])/16 + 
       (3*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[2]], -i]]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[1]], -i, -i1]*
           x[LI[WL[2]], LI[DT[1]], i1]]*x[LI[WL[2]], LI[DT[1]], i])/16 - 
       (Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[2]], -i, -i1]*
           x[LI[WL[2]], LI[DT[1]], i1]]*x[LI[WL[2]], LI[DT[1]], i])/16 + 
       (5*Scalar[S[LI[WL[2]], LI[DT[2]], -i, -i1]*x[LI[WL[1]], LI[DT[1]], i]*
           x[LI[WL[2]], LI[DT[1]], i1]]*x[LI[WL[2]], LI[DT[1]], i])/16 - 
       (3*Scalar[S[LI[WL[2]], LI[DT[1]], -i, -i1]*x[LI[WL[1]], LI[DT[2]], i]*
           x[LI[WL[2]], LI[DT[1]], i1]]*x[LI[WL[2]], LI[DT[1]], i])/16 - 
       (25*Scalar[S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[1]], LI[DT[3]], i]*
           x[LI[WL[2]], LI[DT[1]], i1]]*x[LI[WL[2]], LI[DT[1]], i])/16 - 
       (Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[1]], -i, -i1]*
           x[LI[WL[1]], LI[DT[1]], i1]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[2]], LI[DT[2]], -i]]*x[LI[WL[2]], LI[DT[1]], i])/4 - 
       (Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
           x[LI[WL[1]], LI[DT[2]], i1]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[2]], LI[DT[2]], -i]]*x[LI[WL[2]], LI[DT[1]], i])/12 + 
       (3*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[2]], -i]]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
           x[LI[WL[2]], LI[DT[2]], i1]]*x[LI[WL[2]], LI[DT[1]], i])/16 - 
       (Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[1]], -i, -i1]*
           x[LI[WL[2]], LI[DT[2]], i1]]*x[LI[WL[2]], LI[DT[1]], i])/2 + 
       (Scalar[S[LI[WL[2]], LI[DT[1]], -i, -i1]*x[LI[WL[1]], LI[DT[1]], i]*
           x[LI[WL[2]], LI[DT[2]], i1]]*x[LI[WL[2]], LI[DT[1]], i])/8 - 
       (11*Scalar[S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[1]], LI[DT[2]], i]*
           x[LI[WL[2]], LI[DT[2]], i1]]*x[LI[WL[2]], LI[DT[1]], i])/48 + 
       (Scalar[S[LI[WL[2]], LI[DT[1]], -i, -i1]*x[LI[WL[2]], LI[DT[1]], i]*
           x[LI[WL[2]], LI[DT[2]], i1]]*x[LI[WL[2]], LI[DT[1]], i])/128 - 
       (5*Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
           x[LI[WL[1]], LI[DT[1]], i1]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[2]], LI[DT[3]], -i]]*x[LI[WL[2]], LI[DT[1]], i])/48 + 
       (Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
           x[LI[WL[2]], LI[DT[1]], i1]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[2]], LI[DT[3]], -i]]*x[LI[WL[2]], LI[DT[1]], i])/48 - 
       (5*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
           x[LI[WL[2]], LI[DT[3]], i1]]*x[LI[WL[2]], LI[DT[1]], i])/16 - 
       (Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
           x[LI[WL[2]], LI[DT[3]], i1]]*x[LI[WL[2]], LI[DT[1]], i])/16 + 
       (7*Scalar[S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[1]], LI[DT[1]], i]*
           x[LI[WL[2]], LI[DT[3]], i1]]*x[LI[WL[2]], LI[DT[1]], i])/24 - 
       (17*Scalar[S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[2]], LI[DT[1]], i]*
           x[LI[WL[2]], LI[DT[3]], i1]]*x[LI[WL[2]], LI[DT[1]], i])/24 - 
       (11*S[LI[WL[2]], LI[DT[2]], i, -i1]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]^2*
         x[LI[WL[2]], LI[DT[1]], i1])/32 - (9*S[LI[WL[2]], LI[DT[2]], i, -i1]*
         Scalar[x[LI[WL[1]], LI[DT[1]], -i]*x[LI[WL[1]], LI[DT[1]], i]]*
         x[LI[WL[2]], LI[DT[1]], i1])/32 + (5*S[LI[WL[2]], LI[DT[1]], i, -i1]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[2]], -i]]*
         x[LI[WL[2]], LI[DT[1]], i1])/8 + (51*S[LI[WL[2]], LI[DT[0]], i, -i1]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[2]], -i]]^2*
         x[LI[WL[2]], LI[DT[1]], i1])/32 + (5*S[LI[WL[2]], LI[DT[1]], i, -i1]*
         Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[1]], LI[DT[2]], -i]]*
         x[LI[WL[2]], LI[DT[1]], i1])/16 + 
       (47*S[LI[WL[2]], LI[DT[0]], i, -i1]*Scalar[x[LI[WL[1]], LI[DT[2]], -i]*
           x[LI[WL[1]], LI[DT[2]], i]]*x[LI[WL[2]], LI[DT[1]], i1])/32 + 
       (39*S[LI[WL[2]], LI[DT[0]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[1]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[1]], LI[DT[3]], -i]]*x[LI[WL[2]], LI[DT[1]], i1])/16 + 
       2*S[LI[WL[2]], LI[DT[0]], i, -i1]*Scalar[x[LI[WL[1]], LI[DT[1]], i]*
          x[LI[WL[1]], LI[DT[3]], -i]]*x[LI[WL[2]], LI[DT[1]], i1] - 
       (S[LI[WL[2]], LI[DT[2]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[1]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[2]], LI[DT[1]], -i]]*x[LI[WL[2]], LI[DT[1]], i1])/16 + 
       (S[LI[WL[2]], LI[DT[1]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[1]], LI[DT[2]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[2]], LI[DT[1]], -i]]*x[LI[WL[2]], LI[DT[1]], i1])/16 + 
       (3*S[LI[WL[2]], LI[DT[0]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[1]], LI[DT[3]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[2]], LI[DT[1]], -i]]*x[LI[WL[2]], LI[DT[1]], i1])/16 - 
       (5*S[LI[WL[2]], LI[DT[2]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            x[LI[WL[2]], LI[DT[1]], -i]]^2*x[LI[WL[2]], LI[DT[1]], i1])/16 + 
       (5*S[LI[WL[2]], LI[DT[2]], i, -i1]*Scalar[x[LI[WL[1]], LI[DT[1]], i]*
           x[LI[WL[2]], LI[DT[1]], -i]]*x[LI[WL[2]], LI[DT[1]], i1])/16 - 
       (7*S[LI[WL[2]], LI[DT[1]], i, -i1]*Scalar[x[LI[WL[1]], LI[DT[2]], i]*
           x[LI[WL[2]], LI[DT[1]], -i]]*x[LI[WL[2]], LI[DT[1]], i1])/16 - 
       (17*S[LI[WL[2]], LI[DT[0]], i, -i1]*Scalar[x[LI[WL[1]], LI[DT[3]], i]*
           x[LI[WL[2]], LI[DT[1]], -i]]*x[LI[WL[2]], LI[DT[1]], i1])/16 + 
       (5*S[LI[WL[2]], LI[DT[2]], i, -i1]*Scalar[x[LI[WL[2]], LI[DT[1]], -i]*
           x[LI[WL[2]], LI[DT[1]], i]]*x[LI[WL[2]], LI[DT[1]], i1])/128 - 
       (3*S[LI[WL[2]], LI[DT[1]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[1]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[2]], LI[DT[2]], -i]]*x[LI[WL[2]], LI[DT[1]], i1])/4 - 
       (5*S[LI[WL[2]], LI[DT[0]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[1]], LI[DT[2]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[2]], LI[DT[2]], -i]]*x[LI[WL[2]], LI[DT[1]], i1])/32 - 
       S[LI[WL[2]], LI[DT[1]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
          x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
          x[LI[WL[2]], LI[DT[2]], -i]]*x[LI[WL[2]], LI[DT[1]], i1] - 
       (11*S[LI[WL[2]], LI[DT[0]], i, -i1]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[2]], -i]]^2*
         x[LI[WL[2]], LI[DT[1]], i1])/32 + (3*S[LI[WL[2]], LI[DT[1]], i, -i1]*
         Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[2]], -i]]*
         x[LI[WL[2]], LI[DT[1]], i1])/8 - (79*S[LI[WL[2]], LI[DT[0]], i, -i1]*
         Scalar[x[LI[WL[1]], LI[DT[2]], i]*x[LI[WL[2]], LI[DT[2]], -i]]*
         x[LI[WL[2]], LI[DT[1]], i1])/96 - 
       (63*S[LI[WL[2]], LI[DT[1]], i, -i1]*Scalar[x[LI[WL[2]], LI[DT[1]], i]*
           x[LI[WL[2]], LI[DT[2]], -i]]*x[LI[WL[2]], LI[DT[1]], i1])/64 - 
       (15*S[LI[WL[2]], LI[DT[0]], i, -i1]*Scalar[x[LI[WL[2]], LI[DT[2]], -i]*
           x[LI[WL[2]], LI[DT[2]], i]]*x[LI[WL[2]], LI[DT[1]], i1])/64 - 
       (S[LI[WL[2]], LI[DT[0]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[1]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[2]], LI[DT[3]], -i]]*x[LI[WL[2]], LI[DT[1]], i1])/8 - 
       (S[LI[WL[2]], LI[DT[0]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[2]], LI[DT[3]], -i]]*x[LI[WL[2]], LI[DT[1]], i1])/2 + 
       (S[LI[WL[2]], LI[DT[0]], i, -i1]*Scalar[x[LI[WL[1]], LI[DT[1]], i]*
           x[LI[WL[2]], LI[DT[3]], -i]]*x[LI[WL[2]], LI[DT[1]], i1])/4 - 
       (5*S[LI[WL[2]], LI[DT[0]], i, -i1]*Scalar[x[LI[WL[2]], LI[DT[1]], i]*
           x[LI[WL[2]], LI[DT[3]], -i]]*x[LI[WL[2]], LI[DT[1]], i1])/16 + 
       (Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[1]], -i, -i1]*
           x[LI[WL[1]], LI[DT[1]], i1]]*x[LI[WL[2]], LI[DT[2]], i])/16 - 
       Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[1]], -i, -i1]*
          x[LI[WL[1]], LI[DT[1]], i1]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
          x[LI[WL[2]], LI[DT[1]], -i]]*x[LI[WL[2]], LI[DT[2]], i] - 
       (Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
           x[LI[WL[1]], LI[DT[2]], i1]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[2]], LI[DT[1]], -i]]*x[LI[WL[2]], LI[DT[2]], i])/6 + 
       (7*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[2]], -i]]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
           x[LI[WL[2]], LI[DT[1]], i1]]*x[LI[WL[2]], LI[DT[2]], i])/32 - 
       (Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[1]], -i, -i1]*
           x[LI[WL[2]], LI[DT[1]], i1]]*x[LI[WL[2]], LI[DT[2]], i])/2 + 
       (3*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[1]], -i, -i1]*
           x[LI[WL[2]], LI[DT[1]], i1]]*x[LI[WL[2]], LI[DT[2]], i])/8 + 
       (3*Scalar[S[LI[WL[2]], LI[DT[1]], -i, -i1]*x[LI[WL[1]], LI[DT[1]], i]*
           x[LI[WL[2]], LI[DT[1]], i1]]*x[LI[WL[2]], LI[DT[2]], i])/8 - 
       (91*Scalar[S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[1]], LI[DT[2]], i]*
           x[LI[WL[2]], LI[DT[1]], i1]]*x[LI[WL[2]], LI[DT[2]], i])/96 - 
       (Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
           x[LI[WL[1]], LI[DT[1]], i1]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[2]], LI[DT[2]], -i]]*x[LI[WL[2]], LI[DT[2]], i])/2 + 
       (3*Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
           x[LI[WL[2]], LI[DT[1]], i1]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[2]], LI[DT[2]], -i]]*x[LI[WL[2]], LI[DT[2]], i])/16 - 
       (11*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
           x[LI[WL[2]], LI[DT[2]], i1]]*x[LI[WL[2]], LI[DT[2]], i])/16 + 
       (3*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
           x[LI[WL[2]], LI[DT[2]], i1]]*x[LI[WL[2]], LI[DT[2]], i])/8 - 
       (3*Scalar[S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[1]], LI[DT[1]], i]*
           x[LI[WL[2]], LI[DT[2]], i1]]*x[LI[WL[2]], LI[DT[2]], i])/16 - 
       (23*Scalar[S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[2]], LI[DT[1]], i]*
           x[LI[WL[2]], LI[DT[2]], i1]]*x[LI[WL[2]], LI[DT[2]], i])/192 - 
       (3*S[LI[WL[2]], LI[DT[1]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            x[LI[WL[1]], LI[DT[1]], -i]]^2*x[LI[WL[2]], LI[DT[2]], i1])/8 + 
       (3*S[LI[WL[2]], LI[DT[1]], i, -i1]*Scalar[x[LI[WL[1]], LI[DT[1]], -i]*
           x[LI[WL[1]], LI[DT[1]], i]]*x[LI[WL[2]], LI[DT[2]], i1])/16 + 
       (5*S[LI[WL[2]], LI[DT[0]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[1]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[1]], LI[DT[2]], -i]]*x[LI[WL[2]], LI[DT[2]], i1])/8 + 
       (5*S[LI[WL[2]], LI[DT[0]], i, -i1]*Scalar[x[LI[WL[1]], LI[DT[1]], i]*
           x[LI[WL[1]], LI[DT[2]], -i]]*x[LI[WL[2]], LI[DT[2]], i1])/16 - 
       (3*S[LI[WL[2]], LI[DT[1]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[1]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[2]], LI[DT[1]], -i]]*x[LI[WL[2]], LI[DT[2]], i1])/2 + 
       (S[LI[WL[2]], LI[DT[0]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[1]], LI[DT[2]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[2]], LI[DT[1]], -i]]*x[LI[WL[2]], LI[DT[2]], i1])/16 + 
       (5*S[LI[WL[2]], LI[DT[1]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            x[LI[WL[2]], LI[DT[1]], -i]]^2*x[LI[WL[2]], LI[DT[2]], i1])/8 - 
       (5*S[LI[WL[2]], LI[DT[1]], i, -i1]*Scalar[x[LI[WL[1]], LI[DT[1]], i]*
           x[LI[WL[2]], LI[DT[1]], -i]]*x[LI[WL[2]], LI[DT[2]], i1])/8 - 
       (17*S[LI[WL[2]], LI[DT[0]], i, -i1]*Scalar[x[LI[WL[1]], LI[DT[2]], i]*
           x[LI[WL[2]], LI[DT[1]], -i]]*x[LI[WL[2]], LI[DT[2]], i1])/48 + 
       (19*S[LI[WL[2]], LI[DT[1]], i, -i1]*Scalar[x[LI[WL[2]], LI[DT[1]], -i]*
           x[LI[WL[2]], LI[DT[1]], i]]*x[LI[WL[2]], LI[DT[2]], i1])/256 - 
       (11*S[LI[WL[2]], LI[DT[0]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[1]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[2]], LI[DT[2]], -i]]*x[LI[WL[2]], LI[DT[2]], i1])/16 + 
       (S[LI[WL[2]], LI[DT[0]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[2]], LI[DT[2]], -i]]*x[LI[WL[2]], LI[DT[2]], i1])/4 - 
       (3*S[LI[WL[2]], LI[DT[0]], i, -i1]*Scalar[x[LI[WL[1]], LI[DT[1]], i]*
           x[LI[WL[2]], LI[DT[2]], -i]]*x[LI[WL[2]], LI[DT[2]], i1])/16 - 
       (39*S[LI[WL[2]], LI[DT[0]], i, -i1]*Scalar[x[LI[WL[2]], LI[DT[1]], i]*
           x[LI[WL[2]], LI[DT[2]], -i]]*x[LI[WL[2]], LI[DT[2]], i1])/64 + 
       (5*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
           x[LI[WL[1]], LI[DT[1]], i1]]*x[LI[WL[2]], LI[DT[3]], i])/48 - 
       (23*Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
           x[LI[WL[1]], LI[DT[1]], i1]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[2]], LI[DT[1]], -i]]*x[LI[WL[2]], LI[DT[3]], i])/48 - 
       (19*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
           x[LI[WL[2]], LI[DT[1]], i1]]*x[LI[WL[2]], LI[DT[3]], i])/48 + 
       (Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
           x[LI[WL[2]], LI[DT[1]], i1]]*x[LI[WL[2]], LI[DT[3]], i])/12 + 
       (Scalar[S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[1]], LI[DT[1]], i]*
           x[LI[WL[2]], LI[DT[1]], i1]]*x[LI[WL[2]], LI[DT[3]], i])/12 - 
       (19*S[LI[WL[2]], LI[DT[0]], i, -i1]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]^2*
         x[LI[WL[2]], LI[DT[3]], i1])/96 - 
       (13*S[LI[WL[2]], LI[DT[0]], i, -i1]*Scalar[x[LI[WL[1]], LI[DT[1]], -i]*
           x[LI[WL[1]], LI[DT[1]], i]]*x[LI[WL[2]], LI[DT[3]], i1])/96 - 
       (25*S[LI[WL[2]], LI[DT[0]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[1]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[2]], LI[DT[1]], -i]]*x[LI[WL[2]], LI[DT[3]], i1])/24 + 
       (S[LI[WL[2]], LI[DT[0]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            x[LI[WL[2]], LI[DT[1]], -i]]^2*x[LI[WL[2]], LI[DT[3]], i1])/48 - 
       (S[LI[WL[2]], LI[DT[0]], i, -i1]*Scalar[x[LI[WL[1]], LI[DT[1]], i]*
           x[LI[WL[2]], LI[DT[1]], -i]]*x[LI[WL[2]], LI[DT[3]], i1])/24 - 
       (37*S[LI[WL[2]], LI[DT[0]], i, -i1]*Scalar[x[LI[WL[2]], LI[DT[1]], -i]*
           x[LI[WL[2]], LI[DT[1]], i]]*x[LI[WL[2]], LI[DT[3]], i1])/96 + 
       (Scalar[m[LI[WL[2]]]]*((n[LI[WL[1]], LI[WL[2]], i1]*
            S[LI[WL[1]], LI[DT[2]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], 
                i]*x[LI[WL[2]], LI[DT[1]], -i]]^3)/24 - 
          (n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[1]], LI[DT[2]], i, -i1]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
            Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]])/
           8 + (17*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[1]], LI[DT[1]], i, 
             -i1]*Scalar[x[LI[WL[1]], LI[DT[1]], -i]*x[LI[WL[1]], LI[DT[1]], 
               i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[2]], 
               -i]])/256 + (n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[1]], 
             LI[DT[0]], i, -i1]*Scalar[x[LI[WL[1]], LI[DT[1]], i]*
              x[LI[WL[1]], LI[DT[2]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
              x[LI[WL[2]], LI[DT[2]], -i]])/64 - 
          (5*n[LI[WL[1]], LI[WL[2]], i]*Scalar[S[LI[WL[1]], LI[DT[0]], -i, 
               -i1]*x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[1]], LI[DT[2]], i1]]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[2]], -i]])/
           64 + (n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[1]], LI[DT[1]], i, -i1]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[2]], -i]])/
           8 + (n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
              S[LI[WL[1]], LI[DT[1]], -i, -i1]*x[LI[WL[1]], LI[DT[1]], i1]]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[2]], -i]])/
           16 + (n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[1]], LI[DT[0]], i, -i1]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[2]], -i]]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[2]], -i]])/
           8 - (n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[1]], LI[DT[1]], i, -i1]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^2*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[2]], -i]])/
           4 - (n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[1]], LI[DT[1]], i, -i1]*
            Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[2]], -i]])/
           8 + (3*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[1]], LI[DT[1]], i, -i1]*
            Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[2]], -i]])/
           16 - (n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
              x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
              S[LI[WL[1]], LI[DT[1]], -i, -i1]*x[LI[WL[2]], LI[DT[1]], i1]]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[2]], -i]])/
           16 - (3*n[LI[WL[1]], LI[WL[2]], i]*Scalar[S[LI[WL[1]], LI[DT[1]], 
               -i, -i1]*x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], 
               i1]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[2]], 
               -i]])/16 - (n[LI[WL[1]], LI[WL[2]], i]*
            Scalar[S[LI[WL[1]], LI[DT[0]], -i, -i1]*x[LI[WL[1]], LI[DT[2]], 
               i]*x[LI[WL[2]], LI[DT[1]], i1]]*Scalar[
             n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[2]], -i]])/8 + 
          (n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[1]], LI[DT[0]], i, -i1]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[2]], -i]]^2)/
           8 - (n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
              S[LI[WL[1]], LI[DT[0]], -i, -i1]*x[LI[WL[1]], LI[DT[1]], i1]]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[2]], -i]]^2)/
           8 + (5*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[1]], LI[DT[0]], i, -i1]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[2]], -i]]^2)/
           8 + (n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
              S[LI[WL[1]], LI[DT[0]], -i, -i1]*x[LI[WL[2]], LI[DT[1]], i1]]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[2]], -i]]^2)/
           8 - (n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[1]], LI[DT[1]], i, -i1]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
            Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[2]], -i]])/
           8 + (7*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[1]], LI[DT[0]], i, -i1]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[2]], -i]]*
            Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[2]], -i]])/
           8 + (n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[1]], LI[DT[0]], i, -i1]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
            Scalar[x[LI[WL[1]], LI[DT[2]], i]*x[LI[WL[2]], LI[DT[2]], -i]])/
           8 - (n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[1]], LI[DT[1]], i, -i1]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
            Scalar[x[LI[WL[2]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[2]], -i]])/
           8 - (n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
              S[LI[WL[1]], LI[DT[1]], -i, -i1]*x[LI[WL[1]], LI[DT[1]], i1]]*
            Scalar[x[LI[WL[2]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[2]], -i]])/
           16 - (n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[1]], LI[DT[0]], i, -i1]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[2]], -i]]*
            Scalar[x[LI[WL[2]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[2]], -i]])/
           8 + (3*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[1]], LI[DT[1]], i, -i1]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
            Scalar[x[LI[WL[2]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[2]], -i]])/
           8 + (n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
              S[LI[WL[1]], LI[DT[1]], -i, -i1]*x[LI[WL[2]], LI[DT[1]], i1]]*
            Scalar[x[LI[WL[2]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[2]], -i]])/
           16 - 2*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[1]], LI[DT[0]], i, -i1]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[2]], -i]]*
           Scalar[x[LI[WL[2]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[2]], -i]] - 
          (n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[1]], LI[DT[0]], i, -i1]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
            Scalar[x[LI[WL[2]], LI[DT[2]], -i]*x[LI[WL[2]], LI[DT[2]], i]])/
           24 + (5*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], 
               i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*x[LI[WL[1]], LI[DT[1]], 
               i1]]*Scalar[x[LI[WL[2]], LI[DT[2]], -i]*x[LI[WL[2]], LI[
                DT[2]], i]])/24 - (11*n[LI[WL[1]], LI[WL[2]], i1]*
            S[LI[WL[1]], LI[DT[0]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
              x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[x[LI[WL[2]], LI[DT[2]], -i]*
              x[LI[WL[2]], LI[DT[2]], i]])/8 - (n[LI[WL[1]], LI[WL[2]], i]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, 
               -i1]*x[LI[WL[2]], LI[DT[1]], i1]]*Scalar[
             x[LI[WL[2]], LI[DT[2]], -i]*x[LI[WL[2]], LI[DT[2]], i]])/8 + 
          (n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
              x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
              x[LI[WL[2]], LI[DT[2]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
              S[LI[WL[1]], LI[DT[0]], -i, -i1]*x[LI[WL[2]], LI[DT[2]], i1]])/
           2 + (n[LI[WL[1]], LI[WL[2]], i]*Scalar[x[LI[WL[1]], LI[DT[1]], i]*
              x[LI[WL[2]], LI[DT[2]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
              S[LI[WL[1]], LI[DT[0]], -i, -i1]*x[LI[WL[2]], LI[DT[2]], i1]])/
           6 - (n[LI[WL[1]], LI[WL[2]], i]*Scalar[x[LI[WL[2]], LI[DT[1]], i]*
              x[LI[WL[2]], LI[DT[2]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
              S[LI[WL[1]], LI[DT[0]], -i, -i1]*x[LI[WL[2]], LI[DT[2]], i1]])/
           2 - (n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], 
                i]*x[LI[WL[2]], LI[DT[1]], -i]]^2*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], LI[DT[1]], -i, 
               -i1]*x[LI[WL[2]], LI[DT[2]], i1]])/16 + 
          (n[LI[WL[1]], LI[WL[2]], i]*Scalar[x[LI[WL[2]], LI[DT[1]], -i]*
              x[LI[WL[2]], LI[DT[1]], i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
              S[LI[WL[1]], LI[DT[1]], -i, -i1]*x[LI[WL[2]], LI[DT[2]], i1]])/
           16 + (n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
              x[LI[WL[2]], LI[DT[2]], -i]]*Scalar[S[LI[WL[1]], LI[DT[0]], -i, 
               -i1]*x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[2]], i1]])/
           8 - (7*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], 
               i]*x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[
             S[LI[WL[1]], LI[DT[1]], -i, -i1]*x[LI[WL[1]], LI[DT[1]], i]*
              x[LI[WL[2]], LI[DT[2]], i1]])/16 - (n[LI[WL[1]], LI[WL[2]], i]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
            Scalar[S[LI[WL[1]], LI[DT[0]], -i, -i1]*x[LI[WL[1]], LI[DT[2]], 
               i]*x[LI[WL[2]], LI[DT[2]], i1]])/4 - 
          (n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
              x[LI[WL[2]], LI[DT[2]], -i]]*Scalar[S[LI[WL[1]], LI[DT[0]], -i, 
               -i1]*x[LI[WL[2]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[2]], i1]])/
           4 + (n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
              x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[S[LI[WL[1]], LI[DT[1]], -i, 
               -i1]*x[LI[WL[2]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[2]], i1]])/
           16 - (n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[1]], LI[DT[0]], i, -i1]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]^2*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[3]], -i]])/
           48 + (7*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[1]], LI[DT[0]], i, 
             -i1]*Scalar[x[LI[WL[1]], LI[DT[1]], -i]*x[LI[WL[1]], LI[DT[1]], 
               i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[3]], 
               -i]])/192 + (n[LI[WL[1]], LI[WL[2]], i]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, 
               -i1]*x[LI[WL[1]], LI[DT[1]], i1]]*Scalar[
             n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[3]], -i]])/48 + 
          (5*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[1]], LI[DT[0]], i, -i1]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[3]], -i]])/
           48 - (7*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], 
               i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*x[LI[WL[1]], LI[DT[1]], 
               i1]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], 
               -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[3]], 
               -i]])/48 + (5*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[1]], 
             LI[DT[0]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[
                LI[WL[2]], LI[DT[1]], -i]]^2*Scalar[n[LI[WL[1]], LI[WL[2]], 
               i]*x[LI[WL[2]], LI[DT[3]], -i]])/12 + 
          (13*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[1]], LI[DT[0]], i, -i1]*
            Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[3]], -i]])/
           48 - (13*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[1]], LI[DT[0]], i, 
             -i1]*Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], 
               i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[3]], 
               -i]])/24 - (n[LI[WL[1]], LI[WL[2]], i]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, 
               -i1]*x[LI[WL[2]], LI[DT[1]], i1]]*Scalar[
             n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[3]], -i]])/48 + 
          (7*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
              x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
              S[LI[WL[1]], LI[DT[0]], -i, -i1]*x[LI[WL[2]], LI[DT[1]], i1]]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[3]], -i]])/
           48 - (7*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[1]], LI[DT[0]], i, 
             -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], 
               -i]]*Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[3]], 
               -i]])/48 - (n[LI[WL[1]], LI[WL[2]], i]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, 
               -i1]*x[LI[WL[1]], LI[DT[1]], i1]]*Scalar[
             x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[3]], -i]])/48 + 
          (5*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[1]], LI[DT[0]], i, -i1]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
            Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[3]], -i]])/
           6 + (n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
              S[LI[WL[1]], LI[DT[0]], -i, -i1]*x[LI[WL[2]], LI[DT[1]], i1]]*
            Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[3]], -i]])/
           48 + (n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[1]], LI[DT[0]], i, -i1]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
            Scalar[x[LI[WL[2]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[3]], -i]])/
           48 + (7*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], 
               i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*x[LI[WL[1]], LI[DT[1]], 
               i1]]*Scalar[x[LI[WL[2]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[3]], 
               -i]])/48 - (35*n[LI[WL[1]], LI[WL[2]], i1]*
            S[LI[WL[1]], LI[DT[0]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
              x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[x[LI[WL[2]], LI[DT[1]], i]*
              x[LI[WL[2]], LI[DT[3]], -i]])/24 - 
          (7*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
              S[LI[WL[1]], LI[DT[0]], -i, -i1]*x[LI[WL[2]], LI[DT[1]], i1]]*
            Scalar[x[LI[WL[2]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[3]], -i]])/
           48 - (n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
              x[LI[WL[1]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
              x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
              S[LI[WL[1]], LI[DT[0]], -i, -i1]*x[LI[WL[2]], LI[DT[3]], i1]])/
           16 + (3*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], 
                i]*x[LI[WL[2]], LI[DT[1]], -i]]^2*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, 
               -i1]*x[LI[WL[2]], LI[DT[3]], i1]])/16 + 
          (n[LI[WL[1]], LI[WL[2]], i]*Scalar[x[LI[WL[1]], LI[DT[1]], i]*
              x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
              S[LI[WL[1]], LI[DT[0]], -i, -i1]*x[LI[WL[2]], LI[DT[3]], i1]])/
           16 - (3*n[LI[WL[1]], LI[WL[2]], i]*Scalar[x[LI[WL[2]], LI[DT[1]], 
               -i]*x[LI[WL[2]], LI[DT[1]], i]]*Scalar[
             n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
              x[LI[WL[2]], LI[DT[3]], i1]])/16 - (n[LI[WL[1]], LI[WL[2]], i]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
            Scalar[S[LI[WL[1]], LI[DT[0]], -i, -i1]*x[LI[WL[1]], LI[DT[1]], 
               i]*x[LI[WL[2]], LI[DT[3]], i1]])/24 + 
          (11*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
              x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[S[LI[WL[1]], LI[DT[0]], -i, 
               -i1]*x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[3]], i1]])/
           48 + (n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
              x[LI[WL[1]], LI[DT[1]], -i]]*Scalar[S[LI[WL[1]], LI[DT[0]], -i, 
               -i1]*x[LI[WL[2]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[3]], i1]])/
           24 - (11*n[LI[WL[1]], LI[WL[2]], i]*Scalar[
             n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
            Scalar[S[LI[WL[1]], LI[DT[0]], -i, -i1]*x[LI[WL[2]], LI[DT[1]], 
               i]*x[LI[WL[2]], LI[DT[3]], i1]])/48 - 
          (Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], LI[DT[1]], -i, -i1]*
              x[LI[WL[1]], LI[DT[1]], i1]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
              x[LI[WL[2]], LI[DT[2]], -i]]*x[LI[WL[1]], LI[DT[1]], i])/8 - 
          (7*Scalar[S[LI[WL[1]], LI[DT[1]], -i, -i1]*x[LI[WL[1]], LI[DT[1]], 
               i]*x[LI[WL[2]], LI[DT[2]], i1]]*x[LI[WL[1]], LI[DT[1]], i])/
           8 - (7*Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], 
               -i, -i1]*x[LI[WL[1]], LI[DT[1]], i1]]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[3]], -i]]*
            x[LI[WL[1]], LI[DT[1]], i])/192 + 
          (Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
              x[LI[WL[2]], LI[DT[1]], i1]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
              x[LI[WL[2]], LI[DT[3]], -i]]*x[LI[WL[1]], LI[DT[1]], i])/48 + 
          (Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, 
               -i1]*x[LI[WL[2]], LI[DT[3]], i1]]*x[LI[WL[1]], LI[DT[1]], i])/
           16 - (53*Scalar[S[LI[WL[1]], LI[DT[0]], -i, -i1]*x[LI[WL[1]], LI[
                DT[1]], i]*x[LI[WL[2]], LI[DT[3]], i1]]*x[LI[WL[1]], 
             LI[DT[1]], i])/192 + (Scalar[S[LI[WL[1]], LI[DT[0]], -i, -i1]*
              x[LI[WL[2]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[3]], i1]]*
            x[LI[WL[1]], LI[DT[1]], i])/24 - 
          (31*S[LI[WL[1]], LI[DT[1]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], 
               i]*x[LI[WL[1]], LI[DT[1]], -i]]*Scalar[
             n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[2]], -i]]*
            x[LI[WL[1]], LI[DT[1]], i1])/128 - 
          (5*S[LI[WL[1]], LI[DT[0]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], 
               i]*x[LI[WL[1]], LI[DT[2]], -i]]*Scalar[
             n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[2]], -i]]*
            x[LI[WL[1]], LI[DT[1]], i1])/32 - 
          (3*S[LI[WL[1]], LI[DT[1]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], 
               i]*x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[
             n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[2]], -i]]*
            x[LI[WL[1]], LI[DT[1]], i1])/16 - 
          (9*S[LI[WL[1]], LI[DT[0]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], 
                i]*x[LI[WL[2]], LI[DT[2]], -i]]^2*x[LI[WL[1]], LI[DT[1]], 
             i1])/16 + (81*S[LI[WL[1]], LI[DT[1]], i, -i1]*
            Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[2]], -i]]*
            x[LI[WL[1]], LI[DT[1]], i1])/128 + 
          (97*S[LI[WL[1]], LI[DT[0]], i, -i1]*Scalar[x[LI[WL[1]], LI[DT[2]], 
               i]*x[LI[WL[2]], LI[DT[2]], -i]]*x[LI[WL[1]], LI[DT[1]], i1])/
           96 - (11*S[LI[WL[1]], LI[DT[1]], i, -i1]*
            Scalar[x[LI[WL[2]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[2]], -i]]*
            x[LI[WL[1]], LI[DT[1]], i1])/16 - 
          (21*S[LI[WL[1]], LI[DT[0]], i, -i1]*Scalar[x[LI[WL[2]], LI[DT[2]], 
               -i]*x[LI[WL[2]], LI[DT[2]], i]]*x[LI[WL[1]], LI[DT[1]], i1])/
           16 + (7*S[LI[WL[1]], LI[DT[0]], i, -i1]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[3]], -i]]*
            x[LI[WL[1]], LI[DT[1]], i1])/192 - 
          (23*S[LI[WL[1]], LI[DT[0]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], 
               i]*x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[
             n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[3]], -i]]*
            x[LI[WL[1]], LI[DT[1]], i1])/24 + 
          (307*S[LI[WL[1]], LI[DT[0]], i, -i1]*Scalar[
             x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[3]], -i]]*
            x[LI[WL[1]], LI[DT[1]], i1])/192 - 
          (11*S[LI[WL[1]], LI[DT[0]], i, -i1]*Scalar[x[LI[WL[2]], LI[DT[1]], 
               i]*x[LI[WL[2]], LI[DT[3]], -i]]*x[LI[WL[1]], LI[DT[1]], i1])/
           6 - (Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, 
               -i1]*x[LI[WL[1]], LI[DT[1]], i1]]*Scalar[
             n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[2]], -i]]*
            x[LI[WL[1]], LI[DT[2]], i])/192 - 
          (5*Scalar[S[LI[WL[1]], LI[DT[0]], -i, -i1]*x[LI[WL[1]], LI[DT[1]], 
               i]*x[LI[WL[2]], LI[DT[2]], i1]]*x[LI[WL[1]], LI[DT[2]], i])/
           64 + (S[LI[WL[1]], LI[DT[1]], i, -i1]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^2*
            x[LI[WL[1]], LI[DT[2]], i1])/4 + (S[LI[WL[1]], LI[DT[1]], i, -i1]*
            Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]]*
            x[LI[WL[1]], LI[DT[2]], i1])/4 - 
          (15*S[LI[WL[1]], LI[DT[0]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], 
               i]*x[LI[WL[1]], LI[DT[1]], -i]]*Scalar[
             n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[2]], -i]]*
            x[LI[WL[1]], LI[DT[2]], i1])/64 - 
          (7*S[LI[WL[1]], LI[DT[0]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], 
               i]*x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[
             n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[2]], -i]]*
            x[LI[WL[1]], LI[DT[2]], i1])/8 + 
          (97*S[LI[WL[1]], LI[DT[0]], i, -i1]*Scalar[x[LI[WL[1]], LI[DT[1]], 
               i]*x[LI[WL[2]], LI[DT[2]], -i]]*x[LI[WL[1]], LI[DT[2]], i1])/
           64 - (15*S[LI[WL[1]], LI[DT[0]], i, -i1]*
            Scalar[x[LI[WL[2]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[2]], -i]]*
            x[LI[WL[1]], LI[DT[2]], i1])/8 - 
          (Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], LI[DT[1]], -i, -i1]*
              x[LI[WL[1]], LI[DT[1]], i1]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
              x[LI[WL[2]], LI[DT[2]], -i]]*x[LI[WL[2]], LI[DT[1]], i])/16 - 
          (Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
              x[LI[WL[1]], LI[DT[2]], i1]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
              x[LI[WL[2]], LI[DT[2]], -i]]*x[LI[WL[2]], LI[DT[1]], i])/8 + 
          (Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], LI[DT[1]], -i, -i1]*
              x[LI[WL[2]], LI[DT[1]], i1]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
              x[LI[WL[2]], LI[DT[2]], -i]]*x[LI[WL[2]], LI[DT[1]], i])/16 + 
          (Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[2]], -i]]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, 
               -i1]*x[LI[WL[2]], LI[DT[2]], i1]]*x[LI[WL[2]], LI[DT[1]], i])/
           4 + (Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], 
               -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], LI[DT[1]], 
               -i, -i1]*x[LI[WL[2]], LI[DT[2]], i1]]*x[LI[WL[2]], LI[DT[1]], 
             i])/8 - (3*Scalar[S[LI[WL[1]], LI[DT[1]], -i, -i1]*
              x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[2]], i1]]*
            x[LI[WL[2]], LI[DT[1]], i])/16 - 
          (Scalar[S[LI[WL[1]], LI[DT[0]], -i, -i1]*x[LI[WL[1]], LI[DT[2]], i]*
              x[LI[WL[2]], LI[DT[2]], i1]]*x[LI[WL[2]], LI[DT[1]], i])/8 + 
          (Scalar[S[LI[WL[1]], LI[DT[1]], -i, -i1]*x[LI[WL[2]], LI[DT[1]], i]*
              x[LI[WL[2]], LI[DT[2]], i1]]*x[LI[WL[2]], LI[DT[1]], i])/16 - 
          (11*Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, 
               -i1]*x[LI[WL[1]], LI[DT[1]], i1]]*Scalar[
             n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[3]], -i]]*
            x[LI[WL[2]], LI[DT[1]], i])/48 + 
          (5*Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, 
               -i1]*x[LI[WL[2]], LI[DT[1]], i1]]*Scalar[
             n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[3]], -i]]*
            x[LI[WL[2]], LI[DT[1]], i])/48 - 
          (Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, 
               -i1]*x[LI[WL[2]], LI[DT[3]], i1]]*x[LI[WL[2]], LI[DT[1]], i])/
           16 + (Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], 
               -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], 
               -i, -i1]*x[LI[WL[2]], LI[DT[3]], i1]]*x[LI[WL[2]], LI[DT[1]], 
             i])/4 - (25*Scalar[S[LI[WL[1]], LI[DT[0]], -i, -i1]*
              x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[3]], i1]]*
            x[LI[WL[2]], LI[DT[1]], i])/48 + 
          (7*Scalar[S[LI[WL[1]], LI[DT[0]], -i, -i1]*x[LI[WL[2]], LI[DT[1]], 
               i]*x[LI[WL[2]], LI[DT[3]], i1]]*x[LI[WL[2]], LI[DT[1]], i])/
           48 + (3*S[LI[WL[1]], LI[DT[2]], i, -i1]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^2*
            x[LI[WL[2]], LI[DT[1]], i1])/8 + 
          (3*S[LI[WL[1]], LI[DT[2]], i, -i1]*Scalar[x[LI[WL[2]], LI[DT[1]], 
               -i]*x[LI[WL[2]], LI[DT[1]], i]]*x[LI[WL[2]], LI[DT[1]], i1])/
           8 + (3*S[LI[WL[1]], LI[DT[1]], i, -i1]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[2]], -i]]*
            x[LI[WL[2]], LI[DT[1]], i1])/8 + (S[LI[WL[1]], LI[DT[0]], i, -i1]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[2]], -i]]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[2]], -i]]*
            x[LI[WL[2]], LI[DT[1]], i1])/4 - 
          (15*S[LI[WL[1]], LI[DT[1]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], 
               i]*x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[
             n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[2]], -i]]*
            x[LI[WL[2]], LI[DT[1]], i1])/16 + 
          (3*S[LI[WL[1]], LI[DT[0]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], 
                i]*x[LI[WL[2]], LI[DT[2]], -i]]^2*x[LI[WL[2]], LI[DT[1]], 
             i1])/4 + (S[LI[WL[1]], LI[DT[1]], i, -i1]*
            Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[2]], -i]]*
            x[LI[WL[2]], LI[DT[1]], i1])/8 - (S[LI[WL[1]], LI[DT[0]], i, -i1]*
            Scalar[x[LI[WL[1]], LI[DT[2]], i]*x[LI[WL[2]], LI[DT[2]], -i]]*
            x[LI[WL[2]], LI[DT[1]], i1])/2 - (S[LI[WL[1]], LI[DT[1]], i, -i1]*
            Scalar[x[LI[WL[2]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[2]], -i]]*
            x[LI[WL[2]], LI[DT[1]], i1])/16 + 2*S[LI[WL[1]], LI[DT[0]], i, 
            -i1]*Scalar[x[LI[WL[2]], LI[DT[2]], -i]*x[LI[WL[2]], LI[DT[2]], 
              i]]*x[LI[WL[2]], LI[DT[1]], i1] + 
          (S[LI[WL[1]], LI[DT[0]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
              x[LI[WL[1]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
              x[LI[WL[2]], LI[DT[3]], -i]]*x[LI[WL[2]], LI[DT[1]], i1])/24 + 
          (49*S[LI[WL[1]], LI[DT[0]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], 
               i]*x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[
             n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[3]], -i]]*
            x[LI[WL[2]], LI[DT[1]], i1])/48 - 
          (49*S[LI[WL[1]], LI[DT[0]], i, -i1]*Scalar[x[LI[WL[1]], LI[DT[1]], 
               i]*x[LI[WL[2]], LI[DT[3]], -i]]*x[LI[WL[2]], LI[DT[1]], i1])/
           48 + (115*S[LI[WL[1]], LI[DT[0]], i, -i1]*
            Scalar[x[LI[WL[2]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[3]], -i]]*
            x[LI[WL[2]], LI[DT[1]], i1])/48 + 
          (97*Scalar[S[LI[WL[1]], LI[DT[0]], -i, -i1]*x[LI[WL[1]], LI[DT[1]], 
               i]*x[LI[WL[1]], LI[DT[2]], i1]]*x[LI[WL[2]], LI[DT[2]], i])/
           192 - (Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], LI[DT[1]], 
               -i, -i1]*x[LI[WL[1]], LI[DT[1]], i1]]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
            x[LI[WL[2]], LI[DT[2]], i])/16 - 
          (Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
              x[LI[WL[1]], LI[DT[2]], i1]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
              x[LI[WL[2]], LI[DT[1]], -i]]*x[LI[WL[2]], LI[DT[2]], i])/4 + 
          (Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], LI[DT[1]], -i, 
               -i1]*x[LI[WL[2]], LI[DT[1]], i1]]*x[LI[WL[2]], LI[DT[2]], i])/
           16 + (Scalar[S[LI[WL[1]], LI[DT[1]], -i, -i1]*x[LI[WL[1]], LI[
                DT[1]], i]*x[LI[WL[2]], LI[DT[1]], i1]]*x[LI[WL[2]], 
             LI[DT[2]], i])/16 + (Scalar[S[LI[WL[1]], LI[DT[0]], -i, -i1]*
              x[LI[WL[1]], LI[DT[2]], i]*x[LI[WL[2]], LI[DT[1]], i1]]*
            x[LI[WL[2]], LI[DT[2]], i])/8 - 
          (7*Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, 
               -i1]*x[LI[WL[1]], LI[DT[1]], i1]]*Scalar[
             n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[2]], -i]]*
            x[LI[WL[2]], LI[DT[2]], i])/8 + 
          (Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
              x[LI[WL[2]], LI[DT[1]], i1]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
              x[LI[WL[2]], LI[DT[2]], -i]]*x[LI[WL[2]], LI[DT[2]], i])/2 - 
          (Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, 
               -i1]*x[LI[WL[2]], LI[DT[2]], i1]]*x[LI[WL[2]], LI[DT[2]], i])/
           6 + Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
             x[LI[WL[2]], LI[DT[2]], i1]]*x[LI[WL[2]], LI[DT[2]], i] - 
          (19*Scalar[S[LI[WL[1]], LI[DT[0]], -i, -i1]*x[LI[WL[1]], LI[DT[1]], 
               i]*x[LI[WL[2]], LI[DT[2]], i1]]*x[LI[WL[2]], LI[DT[2]], i])/
           12 + (Scalar[S[LI[WL[1]], LI[DT[0]], -i, -i1]*x[LI[WL[2]], LI[
                DT[1]], i]*x[LI[WL[2]], LI[DT[2]], i1]]*x[LI[WL[2]], 
             LI[DT[2]], i])/2 - (127*S[LI[WL[1]], LI[DT[1]], i, -i1]*
            Scalar[x[LI[WL[1]], LI[DT[1]], -i]*x[LI[WL[1]], LI[DT[1]], i]]*
            x[LI[WL[2]], LI[DT[2]], i1])/256 - 
          (15*S[LI[WL[1]], LI[DT[0]], i, -i1]*Scalar[x[LI[WL[1]], LI[DT[1]], 
               i]*x[LI[WL[1]], LI[DT[2]], -i]]*x[LI[WL[2]], LI[DT[2]], i1])/
           64 + (7*S[LI[WL[1]], LI[DT[1]], i, -i1]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
            x[LI[WL[2]], LI[DT[2]], i1])/8 + 
          (5*S[LI[WL[1]], LI[DT[0]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], 
               i]*x[LI[WL[1]], LI[DT[2]], -i]]*Scalar[
             n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
            x[LI[WL[2]], LI[DT[2]], i1])/8 - 
          (19*S[LI[WL[1]], LI[DT[1]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], 
                i]*x[LI[WL[2]], LI[DT[1]], -i]]^2*x[LI[WL[2]], LI[DT[2]], 
             i1])/16 + (5*S[LI[WL[1]], LI[DT[1]], i, -i1]*
            Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
            x[LI[WL[2]], LI[DT[2]], i1])/8 - (S[LI[WL[1]], LI[DT[0]], i, -i1]*
            Scalar[x[LI[WL[1]], LI[DT[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
            x[LI[WL[2]], LI[DT[2]], i1])/4 - 
          (3*S[LI[WL[1]], LI[DT[1]], i, -i1]*Scalar[x[LI[WL[2]], LI[DT[1]], 
               -i]*x[LI[WL[2]], LI[DT[1]], i]]*x[LI[WL[2]], LI[DT[2]], i1])/
           4 + (S[LI[WL[1]], LI[DT[0]], i, -i1]*Scalar[
             n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[2]], -i]]*
            x[LI[WL[2]], LI[DT[2]], i1])/8 + 
          (17*S[LI[WL[1]], LI[DT[0]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], 
               i]*x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[
             n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[2]], -i]]*
            x[LI[WL[2]], LI[DT[2]], i1])/4 - 
          (31*S[LI[WL[1]], LI[DT[0]], i, -i1]*Scalar[x[LI[WL[1]], LI[DT[1]], 
               i]*x[LI[WL[2]], LI[DT[2]], -i]]*x[LI[WL[2]], LI[DT[2]], i1])/
           12 + (15*S[LI[WL[1]], LI[DT[0]], i, -i1]*
            Scalar[x[LI[WL[2]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[2]], -i]]*
            x[LI[WL[2]], LI[DT[2]], i1])/2 + 
          (Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, 
               -i1]*x[LI[WL[1]], LI[DT[1]], i1]]*x[LI[WL[2]], LI[DT[3]], i])/
           6 - (19*Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], 
               -i, -i1]*x[LI[WL[1]], LI[DT[1]], i1]]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
            x[LI[WL[2]], LI[DT[3]], i])/24 - 
          (5*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, 
               -i1]*x[LI[WL[2]], LI[DT[1]], i1]]*x[LI[WL[2]], LI[DT[3]], i])/
           48 + (23*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], 
               -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], 
               -i, -i1]*x[LI[WL[2]], LI[DT[1]], i1]]*x[LI[WL[2]], LI[DT[3]], 
             i])/48 - (3*Scalar[S[LI[WL[1]], LI[DT[0]], -i, -i1]*
              x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], i1]]*
            x[LI[WL[2]], LI[DT[3]], i])/16 - (S[LI[WL[1]], LI[DT[0]], i, -i1]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]^2*
            x[LI[WL[2]], LI[DT[3]], i1])/24 - 
          (53*S[LI[WL[1]], LI[DT[0]], i, -i1]*Scalar[x[LI[WL[1]], LI[DT[1]], 
               -i]*x[LI[WL[1]], LI[DT[1]], i]]*x[LI[WL[2]], LI[DT[3]], i1])/
           192 - (11*S[LI[WL[1]], LI[DT[0]], i, -i1]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
            x[LI[WL[2]], LI[DT[3]], i1])/48 + 
          (115*S[LI[WL[1]], LI[DT[0]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], 
                i]*x[LI[WL[2]], LI[DT[1]], -i]]^2*x[LI[WL[2]], LI[DT[3]], 
             i1])/48 - (89*S[LI[WL[1]], LI[DT[0]], i, -i1]*
            Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
            x[LI[WL[2]], LI[DT[3]], i1])/48 + 
          (157*S[LI[WL[1]], LI[DT[0]], i, -i1]*Scalar[
             x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]]*
            x[LI[WL[2]], LI[DT[3]], i1])/48))/Scalar[m[LI[WL[1]]]]) + 
     Scalar[r[LI[WL[1]], LI[WL[2]]]]^2*
      ((n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[3]], i, -i1]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]^2)/
        24 + (n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[3]], i, -i1]*
         Scalar[x[LI[WL[1]], LI[DT[1]], -i]*x[LI[WL[1]], LI[DT[1]], i]])/24 - 
       (n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[1]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           S[LI[WL[2]], LI[DT[3]], -i, -i1]*x[LI[WL[1]], LI[DT[1]], i1]])/
        12 + (n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[3]], i, -i1]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]])/6 - 
       (n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           S[LI[WL[2]], LI[DT[3]], -i, -i1]*x[LI[WL[1]], LI[DT[1]], i1]]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]])/6 + 
       (n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[2]], i, -i1]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[2]], -i]]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]])/16 + 
       (n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           S[LI[WL[2]], LI[DT[2]], -i, -i1]*x[LI[WL[1]], LI[DT[2]], i1]]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]])/16 + 
       (5*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[3]], i, -i1]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^2)/
        12 - (n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[3]], i, -i1]*
         Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], -i]])/12 + 
       (n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[2]], i, -i1]*
         Scalar[x[LI[WL[1]], LI[DT[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]])/16 + 
       (5*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[3]], i, -i1]*
         Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]])/12 + 
       (n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[1]], LI[DT[3]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           S[LI[WL[2]], LI[DT[1]], -i, -i1]*x[LI[WL[2]], LI[DT[1]], i1]])/
        16 + (n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[1]], LI[DT[2]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           S[LI[WL[2]], LI[DT[2]], -i, -i1]*x[LI[WL[2]], LI[DT[1]], i1]])/
        32 + (n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[1]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           S[LI[WL[2]], LI[DT[3]], -i, -i1]*x[LI[WL[2]], LI[DT[1]], i1]])/
        16 + (n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           S[LI[WL[2]], LI[DT[3]], -i, -i1]*x[LI[WL[2]], LI[DT[1]], i1]])/8 - 
       (n[LI[WL[1]], LI[WL[2]], i]*Scalar[S[LI[WL[2]], LI[DT[3]], -i, -i1]*
           x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], i1]])/48 - 
       (17*n[LI[WL[1]], LI[WL[2]], i]*Scalar[S[LI[WL[2]], LI[DT[2]], -i, -i1]*
           x[LI[WL[1]], LI[DT[2]], i]*x[LI[WL[2]], LI[DT[1]], i1]])/32 - 
       (7*n[LI[WL[1]], LI[WL[2]], i]*Scalar[S[LI[WL[2]], LI[DT[1]], -i, -i1]*
           x[LI[WL[1]], LI[DT[3]], i]*x[LI[WL[2]], LI[DT[1]], i1]])/16 + 
       (n[LI[WL[1]], LI[WL[2]], i]*Scalar[S[LI[WL[2]], LI[DT[0]], -i, -i1]*
           x[LI[WL[1]], LI[DT[4]], i]*x[LI[WL[2]], LI[DT[1]], i1]])/4 + 
       (n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[2]], i, -i1]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[2]], -i]])/4 - 
       (n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           S[LI[WL[2]], LI[DT[2]], -i, -i1]*x[LI[WL[1]], LI[DT[1]], i1]]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[2]], -i]])/4 + 
       (n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[1]], i, -i1]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[2]], -i]]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[2]], -i]])/8 + 
       (5*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[2]], i, -i1]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[2]], -i]])/4 + 
       (3*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           S[LI[WL[2]], LI[DT[2]], -i, -i1]*x[LI[WL[2]], LI[DT[1]], i1]]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[2]], -i]])/16 + 
       (5*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[1]], i, -i1]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[2]], -i]]^2)/
        8 - (n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[2]], i, -i1]*
         Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[2]], -i]])/2 - 
       (n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[1]], i, -i1]*
         Scalar[x[LI[WL[1]], LI[DT[2]], i]*x[LI[WL[2]], LI[DT[2]], -i]])/24 + 
       (5*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[2]], i, -i1]*
         Scalar[x[LI[WL[2]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[2]], -i]])/4 + 
       (5*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[1]], i, -i1]*
         Scalar[x[LI[WL[2]], LI[DT[2]], -i]*x[LI[WL[2]], LI[DT[2]], i]])/8 + 
       (n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[1]], LI[DT[3]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[2]], LI[DT[2]], i1]])/
        16 + (n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[1]], LI[DT[2]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           S[LI[WL[2]], LI[DT[1]], -i, -i1]*x[LI[WL[2]], LI[DT[2]], i1]])/
        16 + (3*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[2]], LI[DT[2]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           S[LI[WL[2]], LI[DT[1]], -i, -i1]*x[LI[WL[2]], LI[DT[2]], i1]])/8 + 
       (3*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           S[LI[WL[2]], LI[DT[2]], -i, -i1]*x[LI[WL[2]], LI[DT[2]], i1]])/8 + 
       (n[LI[WL[1]], LI[WL[2]], i]*Scalar[S[LI[WL[2]], LI[DT[2]], -i, -i1]*
           x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[2]], i1]])/4 - 
       (15*n[LI[WL[1]], LI[WL[2]], i]*Scalar[S[LI[WL[2]], LI[DT[1]], -i, -i1]*
           x[LI[WL[1]], LI[DT[2]], i]*x[LI[WL[2]], LI[DT[2]], i1]])/16 - 
       (7*n[LI[WL[1]], LI[WL[2]], i]*Scalar[S[LI[WL[2]], LI[DT[0]], -i, -i1]*
           x[LI[WL[1]], LI[DT[3]], i]*x[LI[WL[2]], LI[DT[2]], i1]])/16 + 
       (n[LI[WL[1]], LI[WL[2]], i]*Scalar[S[LI[WL[2]], LI[DT[2]], -i, -i1]*
           x[LI[WL[2]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[2]], i1]])/8 + 
       (5*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[1]], i, -i1]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[3]], -i]])/48 - 
       (7*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           S[LI[WL[2]], LI[DT[1]], -i, -i1]*x[LI[WL[1]], LI[DT[1]], i1]]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[3]], -i]])/48 + 
       (n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[0]], i, -i1]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[2]], -i]]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[3]], -i]])/48 - 
       (n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[1]], LI[DT[2]], i1]]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[3]], -i]])/48 + 
       (5*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[1]], i, -i1]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[3]], -i]])/6 + 
       (5*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           S[LI[WL[2]], LI[DT[1]], -i, -i1]*x[LI[WL[2]], LI[DT[1]], i1]]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[3]], -i]])/48 + 
       (5*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[0]], i, -i1]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[2]], -i]]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[3]], -i]])/12 + 
       (5*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[2]], LI[DT[2]], i1]]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[3]], -i]])/48 - 
       (25*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[1]], i, -i1]*
         Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[3]], -i]])/48 - 
       (5*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[0]], i, -i1]*
         Scalar[x[LI[WL[1]], LI[DT[2]], i]*x[LI[WL[2]], LI[DT[3]], -i]])/48 + 
       (5*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[1]], i, -i1]*
         Scalar[x[LI[WL[2]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[3]], -i]])/6 + 
       (5*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[0]], i, -i1]*
         Scalar[x[LI[WL[2]], LI[DT[2]], i]*x[LI[WL[2]], LI[DT[3]], -i]])/12 + 
       (n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[1]], LI[DT[2]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[2]], LI[DT[3]], i1]])/
        32 + (n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[2]], LI[DT[2]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[2]], LI[DT[3]], i1]])/8 - 
       (n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[1]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           S[LI[WL[2]], LI[DT[1]], -i, -i1]*x[LI[WL[2]], LI[DT[3]], i1]])/8 + 
       (n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           S[LI[WL[2]], LI[DT[1]], -i, -i1]*x[LI[WL[2]], LI[DT[3]], i1]])/4 + 
       (37*n[LI[WL[1]], LI[WL[2]], i]*Scalar[S[LI[WL[2]], LI[DT[1]], -i, -i1]*
           x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[3]], i1]])/48 - 
       (43*n[LI[WL[1]], LI[WL[2]], i]*Scalar[S[LI[WL[2]], LI[DT[0]], -i, -i1]*
           x[LI[WL[1]], LI[DT[2]], i]*x[LI[WL[2]], LI[DT[3]], i1]])/96 - 
       (11*n[LI[WL[1]], LI[WL[2]], i]*Scalar[S[LI[WL[2]], LI[DT[1]], -i, -i1]*
           x[LI[WL[2]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[3]], i1]])/48 - 
       (n[LI[WL[1]], LI[WL[2]], i]*Scalar[S[LI[WL[2]], LI[DT[0]], -i, -i1]*
           x[LI[WL[2]], LI[DT[2]], i]*x[LI[WL[2]], LI[DT[3]], i1]])/6 - 
       (n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[0]], i, -i1]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[4]], -i]])/48 - 
       (n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[1]], LI[DT[1]], i1]]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[4]], -i]])/48 + 
       (5*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[0]], i, -i1]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[4]], -i]])/24 + 
       (n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[2]], LI[DT[1]], i1]]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[4]], -i]])/96 - 
       (7*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[0]], i, -i1]*
         Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[4]], -i]])/48 + 
       (5*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[0]], i, -i1]*
         Scalar[x[LI[WL[2]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[4]], -i]])/24 - 
       (n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[1]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[2]], LI[DT[4]], i1]])/
        48 + (n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[2]], LI[DT[4]], i1]])/
        48 + (n[LI[WL[1]], LI[WL[2]], i]*Scalar[S[LI[WL[2]], LI[DT[0]], -i, 
            -i1]*x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[4]], i1]])/4 - 
       (17*n[LI[WL[1]], LI[WL[2]], i]*Scalar[S[LI[WL[2]], LI[DT[0]], -i, -i1]*
           x[LI[WL[2]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[4]], i1]])/96 - 
       (Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[3]], -i, -i1]*
           x[LI[WL[1]], LI[DT[1]], i1]]*x[LI[WL[1]], LI[DT[1]], i])/12 + 
       (Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[3]], -i, -i1]*
           x[LI[WL[2]], LI[DT[1]], i1]]*x[LI[WL[1]], LI[DT[1]], i])/8 + 
       (3*Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[2]], -i, -i1]*
           x[LI[WL[2]], LI[DT[2]], i1]]*x[LI[WL[1]], LI[DT[1]], i])/16 - 
       (Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[1]], -i, -i1]*
           x[LI[WL[2]], LI[DT[3]], i1]]*x[LI[WL[1]], LI[DT[1]], i])/16 - 
       (Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
           x[LI[WL[2]], LI[DT[4]], i1]]*x[LI[WL[1]], LI[DT[1]], i])/12 - 
       (S[LI[WL[2]], LI[DT[1]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[2]], LI[DT[3]], -i]]*x[LI[WL[1]], LI[DT[1]], i1])/24 - 
       (S[LI[WL[2]], LI[DT[0]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[2]], LI[DT[4]], -i]]*x[LI[WL[1]], LI[DT[1]], i1])/24 + 
       (7*Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[2]], -i, -i1]*
           x[LI[WL[2]], LI[DT[1]], i1]]*x[LI[WL[1]], LI[DT[2]], i])/32 + 
       (29*Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[1]], -i, -i1]*
           x[LI[WL[2]], LI[DT[2]], i1]]*x[LI[WL[1]], LI[DT[2]], i])/48 + 
       (11*Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
           x[LI[WL[2]], LI[DT[3]], i1]]*x[LI[WL[1]], LI[DT[2]], i])/32 + 
       (S[LI[WL[2]], LI[DT[2]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[2]], LI[DT[1]], -i]]*x[LI[WL[1]], LI[DT[2]], i1])/8 + 
       (S[LI[WL[2]], LI[DT[1]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[2]], LI[DT[2]], -i]]*x[LI[WL[1]], LI[DT[2]], i1])/8 + 
       (7*Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[1]], -i, -i1]*
           x[LI[WL[2]], LI[DT[1]], i1]]*x[LI[WL[1]], LI[DT[3]], i])/16 + 
       (7*Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
           x[LI[WL[2]], LI[DT[2]], i1]]*x[LI[WL[1]], LI[DT[3]], i])/16 + 
       (Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[3]], -i, -i1]*
           x[LI[WL[1]], LI[DT[1]], i1]]*x[LI[WL[2]], LI[DT[1]], i])/12 + 
       (Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[2]], -i, -i1]*
           x[LI[WL[1]], LI[DT[2]], i1]]*x[LI[WL[2]], LI[DT[1]], i])/16 + 
       (Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[1]], -i, -i1]*
           x[LI[WL[2]], LI[DT[3]], i1]]*x[LI[WL[2]], LI[DT[1]], i])/16 + 
       (Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
           x[LI[WL[2]], LI[DT[4]], i1]]*x[LI[WL[2]], LI[DT[1]], i])/12 - 
       (S[LI[WL[2]], LI[DT[3]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[1]], LI[DT[1]], -i]]*x[LI[WL[2]], LI[DT[1]], i1])/48 - 
       (5*S[LI[WL[2]], LI[DT[2]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[1]], LI[DT[2]], -i]]*x[LI[WL[2]], LI[DT[1]], i1])/32 - 
       (15*S[LI[WL[2]], LI[DT[1]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[1]], LI[DT[3]], -i]]*x[LI[WL[2]], LI[DT[1]], i1])/16 - 
       (S[LI[WL[2]], LI[DT[0]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[1]], LI[DT[4]], -i]]*x[LI[WL[2]], LI[DT[1]], i1])/4 + 
       (S[LI[WL[2]], LI[DT[3]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[2]], LI[DT[1]], -i]]*x[LI[WL[2]], LI[DT[1]], i1])/12 + 
       (5*S[LI[WL[2]], LI[DT[2]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[2]], LI[DT[2]], -i]]*x[LI[WL[2]], LI[DT[1]], i1])/16 + 
       (3*S[LI[WL[2]], LI[DT[1]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[2]], LI[DT[3]], -i]]*x[LI[WL[2]], LI[DT[1]], i1])/8 + 
       (5*S[LI[WL[2]], LI[DT[0]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[2]], LI[DT[4]], -i]]*x[LI[WL[2]], LI[DT[1]], i1])/32 + 
       (Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[2]], -i, -i1]*
           x[LI[WL[1]], LI[DT[1]], i1]]*x[LI[WL[2]], LI[DT[2]], i])/2 + 
       (Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[1]], -i, -i1]*
           x[LI[WL[1]], LI[DT[2]], i1]]*x[LI[WL[2]], LI[DT[2]], i])/6 - 
       (3*Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[2]], -i, -i1]*
           x[LI[WL[2]], LI[DT[1]], i1]]*x[LI[WL[2]], LI[DT[2]], i])/16 - 
       (3*Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[1]], -i, -i1]*
           x[LI[WL[2]], LI[DT[2]], i1]]*x[LI[WL[2]], LI[DT[2]], i])/8 - 
       (Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
           x[LI[WL[2]], LI[DT[3]], i1]]*x[LI[WL[2]], LI[DT[2]], i])/16 + 
       S[LI[WL[2]], LI[DT[2]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
          x[LI[WL[1]], LI[DT[1]], -i]]*x[LI[WL[2]], LI[DT[2]], i1] - 
       (5*S[LI[WL[2]], LI[DT[1]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[1]], LI[DT[2]], -i]]*x[LI[WL[2]], LI[DT[2]], i1])/16 - 
       (15*S[LI[WL[2]], LI[DT[0]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[1]], LI[DT[3]], -i]]*x[LI[WL[2]], LI[DT[2]], i1])/16 - 
       S[LI[WL[2]], LI[DT[2]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
          x[LI[WL[2]], LI[DT[1]], -i]]*x[LI[WL[2]], LI[DT[2]], i1] - 
       (5*S[LI[WL[2]], LI[DT[1]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[2]], LI[DT[2]], -i]]*x[LI[WL[2]], LI[DT[2]], i1])/8 - 
       (S[LI[WL[2]], LI[DT[0]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[2]], LI[DT[3]], -i]]*x[LI[WL[2]], LI[DT[2]], i1])/24 + 
       (23*Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[1]], -i, -i1]*
           x[LI[WL[1]], LI[DT[1]], i1]]*x[LI[WL[2]], LI[DT[3]], i])/48 + 
       (5*Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
           x[LI[WL[1]], LI[DT[2]], i1]]*x[LI[WL[2]], LI[DT[3]], i])/48 - 
       (Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[1]], -i, -i1]*
           x[LI[WL[2]], LI[DT[1]], i1]]*x[LI[WL[2]], LI[DT[3]], i])/12 - 
       (Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
           x[LI[WL[2]], LI[DT[2]], i1]]*x[LI[WL[2]], LI[DT[3]], i])/12 + 
       (71*S[LI[WL[2]], LI[DT[1]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[1]], LI[DT[1]], -i]]*x[LI[WL[2]], LI[DT[3]], i1])/48 - 
       (19*S[LI[WL[2]], LI[DT[0]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[1]], LI[DT[2]], -i]]*x[LI[WL[2]], LI[DT[3]], i1])/96 - 
       (11*S[LI[WL[2]], LI[DT[1]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[2]], LI[DT[1]], -i]]*x[LI[WL[2]], LI[DT[3]], i1])/48 - 
       (S[LI[WL[2]], LI[DT[0]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[2]], LI[DT[2]], -i]]*x[LI[WL[2]], LI[DT[3]], i1])/48 + 
       (5*Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
           x[LI[WL[1]], LI[DT[1]], i1]]*x[LI[WL[2]], LI[DT[4]], i])/48 + 
       (7*Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[2]], LI[DT[0]], -i, -i1]*
           x[LI[WL[2]], LI[DT[1]], i1]]*x[LI[WL[2]], LI[DT[4]], i])/96 + 
       (5*S[LI[WL[2]], LI[DT[0]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[1]], LI[DT[1]], -i]]*x[LI[WL[2]], LI[DT[4]], i1])/24 + 
       (5*S[LI[WL[2]], LI[DT[0]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[2]], LI[DT[1]], -i]]*x[LI[WL[2]], LI[DT[4]], i1])/12 + 
       (Scalar[m[LI[WL[2]]]]*(-(n[LI[WL[1]], LI[WL[2]], i1]*
             S[LI[WL[1]], LI[DT[2]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], 
                i]*x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], 
                LI[WL[2]], i]*x[LI[WL[2]], LI[DT[2]], -i]])/16 - 
          (n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[1]], LI[DT[1]], i, -i1]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[2]], -i]]^2)/
           8 - (n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[1]], LI[DT[2]], i, -i1]*
            Scalar[x[LI[WL[2]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[2]], -i]])/
           16 - (n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[1]], LI[DT[1]], i, -i1]*
            Scalar[x[LI[WL[2]], LI[DT[2]], -i]*x[LI[WL[2]], LI[DT[2]], i]])/
           24 + (n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[1]], LI[DT[1]], i, -i1]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[3]], -i]])/
           24 - (n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
              S[LI[WL[1]], LI[DT[1]], -i, -i1]*x[LI[WL[1]], LI[DT[1]], i1]]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[3]], -i]])/
           48 + (n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[1]], LI[DT[0]], i, -i1]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[2]], -i]]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[3]], -i]])/
           48 - (n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
              S[LI[WL[1]], LI[DT[0]], -i, -i1]*x[LI[WL[1]], LI[DT[2]], i1]]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[3]], -i]])/
           48 - (5*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[1]], LI[DT[1]], i, 
             -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], 
               -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[3]], 
               -i]])/48 + (n[LI[WL[1]], LI[WL[2]], i]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], LI[DT[1]], -i, 
               -i1]*x[LI[WL[2]], LI[DT[1]], i1]]*Scalar[
             n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[3]], -i]])/48 + 
          (5*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[1]], LI[DT[0]], i, -i1]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[2]], -i]]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[3]], -i]])/
           12 + (7*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], 
               i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*x[LI[WL[2]], LI[DT[2]], 
               i1]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[3]], 
               -i]])/48 - (7*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[1]], 
             LI[DT[1]], i, -i1]*Scalar[x[LI[WL[1]], LI[DT[1]], i]*
              x[LI[WL[2]], LI[DT[3]], -i]])/48 - (n[LI[WL[1]], LI[WL[2]], i1]*
            S[LI[WL[1]], LI[DT[0]], i, -i1]*Scalar[x[LI[WL[1]], LI[DT[2]], i]*
              x[LI[WL[2]], LI[DT[3]], -i]])/6 + (n[LI[WL[1]], LI[WL[2]], i1]*
            S[LI[WL[1]], LI[DT[1]], i, -i1]*Scalar[x[LI[WL[2]], LI[DT[1]], i]*
              x[LI[WL[2]], LI[DT[3]], -i]])/48 + 
          (25*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[1]], LI[DT[0]], i, -i1]*
            Scalar[x[LI[WL[2]], LI[DT[2]], i]*x[LI[WL[2]], LI[DT[3]], -i]])/
           24 + (3*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], 
               i]*x[LI[WL[2]], LI[DT[2]], -i]]*Scalar[
             n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
              x[LI[WL[2]], LI[DT[3]], i1]])/16 + (n[LI[WL[1]], LI[WL[2]], i]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], LI[DT[1]], -i, 
               -i1]*x[LI[WL[2]], LI[DT[3]], i1]])/16 - 
          (n[LI[WL[1]], LI[WL[2]], i]*Scalar[S[LI[WL[1]], LI[DT[1]], -i, -i1]*
              x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[3]], i1]])/24 - 
          (n[LI[WL[1]], LI[WL[2]], i]*Scalar[S[LI[WL[1]], LI[DT[0]], -i, -i1]*
              x[LI[WL[1]], LI[DT[2]], i]*x[LI[WL[2]], LI[DT[3]], i1]])/24 + 
          (n[LI[WL[1]], LI[WL[2]], i]*Scalar[S[LI[WL[1]], LI[DT[1]], -i, -i1]*
              x[LI[WL[2]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[3]], i1]])/24 + 
          (n[LI[WL[1]], LI[WL[2]], i]*Scalar[S[LI[WL[1]], LI[DT[0]], -i, -i1]*
              x[LI[WL[2]], LI[DT[2]], i]*x[LI[WL[2]], LI[DT[3]], i1]])/24 - 
          (n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[1]], LI[DT[0]], i, -i1]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[4]], -i]])/
           48 - (n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
              S[LI[WL[1]], LI[DT[0]], -i, -i1]*x[LI[WL[1]], LI[DT[1]], i1]]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[4]], -i]])/
           48 + (5*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[1]], LI[DT[0]], i, 
             -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], 
               -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[4]], 
               -i]])/24 + (n[LI[WL[1]], LI[WL[2]], i]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, 
               -i1]*x[LI[WL[2]], LI[DT[1]], i1]]*Scalar[
             n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[4]], -i]])/48 - 
          (5*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[1]], LI[DT[0]], i, -i1]*
            Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[4]], -i]])/
           24 + (n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[1]], LI[DT[0]], i, -i1]*
            Scalar[x[LI[WL[2]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[4]], -i]])/
           3 + (n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
              x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
              S[LI[WL[1]], LI[DT[0]], -i, -i1]*x[LI[WL[2]], LI[DT[4]], i1]])/
           16 - (n[LI[WL[1]], LI[WL[2]], i]*Scalar[S[LI[WL[1]], LI[DT[0]], 
               -i, -i1]*x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[4]], 
               i1]])/24 + (n[LI[WL[1]], LI[WL[2]], i]*
            Scalar[S[LI[WL[1]], LI[DT[0]], -i, -i1]*x[LI[WL[2]], LI[DT[1]], 
               i]*x[LI[WL[2]], LI[DT[4]], i1]])/24 - 
          (S[LI[WL[1]], LI[DT[2]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
              x[LI[WL[2]], LI[DT[2]], -i]]*x[LI[WL[1]], LI[DT[1]], i1])/8 + 
          (S[LI[WL[1]], LI[DT[1]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
              x[LI[WL[2]], LI[DT[3]], -i]]*x[LI[WL[1]], LI[DT[1]], i1])/48 + 
          (5*S[LI[WL[1]], LI[DT[0]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], 
               i]*x[LI[WL[2]], LI[DT[4]], -i]]*x[LI[WL[1]], LI[DT[1]], i1])/
           24 - (S[LI[WL[1]], LI[DT[1]], i, -i1]*Scalar[
             n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[2]], -i]]*
            x[LI[WL[1]], LI[DT[2]], i1])/4 + (S[LI[WL[1]], LI[DT[0]], i, -i1]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[3]], -i]]*
            x[LI[WL[1]], LI[DT[2]], i1])/4 - 
          (Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], LI[DT[1]], -i, -i1]*
              x[LI[WL[2]], LI[DT[3]], i1]]*x[LI[WL[2]], LI[DT[1]], i])/16 - 
          (Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
              x[LI[WL[2]], LI[DT[4]], i1]]*x[LI[WL[2]], LI[DT[1]], i])/16 + 
          (3*S[LI[WL[1]], LI[DT[2]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], 
               i]*x[LI[WL[2]], LI[DT[2]], -i]]*x[LI[WL[2]], LI[DT[1]], i1])/
           16 + (5*S[LI[WL[1]], LI[DT[1]], i, -i1]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[3]], -i]]*
            x[LI[WL[2]], LI[DT[1]], i1])/12 - 
          (13*S[LI[WL[1]], LI[DT[0]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], 
               i]*x[LI[WL[2]], LI[DT[4]], -i]]*x[LI[WL[2]], LI[DT[1]], i1])/
           48 - (Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], LI[DT[1]], 
               -i, -i1]*x[LI[WL[2]], LI[DT[2]], i1]]*x[LI[WL[2]], LI[DT[2]], 
             i])/6 - (7*Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], LI[
                DT[0]], -i, -i1]*x[LI[WL[2]], LI[DT[3]], i1]]*
            x[LI[WL[2]], LI[DT[2]], i])/16 + 
          (7*S[LI[WL[1]], LI[DT[2]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], 
               i]*x[LI[WL[2]], LI[DT[1]], -i]]*x[LI[WL[2]], LI[DT[2]], i1])/
           16 + (5*S[LI[WL[1]], LI[DT[1]], i, -i1]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[2]], -i]]*
            x[LI[WL[2]], LI[DT[2]], i1])/4 - 
          (23*S[LI[WL[1]], LI[DT[0]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], 
               i]*x[LI[WL[2]], LI[DT[3]], -i]]*x[LI[WL[2]], LI[DT[2]], i1])/
           16 + (Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], LI[DT[1]], 
               -i, -i1]*x[LI[WL[1]], LI[DT[1]], i1]]*x[LI[WL[2]], LI[DT[3]], 
             i])/6 + (Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], LI[
                DT[0]], -i, -i1]*x[LI[WL[1]], LI[DT[2]], i1]]*
            x[LI[WL[2]], LI[DT[3]], i])/6 - 
          (5*Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], LI[DT[1]], -i, 
               -i1]*x[LI[WL[2]], LI[DT[1]], i1]]*x[LI[WL[2]], LI[DT[3]], i])/
           48 - (23*Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], 
               -i, -i1]*x[LI[WL[2]], LI[DT[2]], i1]]*x[LI[WL[2]], LI[DT[3]], 
             i])/48 - (13*S[LI[WL[1]], LI[DT[1]], i, -i1]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
            x[LI[WL[2]], LI[DT[3]], i1])/48 - 
          (S[LI[WL[1]], LI[DT[0]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
              x[LI[WL[1]], LI[DT[2]], -i]]*x[LI[WL[2]], LI[DT[3]], i1])/24 + 
          (17*S[LI[WL[1]], LI[DT[1]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], 
               i]*x[LI[WL[2]], LI[DT[1]], -i]]*x[LI[WL[2]], LI[DT[3]], i1])/
           24 - (115*S[LI[WL[1]], LI[DT[0]], i, -i1]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[2]], -i]]*
            x[LI[WL[2]], LI[DT[3]], i1])/48 + 
          (Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, -i1]*
              x[LI[WL[1]], LI[DT[1]], i1]]*x[LI[WL[2]], LI[DT[4]], i])/6 - 
          (5*Scalar[n[LI[WL[1]], LI[WL[2]], i]*S[LI[WL[1]], LI[DT[0]], -i, 
               -i1]*x[LI[WL[2]], LI[DT[1]], i1]]*x[LI[WL[2]], LI[DT[4]], i])/
           48 + (5*S[LI[WL[1]], LI[DT[0]], i, -i1]*
            Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
            x[LI[WL[2]], LI[DT[4]], i1])/12 - 
          (83*S[LI[WL[1]], LI[DT[0]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], 
               i]*x[LI[WL[2]], LI[DT[1]], -i]]*x[LI[WL[2]], LI[DT[4]], i1])/
           48))/Scalar[m[LI[WL[1]]]]) + Scalar[r[LI[WL[1]], LI[WL[2]]]]^3*
      (-(n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[4]], i, -i1]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]])/
        24 + (n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           S[LI[WL[2]], LI[DT[4]], -i, -i1]*x[LI[WL[1]], LI[DT[1]], i1]])/
        24 - (n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[3]], i, -i1]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[2]], -i]])/48 - 
       (n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           S[LI[WL[2]], LI[DT[3]], -i, -i1]*x[LI[WL[1]], LI[DT[2]], i1]])/
        48 - (5*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[4]], i, -i1]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]])/24 - 
       (n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           S[LI[WL[2]], LI[DT[4]], -i, -i1]*x[LI[WL[2]], LI[DT[1]], i1]])/
        32 - (5*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[3]], i, -i1]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[2]], -i]])/12 - 
       (n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           S[LI[WL[2]], LI[DT[3]], -i, -i1]*x[LI[WL[2]], LI[DT[2]], i1]])/8 - 
       (5*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[2]], i, -i1]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[3]], -i]])/12 - 
       (n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           S[LI[WL[2]], LI[DT[2]], -i, -i1]*x[LI[WL[2]], LI[DT[3]], i1]])/8 - 
       (5*n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[1]], i, -i1]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[4]], -i]])/24 - 
       (n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           S[LI[WL[2]], LI[DT[1]], -i, -i1]*x[LI[WL[2]], LI[DT[4]], i1]])/
        48 - (n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[0]], i, -i1]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[5]], -i]])/24 + 
       (n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[2]], LI[DT[5]], i1]])/
        96 - (S[LI[WL[2]], LI[DT[3]], i, -i1]*x[LI[WL[1]], LI[DT[2]], i1])/
        72 + (S[LI[WL[2]], LI[DT[4]], i, -i1]*x[LI[WL[2]], LI[DT[1]], i1])/
        288 + (11*S[LI[WL[2]], LI[DT[3]], i, -i1]*x[LI[WL[2]], LI[DT[2]], 
          i1])/72 + (5*S[LI[WL[2]], LI[DT[2]], i, -i1]*
         x[LI[WL[2]], LI[DT[3]], i1])/72 - 
       (23*S[LI[WL[2]], LI[DT[1]], i, -i1]*x[LI[WL[2]], LI[DT[4]], i1])/144 - 
       (3*S[LI[WL[2]], LI[DT[0]], i, -i1]*x[LI[WL[2]], LI[DT[5]], i1])/32 + 
       (Scalar[m[LI[WL[2]]]]*((n[LI[WL[1]], LI[WL[2]], i1]*
            S[LI[WL[1]], LI[DT[2]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
              x[LI[WL[2]], LI[DT[3]], -i]])/48 - (n[LI[WL[1]], LI[WL[2]], i1]*
            S[LI[WL[1]], LI[DT[1]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
              x[LI[WL[2]], LI[DT[4]], -i]])/48 - (n[LI[WL[1]], LI[WL[2]], i1]*
            S[LI[WL[1]], LI[DT[0]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
              x[LI[WL[2]], LI[DT[5]], -i]])/24 - 
          (11*S[LI[WL[1]], LI[DT[2]], i, -i1]*x[LI[WL[2]], LI[DT[3]], i1])/
           144 + (11*S[LI[WL[1]], LI[DT[1]], i, -i1]*x[LI[WL[2]], LI[DT[4]], 
             i1])/144 + (11*S[LI[WL[1]], LI[DT[0]], i, -i1]*
            x[LI[WL[2]], LI[DT[5]], i1])/72))/Scalar[m[LI[WL[1]]]]))), 
 cInv^8*
  (G^3*((Scalar[m[LI[WL[2]]]]^3*(7*n[LI[WL[1]], LI[WL[2]], j]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
          x[LI[WL[1]], LI[DT[1]], i] - (3667*n[LI[WL[1]], LI[WL[2]], j]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
           x[LI[WL[1]], LI[DT[1]], i])/600 - 7*n[LI[WL[1]], LI[WL[2]], i]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
          x[LI[WL[1]], LI[DT[1]], j] + (3667*n[LI[WL[1]], LI[WL[2]], i]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
           x[LI[WL[1]], LI[DT[1]], j])/600 + (4933*n[LI[WL[1]], LI[WL[2]], j]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
           x[LI[WL[2]], LI[DT[1]], i])/600 + (7129*n[LI[WL[1]], LI[WL[2]], j]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
           x[LI[WL[2]], LI[DT[1]], i])/150 - (821*x[LI[WL[1]], LI[DT[1]], j]*
           x[LI[WL[2]], LI[DT[1]], i])/72 - (4933*n[LI[WL[1]], LI[WL[2]], i]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
           x[LI[WL[2]], LI[DT[1]], j])/600 - (7129*n[LI[WL[1]], LI[WL[2]], i]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
           x[LI[WL[2]], LI[DT[1]], j])/150 + (821*x[LI[WL[1]], LI[DT[1]], i]*
           x[LI[WL[2]], LI[DT[1]], j])/72) + Scalar[m[LI[WL[1]]]]^2*
        Scalar[m[LI[WL[2]]]]*((11917*n[LI[WL[1]], LI[WL[2]], j]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
           x[LI[WL[1]], LI[DT[1]], i])/200 - 
         (171*Log[Scalar[r[LI[WL[1]], LI[WL[2]]]]]*n[LI[WL[1]], LI[WL[2]], j]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
           x[LI[WL[1]], LI[DT[1]], i])/10 - (6139*n[LI[WL[1]], LI[WL[2]], j]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
           x[LI[WL[1]], LI[DT[1]], i])/200 + 
         (171*Log[Scalar[r[LI[WL[1]], LI[WL[2]]]]]*n[LI[WL[1]], LI[WL[2]], j]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
           x[LI[WL[1]], LI[DT[1]], i])/10 - (11917*n[LI[WL[1]], LI[WL[2]], i]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
           x[LI[WL[1]], LI[DT[1]], j])/200 + 
         (171*Log[Scalar[r[LI[WL[1]], LI[WL[2]]]]]*n[LI[WL[1]], LI[WL[2]], i]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
           x[LI[WL[1]], LI[DT[1]], j])/10 + (6139*n[LI[WL[1]], LI[WL[2]], i]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
           x[LI[WL[1]], LI[DT[1]], j])/200 - 
         (171*Log[Scalar[r[LI[WL[1]], LI[WL[2]]]]]*n[LI[WL[1]], LI[WL[2]], i]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
           x[LI[WL[1]], LI[DT[1]], j])/10 - (7099*n[LI[WL[1]], LI[WL[2]], j]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
           x[LI[WL[2]], LI[DT[1]], i])/300 + 
         (114*Log[Scalar[r[LI[WL[1]], LI[WL[2]]]]]*n[LI[WL[1]], LI[WL[2]], j]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
           x[LI[WL[2]], LI[DT[1]], i])/5 + (1913*n[LI[WL[1]], LI[WL[2]], j]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
           x[LI[WL[2]], LI[DT[1]], i])/100 - 
         (114*Log[Scalar[r[LI[WL[1]], LI[WL[2]]]]]*n[LI[WL[1]], LI[WL[2]], j]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
           x[LI[WL[2]], LI[DT[1]], i])/5 - (20299*x[LI[WL[1]], LI[DT[1]], j]*
           x[LI[WL[2]], LI[DT[1]], i])/1800 - 
         (19*Log[Scalar[r[LI[WL[1]], LI[WL[2]]]]]*x[LI[WL[1]], LI[DT[1]], j]*
           x[LI[WL[2]], LI[DT[1]], i])/10 + (7099*n[LI[WL[1]], LI[WL[2]], i]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
           x[LI[WL[2]], LI[DT[1]], j])/300 - 
         (114*Log[Scalar[r[LI[WL[1]], LI[WL[2]]]]]*n[LI[WL[1]], LI[WL[2]], i]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
           x[LI[WL[2]], LI[DT[1]], j])/5 - (1913*n[LI[WL[1]], LI[WL[2]], i]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
           x[LI[WL[2]], LI[DT[1]], j])/100 + 
         (114*Log[Scalar[r[LI[WL[1]], LI[WL[2]]]]]*n[LI[WL[1]], LI[WL[2]], i]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
           x[LI[WL[2]], LI[DT[1]], j])/5 + (20299*x[LI[WL[1]], LI[DT[1]], i]*
           x[LI[WL[2]], LI[DT[1]], j])/1800 + 
         (19*Log[Scalar[r[LI[WL[1]], LI[WL[2]]]]]*x[LI[WL[1]], LI[DT[1]], i]*
           x[LI[WL[2]], LI[DT[1]], j])/10 + 
         ((57*n[LI[WL[1]], LI[WL[2]], j]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[
                LI[WL[1]], LI[DT[1]], -i]]*x[LI[WL[1]], LI[DT[1]], i])/10 - 
           (57*n[LI[WL[1]], LI[WL[2]], j]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[
                LI[WL[2]], LI[DT[1]], -i]]*x[LI[WL[1]], LI[DT[1]], i])/10 - 
           (57*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[
                LI[WL[1]], LI[DT[1]], -i]]*x[LI[WL[1]], LI[DT[1]], j])/10 + 
           (57*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[
                LI[WL[2]], LI[DT[1]], -i]]*x[LI[WL[1]], LI[DT[1]], j])/10 - 
           (38*n[LI[WL[1]], LI[WL[2]], j]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[
                LI[WL[1]], LI[DT[1]], -i]]*x[LI[WL[2]], LI[DT[1]], i])/5 + 
           (38*n[LI[WL[1]], LI[WL[2]], j]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[
                LI[WL[2]], LI[DT[1]], -i]]*x[LI[WL[2]], LI[DT[1]], i])/5 + 
           (19*x[LI[WL[1]], LI[DT[1]], j]*x[LI[WL[2]], LI[DT[1]], i])/30 + 
           (38*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[
                LI[WL[1]], LI[DT[1]], -i]]*x[LI[WL[2]], LI[DT[1]], j])/5 - 
           (38*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[
                LI[WL[2]], LI[DT[1]], -i]]*x[LI[WL[2]], LI[DT[1]], j])/5 - 
           (19*x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], j])/30)/
          \[Epsilon]d) + Scalar[m[LI[WL[1]]]]*Scalar[m[LI[WL[2]]]]^2*
        ((4021*n[LI[WL[1]], LI[WL[2]], j]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             x[LI[WL[1]], LI[DT[1]], -i]]*x[LI[WL[1]], LI[DT[1]], i])/96 - 
         (463*n[LI[WL[1]], LI[WL[2]], j]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             x[LI[WL[2]], LI[DT[1]], -i]]*x[LI[WL[1]], LI[DT[1]], i])/12 - 
         (4021*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             x[LI[WL[1]], LI[DT[1]], -i]]*x[LI[WL[1]], LI[DT[1]], j])/96 + 
         (463*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             x[LI[WL[2]], LI[DT[1]], -i]]*x[LI[WL[1]], LI[DT[1]], j])/12 - 
         (1521*n[LI[WL[1]], LI[WL[2]], j]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             x[LI[WL[1]], LI[DT[1]], -i]]*x[LI[WL[2]], LI[DT[1]], i])/32 + 
         (2699*n[LI[WL[1]], LI[WL[2]], j]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             x[LI[WL[2]], LI[DT[1]], -i]]*x[LI[WL[2]], LI[DT[1]], i])/48 - 
         (689*x[LI[WL[1]], LI[DT[1]], j]*x[LI[WL[2]], LI[DT[1]], i])/18 + 
         (1521*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             x[LI[WL[1]], LI[DT[1]], -i]]*x[LI[WL[2]], LI[DT[1]], j])/32 - 
         (2699*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             x[LI[WL[2]], LI[DT[1]], -i]]*x[LI[WL[2]], LI[DT[1]], j])/48 + 
         (689*x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], j])/18 + 
         Pi^2*((-21*n[LI[WL[1]], LI[WL[2]], j]*Scalar[n[LI[WL[1]], LI[WL[2]], 
                i]*x[LI[WL[1]], LI[DT[1]], -i]]*x[LI[WL[1]], LI[DT[1]], i])/
            4 - (51*n[LI[WL[1]], LI[WL[2]], j]*Scalar[n[LI[WL[1]], LI[WL[2]], 
                i]*x[LI[WL[2]], LI[DT[1]], -i]]*x[LI[WL[1]], LI[DT[1]], i])/
            32 + (21*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], 
                LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*x[LI[WL[1]], 
              LI[DT[1]], j])/4 + (51*n[LI[WL[1]], LI[WL[2]], i]*
             Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
             x[LI[WL[1]], LI[DT[1]], j])/32 + (105*n[LI[WL[1]], LI[WL[2]], j]*
             Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
             x[LI[WL[2]], LI[DT[1]], i])/32 - (159*n[LI[WL[1]], LI[WL[2]], j]*
             Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
             x[LI[WL[2]], LI[DT[1]], i])/16 - (13*x[LI[WL[1]], LI[DT[1]], j]*
             x[LI[WL[2]], LI[DT[1]], i])/8 - (105*n[LI[WL[1]], LI[WL[2]], i]*
             Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
             x[LI[WL[2]], LI[DT[1]], j])/32 + (159*n[LI[WL[1]], LI[WL[2]], i]*
             Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
             x[LI[WL[2]], LI[DT[1]], j])/16 + (13*x[LI[WL[1]], LI[DT[1]], i]*
             x[LI[WL[2]], LI[DT[1]], j])/8)))/Scalar[r[LI[WL[1]], LI[WL[2]]]]^
       3 + (Scalar[m[LI[WL[1]]]]^2*Scalar[m[LI[WL[2]]]]*
        ((-829*n[LI[WL[1]], LI[WL[2]], j]*x[LI[WL[1]], LI[DT[2]], i])/72 + 
         (15*Log[Scalar[r[LI[WL[1]], LI[WL[2]]]]]*n[LI[WL[1]], LI[WL[2]], j]*
           x[LI[WL[1]], LI[DT[2]], i])/2 + (829*n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[1]], LI[DT[2]], j])/72 - 
         (15*Log[Scalar[r[LI[WL[1]], LI[WL[2]]]]]*n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[1]], LI[DT[2]], j])/2 + 
         ((-5*n[LI[WL[1]], LI[WL[2]], j]*x[LI[WL[1]], LI[DT[2]], i])/2 + 
           (5*n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[2]], j])/2)/
          \[Epsilon]d + (17*n[LI[WL[1]], LI[WL[2]], j]*x[LI[WL[2]], 
            LI[DT[2]], i])/12 - (17*n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[2]], LI[DT[2]], j])/12) + Scalar[m[LI[WL[2]]]]^3*
        ((5*n[LI[WL[1]], LI[WL[2]], j]*x[LI[WL[1]], LI[DT[2]], i])/3 - 
         2*Log[Scalar[r[LI[WL[1]], LI[WL[2]]]]]*n[LI[WL[1]], LI[WL[2]], j]*
          x[LI[WL[1]], LI[DT[2]], i] - (5*n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[1]], LI[DT[2]], j])/3 + 
         2*Log[Scalar[r[LI[WL[1]], LI[WL[2]]]]]*n[LI[WL[1]], LI[WL[2]], i]*
          x[LI[WL[1]], LI[DT[2]], j] + (11*n[LI[WL[1]], LI[WL[2]], j]*
           x[LI[WL[2]], LI[DT[2]], i])/9 - 
         2*Log[Scalar[r[LI[WL[1]], LI[WL[2]]]]]*n[LI[WL[1]], LI[WL[2]], j]*
          x[LI[WL[2]], LI[DT[2]], i] - (11*n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[2]], LI[DT[2]], j])/9 + 
         2*Log[Scalar[r[LI[WL[1]], LI[WL[2]]]]]*n[LI[WL[1]], LI[WL[2]], i]*
          x[LI[WL[2]], LI[DT[2]], j] + 
         ((2*n[LI[WL[1]], LI[WL[2]], j]*x[LI[WL[1]], LI[DT[2]], i])/3 - 
           (2*n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[2]], j])/3 + 
           (2*n[LI[WL[1]], LI[WL[2]], j]*x[LI[WL[2]], LI[DT[2]], i])/3 - 
           (2*n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[2]], j])/3)/
          \[Epsilon]d) + Scalar[m[LI[WL[1]]]]*Scalar[m[LI[WL[2]]]]^2*
        ((5813*n[LI[WL[1]], LI[WL[2]], j]*x[LI[WL[1]], LI[DT[2]], i])/288 - 
         (5813*n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[2]], j])/288 + 
         (179*n[LI[WL[1]], LI[WL[2]], j]*x[LI[WL[2]], LI[DT[2]], i])/144 - 
         (179*n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[2]], j])/144 + 
         Pi^2*((-25*n[LI[WL[1]], LI[WL[2]], j]*x[LI[WL[1]], LI[DT[2]], i])/
            16 + (25*n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[2]], j])/
            16 + (7*n[LI[WL[1]], LI[WL[2]], j]*x[LI[WL[2]], LI[DT[2]], i])/
            32 - (7*n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[2]], j])/
            32)))/Scalar[r[LI[WL[1]], LI[WL[2]]]]^2) + 
   G^2*((Scalar[m[LI[WL[2]]]]^2*((-7*n[LI[WL[1]], LI[WL[2]], j]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
           Scalar[x[LI[WL[1]], LI[DT[1]], -i]*x[LI[WL[1]], LI[DT[1]], i]]*
           x[LI[WL[1]], LI[DT[1]], i])/16 + (4*n[LI[WL[1]], LI[WL[2]], j]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]^2*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
           x[LI[WL[1]], LI[DT[1]], i])/3 + (107*n[LI[WL[1]], LI[WL[2]], j]*
           Scalar[x[LI[WL[1]], LI[DT[1]], -i]*x[LI[WL[1]], LI[DT[1]], i]]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
           x[LI[WL[1]], LI[DT[1]], i])/48 + (43*n[LI[WL[1]], LI[WL[2]], j]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^2*
           x[LI[WL[1]], LI[DT[1]], i])/32 + (197*n[LI[WL[1]], LI[WL[2]], j]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^3*
           x[LI[WL[1]], LI[DT[1]], i])/48 - (17*n[LI[WL[1]], LI[WL[2]], j]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
           Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
           x[LI[WL[1]], LI[DT[1]], i])/12 - (191*n[LI[WL[1]], LI[WL[2]], j]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
           Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
           x[LI[WL[1]], LI[DT[1]], i])/16 + (17*n[LI[WL[1]], LI[WL[2]], j]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
           Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]]*
           x[LI[WL[1]], LI[DT[1]], i])/32 + (561*n[LI[WL[1]], LI[WL[2]], j]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
           Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]]*
           x[LI[WL[1]], LI[DT[1]], i])/16 + (7*n[LI[WL[1]], LI[WL[2]], i]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
           Scalar[x[LI[WL[1]], LI[DT[1]], -i]*x[LI[WL[1]], LI[DT[1]], i]]*
           x[LI[WL[1]], LI[DT[1]], j])/16 - (4*n[LI[WL[1]], LI[WL[2]], i]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]^2*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
           x[LI[WL[1]], LI[DT[1]], j])/3 - (107*n[LI[WL[1]], LI[WL[2]], i]*
           Scalar[x[LI[WL[1]], LI[DT[1]], -i]*x[LI[WL[1]], LI[DT[1]], i]]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
           x[LI[WL[1]], LI[DT[1]], j])/48 - (43*n[LI[WL[1]], LI[WL[2]], i]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^2*
           x[LI[WL[1]], LI[DT[1]], j])/32 - (197*n[LI[WL[1]], LI[WL[2]], i]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^3*
           x[LI[WL[1]], LI[DT[1]], j])/48 + (17*n[LI[WL[1]], LI[WL[2]], i]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
           Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
           x[LI[WL[1]], LI[DT[1]], j])/12 + (191*n[LI[WL[1]], LI[WL[2]], i]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
           Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
           x[LI[WL[1]], LI[DT[1]], j])/16 - (17*n[LI[WL[1]], LI[WL[2]], i]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
           Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]]*
           x[LI[WL[1]], LI[DT[1]], j])/32 - (561*n[LI[WL[1]], LI[WL[2]], i]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
           Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]]*
           x[LI[WL[1]], LI[DT[1]], j])/16 + (4*n[LI[WL[1]], LI[WL[2]], j]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]^2*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
           x[LI[WL[2]], LI[DT[1]], i])/3 + (127*n[LI[WL[1]], LI[WL[2]], j]*
           Scalar[x[LI[WL[1]], LI[DT[1]], -i]*x[LI[WL[1]], LI[DT[1]], i]]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
           x[LI[WL[2]], LI[DT[1]], i])/96 + (555*n[LI[WL[1]], LI[WL[2]], j]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^2*
           x[LI[WL[2]], LI[DT[1]], i])/32 - (44*n[LI[WL[1]], LI[WL[2]], j]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^3*
           x[LI[WL[2]], LI[DT[1]], i])/3 - (n[LI[WL[1]], LI[WL[2]], j]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
           Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
           x[LI[WL[2]], LI[DT[1]], i])/6 - (239*n[LI[WL[1]], LI[WL[2]], j]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
           Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
           x[LI[WL[2]], LI[DT[1]], i])/8 - (89*n[LI[WL[1]], LI[WL[2]], j]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
           Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]]*
           x[LI[WL[2]], LI[DT[1]], i])/32 - (21*n[LI[WL[1]], LI[WL[2]], j]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
           Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]]*
           x[LI[WL[2]], LI[DT[1]], i])/8 + 
         (7*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]^2*
           x[LI[WL[1]], LI[DT[1]], j]*x[LI[WL[2]], LI[DT[1]], i])/12 - 
         (43*Scalar[x[LI[WL[1]], LI[DT[1]], -i]*x[LI[WL[1]], LI[DT[1]], i]]*
           x[LI[WL[1]], LI[DT[1]], j]*x[LI[WL[2]], LI[DT[1]], i])/24 + 
         (137*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
           x[LI[WL[1]], LI[DT[1]], j]*x[LI[WL[2]], LI[DT[1]], i])/24 - 
         (37*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^2*
           x[LI[WL[1]], LI[DT[1]], j]*x[LI[WL[2]], LI[DT[1]], i])/16 - 
         (247*Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
           x[LI[WL[1]], LI[DT[1]], j]*x[LI[WL[2]], LI[DT[1]], i])/24 + 
         (95*Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]]*
           x[LI[WL[1]], LI[DT[1]], j]*x[LI[WL[2]], LI[DT[1]], i])/16 - 
         (4*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
              x[LI[WL[1]], LI[DT[1]], -i]]^2*Scalar[
            n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
           x[LI[WL[2]], LI[DT[1]], j])/3 - (127*n[LI[WL[1]], LI[WL[2]], i]*
           Scalar[x[LI[WL[1]], LI[DT[1]], -i]*x[LI[WL[1]], LI[DT[1]], i]]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
           x[LI[WL[2]], LI[DT[1]], j])/96 - (555*n[LI[WL[1]], LI[WL[2]], i]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^2*
           x[LI[WL[2]], LI[DT[1]], j])/32 + (44*n[LI[WL[1]], LI[WL[2]], i]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^3*
           x[LI[WL[2]], LI[DT[1]], j])/3 + (n[LI[WL[1]], LI[WL[2]], i]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
           Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
           x[LI[WL[2]], LI[DT[1]], j])/6 + (239*n[LI[WL[1]], LI[WL[2]], i]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
           Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
           x[LI[WL[2]], LI[DT[1]], j])/8 + (89*n[LI[WL[1]], LI[WL[2]], i]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
           Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]]*
           x[LI[WL[2]], LI[DT[1]], j])/32 + (21*n[LI[WL[1]], LI[WL[2]], i]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
           Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]]*
           x[LI[WL[2]], LI[DT[1]], j])/8 - 
         (7*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]^2*
           x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], j])/12 + 
         (43*Scalar[x[LI[WL[1]], LI[DT[1]], -i]*x[LI[WL[1]], LI[DT[1]], i]]*
           x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], j])/24 - 
         (137*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
           x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], j])/24 + 
         (37*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^2*
           x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], j])/16 + 
         (247*Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
           x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], j])/24 - 
         (95*Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]]*
           x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], j])/16) + 
       Scalar[m[LI[WL[1]]]]*Scalar[m[LI[WL[2]]]]*
        ((-243*n[LI[WL[1]], LI[WL[2]], j]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
              x[LI[WL[1]], LI[DT[1]], -i]]^3*x[LI[WL[1]], LI[DT[1]], i])/32 - 
         (765*n[LI[WL[1]], LI[WL[2]], j]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             x[LI[WL[1]], LI[DT[1]], -i]]*Scalar[x[LI[WL[1]], LI[DT[1]], -i]*
             x[LI[WL[1]], LI[DT[1]], i]]*x[LI[WL[1]], LI[DT[1]], i])/32 + 
         (197*n[LI[WL[1]], LI[WL[2]], j]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
              x[LI[WL[1]], LI[DT[1]], -i]]^2*Scalar[
            n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
           x[LI[WL[1]], LI[DT[1]], i])/8 - (53*n[LI[WL[1]], LI[WL[2]], j]*
           Scalar[x[LI[WL[1]], LI[DT[1]], -i]*x[LI[WL[1]], LI[DT[1]], i]]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
           x[LI[WL[1]], LI[DT[1]], i])/16 + (113*n[LI[WL[1]], LI[WL[2]], j]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^2*
           x[LI[WL[1]], LI[DT[1]], i])/6 - (27*n[LI[WL[1]], LI[WL[2]], j]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^3*
           x[LI[WL[1]], LI[DT[1]], i])/2 + (255*n[LI[WL[1]], LI[WL[2]], j]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
           Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
           x[LI[WL[1]], LI[DT[1]], i])/8 - (325*n[LI[WL[1]], LI[WL[2]], j]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
           Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
           x[LI[WL[1]], LI[DT[1]], i])/24 - (695*n[LI[WL[1]], LI[WL[2]], j]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
           Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]]*
           x[LI[WL[1]], LI[DT[1]], i])/24 + 16*n[LI[WL[1]], LI[WL[2]], j]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
          Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]]*
          x[LI[WL[1]], LI[DT[1]], i] + (243*n[LI[WL[1]], LI[WL[2]], i]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]^3*
           x[LI[WL[1]], LI[DT[1]], j])/32 + (765*n[LI[WL[1]], LI[WL[2]], i]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
           Scalar[x[LI[WL[1]], LI[DT[1]], -i]*x[LI[WL[1]], LI[DT[1]], i]]*
           x[LI[WL[1]], LI[DT[1]], j])/32 - (197*n[LI[WL[1]], LI[WL[2]], i]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]^2*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
           x[LI[WL[1]], LI[DT[1]], j])/8 + (53*n[LI[WL[1]], LI[WL[2]], i]*
           Scalar[x[LI[WL[1]], LI[DT[1]], -i]*x[LI[WL[1]], LI[DT[1]], i]]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
           x[LI[WL[1]], LI[DT[1]], j])/16 - (113*n[LI[WL[1]], LI[WL[2]], i]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^2*
           x[LI[WL[1]], LI[DT[1]], j])/6 + (27*n[LI[WL[1]], LI[WL[2]], i]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^3*
           x[LI[WL[1]], LI[DT[1]], j])/2 - (255*n[LI[WL[1]], LI[WL[2]], i]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
           Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
           x[LI[WL[1]], LI[DT[1]], j])/8 + (325*n[LI[WL[1]], LI[WL[2]], i]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
           Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
           x[LI[WL[1]], LI[DT[1]], j])/24 + (695*n[LI[WL[1]], LI[WL[2]], i]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
           Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]]*
           x[LI[WL[1]], LI[DT[1]], j])/24 - 16*n[LI[WL[1]], LI[WL[2]], i]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
          Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]]*
          x[LI[WL[1]], LI[DT[1]], j] + (41*n[LI[WL[1]], LI[WL[2]], j]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]^3*
           x[LI[WL[2]], LI[DT[1]], i])/12 + 2*n[LI[WL[1]], LI[WL[2]], j]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
          Scalar[x[LI[WL[1]], LI[DT[1]], -i]*x[LI[WL[1]], LI[DT[1]], i]]*
          x[LI[WL[2]], LI[DT[1]], i] - (97*n[LI[WL[1]], LI[WL[2]], j]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]^2*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
           x[LI[WL[2]], LI[DT[1]], i])/6 + (2*n[LI[WL[1]], LI[WL[2]], j]*
           Scalar[x[LI[WL[1]], LI[DT[1]], -i]*x[LI[WL[1]], LI[DT[1]], i]]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
           x[LI[WL[2]], LI[DT[1]], i])/3 - 4*n[LI[WL[1]], LI[WL[2]], j]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^2*
          x[LI[WL[2]], LI[DT[1]], i] + 11*n[LI[WL[1]], LI[WL[2]], j]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^3*
          x[LI[WL[2]], LI[DT[1]], i] + (61*n[LI[WL[1]], LI[WL[2]], j]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
           Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
           x[LI[WL[2]], LI[DT[1]], i])/12 + (39*n[LI[WL[1]], LI[WL[2]], j]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
           Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
           x[LI[WL[2]], LI[DT[1]], i])/4 + 7*n[LI[WL[1]], LI[WL[2]], j]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
          Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]]*
          x[LI[WL[2]], LI[DT[1]], i] - (59*n[LI[WL[1]], LI[WL[2]], j]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
           Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]]*
           x[LI[WL[2]], LI[DT[1]], i])/4 + 
         (209*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]^
            2*x[LI[WL[1]], LI[DT[1]], j]*x[LI[WL[2]], LI[DT[1]], i])/8 - 
         (681*Scalar[x[LI[WL[1]], LI[DT[1]], -i]*x[LI[WL[1]], LI[DT[1]], i]]*
           x[LI[WL[1]], LI[DT[1]], j]*x[LI[WL[2]], LI[DT[1]], i])/32 - 
         (231*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
           x[LI[WL[1]], LI[DT[1]], j]*x[LI[WL[2]], LI[DT[1]], i])/8 + 
         (139*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^
            2*x[LI[WL[1]], LI[DT[1]], j]*x[LI[WL[2]], LI[DT[1]], i])/8 + 
         (197*Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
           x[LI[WL[1]], LI[DT[1]], j]*x[LI[WL[2]], LI[DT[1]], i])/8 - 
         (135*Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]]*
           x[LI[WL[1]], LI[DT[1]], j]*x[LI[WL[2]], LI[DT[1]], i])/8 - 
         (41*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
              x[LI[WL[1]], LI[DT[1]], -i]]^3*x[LI[WL[2]], LI[DT[1]], j])/12 - 
         2*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            x[LI[WL[1]], LI[DT[1]], -i]]*Scalar[x[LI[WL[1]], LI[DT[1]], -i]*
            x[LI[WL[1]], LI[DT[1]], i]]*x[LI[WL[2]], LI[DT[1]], j] + 
         (97*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
              x[LI[WL[1]], LI[DT[1]], -i]]^2*Scalar[
            n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
           x[LI[WL[2]], LI[DT[1]], j])/6 - (2*n[LI[WL[1]], LI[WL[2]], i]*
           Scalar[x[LI[WL[1]], LI[DT[1]], -i]*x[LI[WL[1]], LI[DT[1]], i]]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
           x[LI[WL[2]], LI[DT[1]], j])/3 + 4*n[LI[WL[1]], LI[WL[2]], i]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^2*
          x[LI[WL[2]], LI[DT[1]], j] - 11*n[LI[WL[1]], LI[WL[2]], i]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^3*
          x[LI[WL[2]], LI[DT[1]], j] - (61*n[LI[WL[1]], LI[WL[2]], i]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
           Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
           x[LI[WL[2]], LI[DT[1]], j])/12 - (39*n[LI[WL[1]], LI[WL[2]], i]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
           Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
           x[LI[WL[2]], LI[DT[1]], j])/4 - 7*n[LI[WL[1]], LI[WL[2]], i]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
          Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]]*
          x[LI[WL[2]], LI[DT[1]], j] + (59*n[LI[WL[1]], LI[WL[2]], i]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
           Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]]*
           x[LI[WL[2]], LI[DT[1]], j])/4 - 
         (209*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]^
            2*x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], j])/8 + 
         (681*Scalar[x[LI[WL[1]], LI[DT[1]], -i]*x[LI[WL[1]], LI[DT[1]], i]]*
           x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], j])/32 + 
         (231*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
           x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], j])/8 - 
         (139*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^
            2*x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], j])/8 - 
         (197*Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
           x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], j])/8 + 
         (135*Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]]*
           x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], j])/8))/
      Scalar[r[LI[WL[1]], LI[WL[2]]]]^2 + 
     (Scalar[m[LI[WL[2]]]]^2*((n[LI[WL[1]], LI[WL[2]], j]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[2]], -i]]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
           x[LI[WL[1]], LI[DT[1]], i])/2 - (5*n[LI[WL[1]], LI[WL[2]], j]*
           Scalar[x[LI[WL[1]], LI[DT[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
           x[LI[WL[1]], LI[DT[1]], i])/8 + (n[LI[WL[1]], LI[WL[2]], j]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[2]], -i]]*
           x[LI[WL[1]], LI[DT[1]], i])/2 + (n[LI[WL[1]], LI[WL[2]], j]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[2]], -i]]*
           x[LI[WL[1]], LI[DT[1]], i])/4 - (5*n[LI[WL[1]], LI[WL[2]], j]*
           Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[2]], -i]]*
           x[LI[WL[1]], LI[DT[1]], i])/8 + (7*n[LI[WL[1]], LI[WL[2]], j]*
           Scalar[x[LI[WL[2]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[2]], -i]]*
           x[LI[WL[1]], LI[DT[1]], i])/2 - (n[LI[WL[1]], LI[WL[2]], i]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[2]], -i]]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
           x[LI[WL[1]], LI[DT[1]], j])/2 + (5*n[LI[WL[1]], LI[WL[2]], i]*
           Scalar[x[LI[WL[1]], LI[DT[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
           x[LI[WL[1]], LI[DT[1]], j])/8 - (n[LI[WL[1]], LI[WL[2]], i]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[2]], -i]]*
           x[LI[WL[1]], LI[DT[1]], j])/2 - (n[LI[WL[1]], LI[WL[2]], i]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[2]], -i]]*
           x[LI[WL[1]], LI[DT[1]], j])/4 + (5*n[LI[WL[1]], LI[WL[2]], i]*
           Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[2]], -i]]*
           x[LI[WL[1]], LI[DT[1]], j])/8 - (7*n[LI[WL[1]], LI[WL[2]], i]*
           Scalar[x[LI[WL[2]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[2]], -i]]*
           x[LI[WL[1]], LI[DT[1]], j])/2 + (n[LI[WL[1]], LI[WL[2]], j]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
           x[LI[WL[1]], LI[DT[2]], i])/2 + (n[LI[WL[1]], LI[WL[2]], j]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^2*
           x[LI[WL[1]], LI[DT[2]], i])/8 - (5*n[LI[WL[1]], LI[WL[2]], j]*
           Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
           x[LI[WL[1]], LI[DT[2]], i])/8 + (7*n[LI[WL[1]], LI[WL[2]], j]*
           Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]]*
           x[LI[WL[1]], LI[DT[2]], i])/4 - (n[LI[WL[1]], LI[WL[2]], i]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
           x[LI[WL[1]], LI[DT[2]], j])/2 - (n[LI[WL[1]], LI[WL[2]], i]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^2*
           x[LI[WL[1]], LI[DT[2]], j])/8 + (5*n[LI[WL[1]], LI[WL[2]], i]*
           Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
           x[LI[WL[1]], LI[DT[2]], j])/8 - (7*n[LI[WL[1]], LI[WL[2]], i]*
           Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]]*
           x[LI[WL[1]], LI[DT[2]], j])/4 + (n[LI[WL[1]], LI[WL[2]], j]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[2]], -i]]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
           x[LI[WL[2]], LI[DT[1]], i])/3 + (n[LI[WL[1]], LI[WL[2]], j]*
           Scalar[x[LI[WL[1]], LI[DT[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
           x[LI[WL[2]], LI[DT[1]], i])/12 + (n[LI[WL[1]], LI[WL[2]], j]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[2]], -i]]*
           x[LI[WL[2]], LI[DT[1]], i])/3 + (317*n[LI[WL[1]], LI[WL[2]], j]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
           Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[2]], -i]]*
           x[LI[WL[2]], LI[DT[1]], i])/48 + (n[LI[WL[1]], LI[WL[2]], j]*
           Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[2]], -i]]*
           x[LI[WL[2]], LI[DT[1]], i])/12 - (451*n[LI[WL[1]], LI[WL[2]], j]*
           Scalar[x[LI[WL[2]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[2]], -i]]*
           x[LI[WL[2]], LI[DT[1]], i])/48 + 
         (5*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[2]], -i]]*
           x[LI[WL[1]], LI[DT[1]], j]*x[LI[WL[2]], LI[DT[1]], i])/8 + 
         (329*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[2]], -i]]*
           x[LI[WL[1]], LI[DT[1]], j]*x[LI[WL[2]], LI[DT[1]], i])/24 + 
         (5*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
           x[LI[WL[1]], LI[DT[2]], j]*x[LI[WL[2]], LI[DT[1]], i])/8 + 
         (329*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
           x[LI[WL[1]], LI[DT[2]], j]*x[LI[WL[2]], LI[DT[1]], i])/24 - 
         (n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             x[LI[WL[1]], LI[DT[2]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             x[LI[WL[2]], LI[DT[1]], -i]]*x[LI[WL[2]], LI[DT[1]], j])/3 - 
         (n[LI[WL[1]], LI[WL[2]], i]*Scalar[x[LI[WL[1]], LI[DT[2]], i]*
             x[LI[WL[2]], LI[DT[1]], -i]]*x[LI[WL[2]], LI[DT[1]], j])/12 - 
         (n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             x[LI[WL[1]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             x[LI[WL[2]], LI[DT[2]], -i]]*x[LI[WL[2]], LI[DT[1]], j])/3 - 
         (317*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             x[LI[WL[2]], LI[DT[2]], -i]]*x[LI[WL[2]], LI[DT[1]], j])/48 - 
         (n[LI[WL[1]], LI[WL[2]], i]*Scalar[x[LI[WL[1]], LI[DT[1]], i]*
             x[LI[WL[2]], LI[DT[2]], -i]]*x[LI[WL[2]], LI[DT[1]], j])/12 + 
         (451*n[LI[WL[1]], LI[WL[2]], i]*Scalar[x[LI[WL[2]], LI[DT[1]], i]*
             x[LI[WL[2]], LI[DT[2]], -i]]*x[LI[WL[2]], LI[DT[1]], j])/48 - 
         (5*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[2]], -i]]*
           x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], j])/8 - 
         (329*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[2]], -i]]*
           x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], j])/24 - 
         (5*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
           x[LI[WL[1]], LI[DT[2]], i]*x[LI[WL[2]], LI[DT[1]], j])/8 - 
         (329*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
           x[LI[WL[1]], LI[DT[2]], i]*x[LI[WL[2]], LI[DT[1]], j])/24 + 
         (n[LI[WL[1]], LI[WL[2]], j]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             x[LI[WL[1]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             x[LI[WL[2]], LI[DT[1]], -i]]*x[LI[WL[2]], LI[DT[2]], i])/3 + 
         (317*n[LI[WL[1]], LI[WL[2]], j]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
              x[LI[WL[2]], LI[DT[1]], -i]]^2*x[LI[WL[2]], LI[DT[2]], i])/96 + 
         (n[LI[WL[1]], LI[WL[2]], j]*Scalar[x[LI[WL[1]], LI[DT[1]], i]*
             x[LI[WL[2]], LI[DT[1]], -i]]*x[LI[WL[2]], LI[DT[2]], i])/12 - 
         (451*n[LI[WL[1]], LI[WL[2]], j]*Scalar[x[LI[WL[2]], LI[DT[1]], -i]*
             x[LI[WL[2]], LI[DT[1]], i]]*x[LI[WL[2]], LI[DT[2]], i])/96 + 
         (5*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
           x[LI[WL[1]], LI[DT[1]], j]*x[LI[WL[2]], LI[DT[2]], i])/8 + 
         (329*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
           x[LI[WL[1]], LI[DT[1]], j]*x[LI[WL[2]], LI[DT[2]], i])/24 - 
         (n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             x[LI[WL[1]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             x[LI[WL[2]], LI[DT[1]], -i]]*x[LI[WL[2]], LI[DT[2]], j])/3 - 
         (317*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
              x[LI[WL[2]], LI[DT[1]], -i]]^2*x[LI[WL[2]], LI[DT[2]], j])/96 - 
         (n[LI[WL[1]], LI[WL[2]], i]*Scalar[x[LI[WL[1]], LI[DT[1]], i]*
             x[LI[WL[2]], LI[DT[1]], -i]]*x[LI[WL[2]], LI[DT[2]], j])/12 + 
         (451*n[LI[WL[1]], LI[WL[2]], i]*Scalar[x[LI[WL[2]], LI[DT[1]], -i]*
             x[LI[WL[2]], LI[DT[1]], i]]*x[LI[WL[2]], LI[DT[2]], j])/96 - 
         (5*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
           x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[2]], j])/8 - 
         (329*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
           x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[2]], j])/24) + 
       Scalar[m[LI[WL[1]]]]*Scalar[m[LI[WL[2]]]]*
        ((-37*n[LI[WL[1]], LI[WL[2]], j]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             x[LI[WL[1]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             x[LI[WL[1]], LI[DT[2]], -i]]*x[LI[WL[1]], LI[DT[1]], i])/8 - 
         (29*n[LI[WL[1]], LI[WL[2]], j]*Scalar[x[LI[WL[1]], LI[DT[1]], i]*
             x[LI[WL[1]], LI[DT[2]], -i]]*x[LI[WL[1]], LI[DT[1]], i])/16 + 
         (113*n[LI[WL[1]], LI[WL[2]], j]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             x[LI[WL[1]], LI[DT[2]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             x[LI[WL[2]], LI[DT[1]], -i]]*x[LI[WL[1]], LI[DT[1]], i])/24 - 
         (5*n[LI[WL[1]], LI[WL[2]], j]*Scalar[x[LI[WL[1]], LI[DT[2]], i]*
             x[LI[WL[2]], LI[DT[1]], -i]]*x[LI[WL[1]], LI[DT[1]], i])/3 + 
         (221*n[LI[WL[1]], LI[WL[2]], j]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             x[LI[WL[1]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             x[LI[WL[2]], LI[DT[2]], -i]]*x[LI[WL[1]], LI[DT[1]], i])/24 - 
         (43*n[LI[WL[1]], LI[WL[2]], j]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             x[LI[WL[2]], LI[DT[2]], -i]]*x[LI[WL[1]], LI[DT[1]], i])/6 - 
         (47*n[LI[WL[1]], LI[WL[2]], j]*Scalar[x[LI[WL[1]], LI[DT[1]], i]*
             x[LI[WL[2]], LI[DT[2]], -i]]*x[LI[WL[1]], LI[DT[1]], i])/12 + 
         (209*n[LI[WL[1]], LI[WL[2]], j]*Scalar[x[LI[WL[2]], LI[DT[1]], i]*
             x[LI[WL[2]], LI[DT[2]], -i]]*x[LI[WL[1]], LI[DT[1]], i])/24 + 
         (37*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             x[LI[WL[1]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             x[LI[WL[1]], LI[DT[2]], -i]]*x[LI[WL[1]], LI[DT[1]], j])/8 + 
         (29*n[LI[WL[1]], LI[WL[2]], i]*Scalar[x[LI[WL[1]], LI[DT[1]], i]*
             x[LI[WL[1]], LI[DT[2]], -i]]*x[LI[WL[1]], LI[DT[1]], j])/16 - 
         (113*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             x[LI[WL[1]], LI[DT[2]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             x[LI[WL[2]], LI[DT[1]], -i]]*x[LI[WL[1]], LI[DT[1]], j])/24 + 
         (5*n[LI[WL[1]], LI[WL[2]], i]*Scalar[x[LI[WL[1]], LI[DT[2]], i]*
             x[LI[WL[2]], LI[DT[1]], -i]]*x[LI[WL[1]], LI[DT[1]], j])/3 - 
         (221*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             x[LI[WL[1]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             x[LI[WL[2]], LI[DT[2]], -i]]*x[LI[WL[1]], LI[DT[1]], j])/24 + 
         (43*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             x[LI[WL[2]], LI[DT[2]], -i]]*x[LI[WL[1]], LI[DT[1]], j])/6 + 
         (47*n[LI[WL[1]], LI[WL[2]], i]*Scalar[x[LI[WL[1]], LI[DT[1]], i]*
             x[LI[WL[2]], LI[DT[2]], -i]]*x[LI[WL[1]], LI[DT[1]], j])/12 - 
         (209*n[LI[WL[1]], LI[WL[2]], i]*Scalar[x[LI[WL[2]], LI[DT[1]], i]*
             x[LI[WL[2]], LI[DT[2]], -i]]*x[LI[WL[1]], LI[DT[1]], j])/24 - 
         (13*n[LI[WL[1]], LI[WL[2]], j]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
              x[LI[WL[1]], LI[DT[1]], -i]]^2*x[LI[WL[1]], LI[DT[2]], i])/48 - 
         (185*n[LI[WL[1]], LI[WL[2]], j]*Scalar[x[LI[WL[1]], LI[DT[1]], -i]*
             x[LI[WL[1]], LI[DT[1]], i]]*x[LI[WL[1]], LI[DT[2]], i])/96 + 
         (41*n[LI[WL[1]], LI[WL[2]], j]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             x[LI[WL[1]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             x[LI[WL[2]], LI[DT[1]], -i]]*x[LI[WL[1]], LI[DT[2]], i])/8 - 
         (91*n[LI[WL[1]], LI[WL[2]], j]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
              x[LI[WL[2]], LI[DT[1]], -i]]^2*x[LI[WL[1]], LI[DT[2]], i])/24 - 
         (15*n[LI[WL[1]], LI[WL[2]], j]*Scalar[x[LI[WL[1]], LI[DT[1]], i]*
             x[LI[WL[2]], LI[DT[1]], -i]]*x[LI[WL[1]], LI[DT[2]], i])/8 + 
         (107*n[LI[WL[1]], LI[WL[2]], j]*Scalar[x[LI[WL[2]], LI[DT[1]], -i]*
             x[LI[WL[2]], LI[DT[1]], i]]*x[LI[WL[1]], LI[DT[2]], i])/24 - 
         (49*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
           x[LI[WL[1]], LI[DT[1]], j]*x[LI[WL[1]], LI[DT[2]], i])/24 - 
         (5*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
           x[LI[WL[1]], LI[DT[1]], j]*x[LI[WL[1]], LI[DT[2]], i])/24 + 
         (13*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
              x[LI[WL[1]], LI[DT[1]], -i]]^2*x[LI[WL[1]], LI[DT[2]], j])/48 + 
         (185*n[LI[WL[1]], LI[WL[2]], i]*Scalar[x[LI[WL[1]], LI[DT[1]], -i]*
             x[LI[WL[1]], LI[DT[1]], i]]*x[LI[WL[1]], LI[DT[2]], j])/96 - 
         (41*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             x[LI[WL[1]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             x[LI[WL[2]], LI[DT[1]], -i]]*x[LI[WL[1]], LI[DT[2]], j])/8 + 
         (91*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
              x[LI[WL[2]], LI[DT[1]], -i]]^2*x[LI[WL[1]], LI[DT[2]], j])/24 + 
         (15*n[LI[WL[1]], LI[WL[2]], i]*Scalar[x[LI[WL[1]], LI[DT[1]], i]*
             x[LI[WL[2]], LI[DT[1]], -i]]*x[LI[WL[1]], LI[DT[2]], j])/8 - 
         (107*n[LI[WL[1]], LI[WL[2]], i]*Scalar[x[LI[WL[2]], LI[DT[1]], -i]*
             x[LI[WL[2]], LI[DT[1]], i]]*x[LI[WL[1]], LI[DT[2]], j])/24 + 
         (49*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
           x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[1]], LI[DT[2]], j])/24 + 
         (5*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
           x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[1]], LI[DT[2]], j])/24 + 
         (7*n[LI[WL[1]], LI[WL[2]], j]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             x[LI[WL[1]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             x[LI[WL[1]], LI[DT[2]], -i]]*x[LI[WL[2]], LI[DT[1]], i])/4 - 
         (7*n[LI[WL[1]], LI[WL[2]], j]*Scalar[x[LI[WL[1]], LI[DT[1]], i]*
             x[LI[WL[1]], LI[DT[2]], -i]]*x[LI[WL[2]], LI[DT[1]], i])/4 - 
         (23*n[LI[WL[1]], LI[WL[2]], j]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             x[LI[WL[1]], LI[DT[2]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             x[LI[WL[2]], LI[DT[1]], -i]]*x[LI[WL[2]], LI[DT[1]], i])/12 - 
         (7*n[LI[WL[1]], LI[WL[2]], j]*Scalar[x[LI[WL[1]], LI[DT[2]], i]*
             x[LI[WL[2]], LI[DT[1]], -i]]*x[LI[WL[2]], LI[DT[1]], i])/6 - 
         (53*n[LI[WL[1]], LI[WL[2]], j]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             x[LI[WL[1]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             x[LI[WL[2]], LI[DT[2]], -i]]*x[LI[WL[2]], LI[DT[1]], i])/12 + 
         (31*n[LI[WL[1]], LI[WL[2]], j]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             x[LI[WL[2]], LI[DT[2]], -i]]*x[LI[WL[2]], LI[DT[1]], i])/6 + 
         (n[LI[WL[1]], LI[WL[2]], j]*Scalar[x[LI[WL[1]], LI[DT[1]], i]*
             x[LI[WL[2]], LI[DT[2]], -i]]*x[LI[WL[2]], LI[DT[1]], i])/12 - 
         (43*n[LI[WL[1]], LI[WL[2]], j]*Scalar[x[LI[WL[2]], LI[DT[1]], i]*
             x[LI[WL[2]], LI[DT[2]], -i]]*x[LI[WL[2]], LI[DT[1]], i])/12 - 
         (341*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[2]], -i]]*
           x[LI[WL[1]], LI[DT[1]], j]*x[LI[WL[2]], LI[DT[1]], i])/24 + 
         (83*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[2]], -i]]*
           x[LI[WL[1]], LI[DT[1]], j]*x[LI[WL[2]], LI[DT[1]], i])/8 - 
         (125*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
           x[LI[WL[1]], LI[DT[2]], j]*x[LI[WL[2]], LI[DT[1]], i])/8 + 
         (253*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
           x[LI[WL[1]], LI[DT[2]], j]*x[LI[WL[2]], LI[DT[1]], i])/24 - 
         (7*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             x[LI[WL[1]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             x[LI[WL[1]], LI[DT[2]], -i]]*x[LI[WL[2]], LI[DT[1]], j])/4 + 
         (7*n[LI[WL[1]], LI[WL[2]], i]*Scalar[x[LI[WL[1]], LI[DT[1]], i]*
             x[LI[WL[1]], LI[DT[2]], -i]]*x[LI[WL[2]], LI[DT[1]], j])/4 + 
         (23*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             x[LI[WL[1]], LI[DT[2]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             x[LI[WL[2]], LI[DT[1]], -i]]*x[LI[WL[2]], LI[DT[1]], j])/12 + 
         (7*n[LI[WL[1]], LI[WL[2]], i]*Scalar[x[LI[WL[1]], LI[DT[2]], i]*
             x[LI[WL[2]], LI[DT[1]], -i]]*x[LI[WL[2]], LI[DT[1]], j])/6 + 
         (53*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             x[LI[WL[1]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             x[LI[WL[2]], LI[DT[2]], -i]]*x[LI[WL[2]], LI[DT[1]], j])/12 - 
         (31*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             x[LI[WL[2]], LI[DT[2]], -i]]*x[LI[WL[2]], LI[DT[1]], j])/6 - 
         (n[LI[WL[1]], LI[WL[2]], i]*Scalar[x[LI[WL[1]], LI[DT[1]], i]*
             x[LI[WL[2]], LI[DT[2]], -i]]*x[LI[WL[2]], LI[DT[1]], j])/12 + 
         (43*n[LI[WL[1]], LI[WL[2]], i]*Scalar[x[LI[WL[2]], LI[DT[1]], i]*
             x[LI[WL[2]], LI[DT[2]], -i]]*x[LI[WL[2]], LI[DT[1]], j])/12 + 
         (341*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[2]], -i]]*
           x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], j])/24 - 
         (83*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[2]], -i]]*
           x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], j])/8 + 
         (125*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
           x[LI[WL[1]], LI[DT[2]], i]*x[LI[WL[2]], LI[DT[1]], j])/8 - 
         (253*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
           x[LI[WL[1]], LI[DT[2]], i]*x[LI[WL[2]], LI[DT[1]], j])/24 - 
         (13*n[LI[WL[1]], LI[WL[2]], j]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
              x[LI[WL[1]], LI[DT[1]], -i]]^2*x[LI[WL[2]], LI[DT[2]], i])/24 - 
         (n[LI[WL[1]], LI[WL[2]], j]*Scalar[x[LI[WL[1]], LI[DT[1]], -i]*
             x[LI[WL[1]], LI[DT[1]], i]]*x[LI[WL[2]], LI[DT[2]], i])/6 - 
         (19*n[LI[WL[1]], LI[WL[2]], j]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             x[LI[WL[1]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             x[LI[WL[2]], LI[DT[1]], -i]]*x[LI[WL[2]], LI[DT[2]], i])/12 + 
         (29*n[LI[WL[1]], LI[WL[2]], j]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
              x[LI[WL[2]], LI[DT[1]], -i]]^2*x[LI[WL[2]], LI[DT[2]], i])/12 - 
         (4*n[LI[WL[1]], LI[WL[2]], j]*Scalar[x[LI[WL[1]], LI[DT[1]], i]*
             x[LI[WL[2]], LI[DT[1]], -i]]*x[LI[WL[2]], LI[DT[2]], i])/3 - 
         (41*n[LI[WL[1]], LI[WL[2]], j]*Scalar[x[LI[WL[2]], LI[DT[1]], -i]*
             x[LI[WL[2]], LI[DT[1]], i]]*x[LI[WL[2]], LI[DT[2]], i])/24 - 
         (73*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
           x[LI[WL[1]], LI[DT[1]], j]*x[LI[WL[2]], LI[DT[2]], i])/6 + 
         (127*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
           x[LI[WL[1]], LI[DT[1]], j]*x[LI[WL[2]], LI[DT[2]], i])/12 - 
         (17*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
           x[LI[WL[2]], LI[DT[1]], j]*x[LI[WL[2]], LI[DT[2]], i])/12 + 
         (Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
           x[LI[WL[2]], LI[DT[1]], j]*x[LI[WL[2]], LI[DT[2]], i])/6 + 
         (13*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
              x[LI[WL[1]], LI[DT[1]], -i]]^2*x[LI[WL[2]], LI[DT[2]], j])/24 + 
         (n[LI[WL[1]], LI[WL[2]], i]*Scalar[x[LI[WL[1]], LI[DT[1]], -i]*
             x[LI[WL[1]], LI[DT[1]], i]]*x[LI[WL[2]], LI[DT[2]], j])/6 + 
         (19*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             x[LI[WL[1]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             x[LI[WL[2]], LI[DT[1]], -i]]*x[LI[WL[2]], LI[DT[2]], j])/12 - 
         (29*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
              x[LI[WL[2]], LI[DT[1]], -i]]^2*x[LI[WL[2]], LI[DT[2]], j])/12 + 
         (4*n[LI[WL[1]], LI[WL[2]], i]*Scalar[x[LI[WL[1]], LI[DT[1]], i]*
             x[LI[WL[2]], LI[DT[1]], -i]]*x[LI[WL[2]], LI[DT[2]], j])/3 + 
         (41*n[LI[WL[1]], LI[WL[2]], i]*Scalar[x[LI[WL[2]], LI[DT[1]], -i]*
             x[LI[WL[2]], LI[DT[1]], i]]*x[LI[WL[2]], LI[DT[2]], j])/24 + 
         (73*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
           x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[2]], j])/6 - 
         (127*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
           x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[2]], j])/12 + 
         (17*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
           x[LI[WL[2]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[2]], j])/12 - 
         (Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
           x[LI[WL[2]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[2]], j])/6))/
      Scalar[r[LI[WL[1]], LI[WL[2]]]] + Scalar[m[LI[WL[1]]]]*
      Scalar[m[LI[WL[2]]]]*((-49*n[LI[WL[1]], LI[WL[2]], j]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[3]], -i]]*
         x[LI[WL[1]], LI[DT[1]], i])/24 - (5*n[LI[WL[1]], LI[WL[2]], j]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[3]], -i]]*
         x[LI[WL[1]], LI[DT[1]], i])/24 + (49*n[LI[WL[1]], LI[WL[2]], i]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[3]], -i]]*
         x[LI[WL[1]], LI[DT[1]], j])/24 + (5*n[LI[WL[1]], LI[WL[2]], i]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[3]], -i]]*
         x[LI[WL[1]], LI[DT[1]], j])/24 - (49*n[LI[WL[1]], LI[WL[2]], j]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[2]], -i]]*
         x[LI[WL[1]], LI[DT[2]], i])/12 - (5*n[LI[WL[1]], LI[WL[2]], j]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[2]], -i]]*
         x[LI[WL[1]], LI[DT[2]], i])/12 + (49*n[LI[WL[1]], LI[WL[2]], i]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[2]], -i]]*
         x[LI[WL[1]], LI[DT[2]], j])/12 + (5*n[LI[WL[1]], LI[WL[2]], i]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[2]], -i]]*
         x[LI[WL[1]], LI[DT[2]], j])/12 - (49*n[LI[WL[1]], LI[WL[2]], j]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
         x[LI[WL[1]], LI[DT[3]], i])/24 - (5*n[LI[WL[1]], LI[WL[2]], j]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
         x[LI[WL[1]], LI[DT[3]], i])/24 + (49*n[LI[WL[1]], LI[WL[2]], i]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
         x[LI[WL[1]], LI[DT[3]], j])/24 + (5*n[LI[WL[1]], LI[WL[2]], i]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
         x[LI[WL[1]], LI[DT[3]], j])/24 + (17*n[LI[WL[1]], LI[WL[2]], j]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[3]], -i]]*
         x[LI[WL[2]], LI[DT[1]], i])/12 - (n[LI[WL[1]], LI[WL[2]], j]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[3]], -i]]*
         x[LI[WL[2]], LI[DT[1]], i])/6 + (x[LI[WL[1]], LI[DT[3]], j]*
         x[LI[WL[2]], LI[DT[1]], i])/2 - (17*n[LI[WL[1]], LI[WL[2]], i]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[3]], -i]]*
         x[LI[WL[2]], LI[DT[1]], j])/12 + (n[LI[WL[1]], LI[WL[2]], i]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[3]], -i]]*
         x[LI[WL[2]], LI[DT[1]], j])/6 - (x[LI[WL[1]], LI[DT[3]], i]*
         x[LI[WL[2]], LI[DT[1]], j])/2 + (17*n[LI[WL[1]], LI[WL[2]], j]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[2]], -i]]*
         x[LI[WL[2]], LI[DT[2]], i])/6 - (n[LI[WL[1]], LI[WL[2]], j]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[2]], -i]]*
         x[LI[WL[2]], LI[DT[2]], i])/3 + x[LI[WL[1]], LI[DT[2]], j]*
        x[LI[WL[2]], LI[DT[2]], i] - (17*n[LI[WL[1]], LI[WL[2]], i]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[2]], -i]]*
         x[LI[WL[2]], LI[DT[2]], j])/6 + (n[LI[WL[1]], LI[WL[2]], i]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[2]], -i]]*
         x[LI[WL[2]], LI[DT[2]], j])/3 - x[LI[WL[1]], LI[DT[2]], i]*
        x[LI[WL[2]], LI[DT[2]], j] + (17*n[LI[WL[1]], LI[WL[2]], j]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
         x[LI[WL[2]], LI[DT[3]], i])/12 - (n[LI[WL[1]], LI[WL[2]], j]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
         x[LI[WL[2]], LI[DT[3]], i])/6 + (x[LI[WL[1]], LI[DT[1]], j]*
         x[LI[WL[2]], LI[DT[3]], i])/2 - (17*n[LI[WL[1]], LI[WL[2]], i]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
         x[LI[WL[2]], LI[DT[3]], j])/12 + (n[LI[WL[1]], LI[WL[2]], i]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
         x[LI[WL[2]], LI[DT[3]], j])/6 - (x[LI[WL[1]], LI[DT[1]], i]*
         x[LI[WL[2]], LI[DT[3]], j])/2)) + 
   G*((Scalar[m[LI[WL[2]]]]*((3*n[LI[WL[1]], LI[WL[2]], j]*
          Scalar[x[LI[WL[1]], LI[DT[1]], -i]*x[LI[WL[1]], LI[DT[1]], i]]^2*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
          x[LI[WL[1]], LI[DT[1]], i])/8 - (27*n[LI[WL[1]], LI[WL[2]], j]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
          Scalar[x[LI[WL[1]], LI[DT[1]], -i]*x[LI[WL[1]], LI[DT[1]], i]]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^2*
          x[LI[WL[1]], LI[DT[1]], i])/64 + (5*n[LI[WL[1]], LI[WL[2]], j]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]^2*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^3*
          x[LI[WL[1]], LI[DT[1]], i])/8 - (29*n[LI[WL[1]], LI[WL[2]], j]*
          Scalar[x[LI[WL[1]], LI[DT[1]], -i]*x[LI[WL[1]], LI[DT[1]], i]]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^3*
          x[LI[WL[1]], LI[DT[1]], i])/64 + (5*n[LI[WL[1]], LI[WL[2]], j]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^4*
          x[LI[WL[1]], LI[DT[1]], i])/8 + (5*n[LI[WL[1]], LI[WL[2]], j]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^5*
          x[LI[WL[1]], LI[DT[1]], i])/8 - (19*n[LI[WL[1]], LI[WL[2]], j]*
          Scalar[x[LI[WL[1]], LI[DT[1]], -i]*x[LI[WL[1]], LI[DT[1]], i]]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
          Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
          x[LI[WL[1]], LI[DT[1]], i])/32 + (3*n[LI[WL[1]], LI[WL[2]], j]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^2*
          Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
          x[LI[WL[1]], LI[DT[1]], i])/8 + (5*n[LI[WL[1]], LI[WL[2]], j]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^3*
          Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
          x[LI[WL[1]], LI[DT[1]], i])/8 + (9*n[LI[WL[1]], LI[WL[2]], j]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
          Scalar[x[LI[WL[1]], LI[DT[1]], -i]*x[LI[WL[1]], LI[DT[1]], i]]*
          Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]]*
          x[LI[WL[1]], LI[DT[1]], i])/64 - (3*n[LI[WL[1]], LI[WL[2]], j]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]^2*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
          Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]]*
          x[LI[WL[1]], LI[DT[1]], i])/8 + (45*n[LI[WL[1]], LI[WL[2]], j]*
          Scalar[x[LI[WL[1]], LI[DT[1]], -i]*x[LI[WL[1]], LI[DT[1]], i]]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
          Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]]*
          x[LI[WL[1]], LI[DT[1]], i])/64 - (9*n[LI[WL[1]], LI[WL[2]], j]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^2*
          Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]]*
          x[LI[WL[1]], LI[DT[1]], i])/8 - (13*n[LI[WL[1]], LI[WL[2]], j]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^3*
          Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]]*
          x[LI[WL[1]], LI[DT[1]], i])/8 - (n[LI[WL[1]], LI[WL[2]], j]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
          Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
          Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]]*
          x[LI[WL[1]], LI[DT[1]], i])/8 - (9*n[LI[WL[1]], LI[WL[2]], j]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
          Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
          Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]]*
          x[LI[WL[1]], LI[DT[1]], i])/8 + (n[LI[WL[1]], LI[WL[2]], j]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
          Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]]^2*
          x[LI[WL[1]], LI[DT[1]], i])/4 + (11*n[LI[WL[1]], LI[WL[2]], j]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
          Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]]^2*
          x[LI[WL[1]], LI[DT[1]], i])/8 - (3*n[LI[WL[1]], LI[WL[2]], i]*
          Scalar[x[LI[WL[1]], LI[DT[1]], -i]*x[LI[WL[1]], LI[DT[1]], i]]^2*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
          x[LI[WL[1]], LI[DT[1]], j])/8 + (27*n[LI[WL[1]], LI[WL[2]], i]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
          Scalar[x[LI[WL[1]], LI[DT[1]], -i]*x[LI[WL[1]], LI[DT[1]], i]]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^2*
          x[LI[WL[1]], LI[DT[1]], j])/64 - (5*n[LI[WL[1]], LI[WL[2]], i]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]^2*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^3*
          x[LI[WL[1]], LI[DT[1]], j])/8 + (29*n[LI[WL[1]], LI[WL[2]], i]*
          Scalar[x[LI[WL[1]], LI[DT[1]], -i]*x[LI[WL[1]], LI[DT[1]], i]]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^3*
          x[LI[WL[1]], LI[DT[1]], j])/64 - (5*n[LI[WL[1]], LI[WL[2]], i]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^4*
          x[LI[WL[1]], LI[DT[1]], j])/8 - (5*n[LI[WL[1]], LI[WL[2]], i]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^5*
          x[LI[WL[1]], LI[DT[1]], j])/8 + (19*n[LI[WL[1]], LI[WL[2]], i]*
          Scalar[x[LI[WL[1]], LI[DT[1]], -i]*x[LI[WL[1]], LI[DT[1]], i]]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
          Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
          x[LI[WL[1]], LI[DT[1]], j])/32 - (3*n[LI[WL[1]], LI[WL[2]], i]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^2*
          Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
          x[LI[WL[1]], LI[DT[1]], j])/8 - (5*n[LI[WL[1]], LI[WL[2]], i]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^3*
          Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
          x[LI[WL[1]], LI[DT[1]], j])/8 - (9*n[LI[WL[1]], LI[WL[2]], i]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
          Scalar[x[LI[WL[1]], LI[DT[1]], -i]*x[LI[WL[1]], LI[DT[1]], i]]*
          Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]]*
          x[LI[WL[1]], LI[DT[1]], j])/64 + (3*n[LI[WL[1]], LI[WL[2]], i]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]^2*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
          Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]]*
          x[LI[WL[1]], LI[DT[1]], j])/8 - (45*n[LI[WL[1]], LI[WL[2]], i]*
          Scalar[x[LI[WL[1]], LI[DT[1]], -i]*x[LI[WL[1]], LI[DT[1]], i]]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
          Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]]*
          x[LI[WL[1]], LI[DT[1]], j])/64 + (9*n[LI[WL[1]], LI[WL[2]], i]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^2*
          Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]]*
          x[LI[WL[1]], LI[DT[1]], j])/8 + (13*n[LI[WL[1]], LI[WL[2]], i]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^3*
          Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]]*
          x[LI[WL[1]], LI[DT[1]], j])/8 + (n[LI[WL[1]], LI[WL[2]], i]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
          Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
          Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]]*
          x[LI[WL[1]], LI[DT[1]], j])/8 + (9*n[LI[WL[1]], LI[WL[2]], i]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
          Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
          Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]]*
          x[LI[WL[1]], LI[DT[1]], j])/8 - (n[LI[WL[1]], LI[WL[2]], i]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
          Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]]^2*
          x[LI[WL[1]], LI[DT[1]], j])/4 - (11*n[LI[WL[1]], LI[WL[2]], i]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
          Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]]^2*
          x[LI[WL[1]], LI[DT[1]], j])/8 - (5*n[LI[WL[1]], LI[WL[2]], j]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]^2*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^3*
          x[LI[WL[2]], LI[DT[1]], i])/8 + (n[LI[WL[1]], LI[WL[2]], j]*
          Scalar[x[LI[WL[1]], LI[DT[1]], -i]*x[LI[WL[1]], LI[DT[1]], i]]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^3*
          x[LI[WL[2]], LI[DT[1]], i])/8 - (5*n[LI[WL[1]], LI[WL[2]], j]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^4*
          x[LI[WL[2]], LI[DT[1]], i])/8 - (5*n[LI[WL[1]], LI[WL[2]], j]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^5*
          x[LI[WL[2]], LI[DT[1]], i])/8 - (n[LI[WL[1]], LI[WL[2]], j]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^3*
          Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
          x[LI[WL[2]], LI[DT[1]], i])/4 + (n[LI[WL[1]], LI[WL[2]], j]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
          Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^2*
          x[LI[WL[2]], LI[DT[1]], i])/4 + (3*n[LI[WL[1]], LI[WL[2]], j]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]^2*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
          Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]]*
          x[LI[WL[2]], LI[DT[1]], i])/8 - (n[LI[WL[1]], LI[WL[2]], j]*
          Scalar[x[LI[WL[1]], LI[DT[1]], -i]*x[LI[WL[1]], LI[DT[1]], i]]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
          Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]]*
          x[LI[WL[2]], LI[DT[1]], i])/8 + (9*n[LI[WL[1]], LI[WL[2]], j]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^2*
          Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]]*
          x[LI[WL[2]], LI[DT[1]], i])/8 + (13*n[LI[WL[1]], LI[WL[2]], j]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^3*
          Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]]*
          x[LI[WL[2]], LI[DT[1]], i])/8 + (n[LI[WL[1]], LI[WL[2]], j]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
          Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
          Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]]*
          x[LI[WL[2]], LI[DT[1]], i])/2 - (n[LI[WL[1]], LI[WL[2]], j]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
          Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]]^2*
          x[LI[WL[2]], LI[DT[1]], i])/4 - (11*n[LI[WL[1]], LI[WL[2]], j]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
          Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]]^2*
          x[LI[WL[2]], LI[DT[1]], i])/8 - 
        (9*Scalar[x[LI[WL[1]], LI[DT[1]], -i]*x[LI[WL[1]], LI[DT[1]], i]]^2*
          x[LI[WL[1]], LI[DT[1]], j]*x[LI[WL[2]], LI[DT[1]], i])/8 + 
        (3*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
          Scalar[x[LI[WL[1]], LI[DT[1]], -i]*x[LI[WL[1]], LI[DT[1]], i]]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
          x[LI[WL[1]], LI[DT[1]], j]*x[LI[WL[2]], LI[DT[1]], i])/32 + 
        (27*Scalar[x[LI[WL[1]], LI[DT[1]], -i]*x[LI[WL[1]], LI[DT[1]], i]]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^2*
          x[LI[WL[1]], LI[DT[1]], j]*x[LI[WL[2]], LI[DT[1]], i])/64 + 
        (3*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^3*
          x[LI[WL[1]], LI[DT[1]], j]*x[LI[WL[2]], LI[DT[1]], i])/8 - 
        (3*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^4*
          x[LI[WL[1]], LI[DT[1]], j]*x[LI[WL[2]], LI[DT[1]], i])/4 + 
        (25*Scalar[x[LI[WL[1]], LI[DT[1]], -i]*x[LI[WL[1]], LI[DT[1]], i]]*
          Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
          x[LI[WL[1]], LI[DT[1]], j]*x[LI[WL[2]], LI[DT[1]], i])/32 + 
        (Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
          Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
          x[LI[WL[1]], LI[DT[1]], j]*x[LI[WL[2]], LI[DT[1]], i])/4 - 
        (Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^2*
          Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
          x[LI[WL[1]], LI[DT[1]], j]*x[LI[WL[2]], LI[DT[1]], i])/2 + 
        (Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^2*
          x[LI[WL[1]], LI[DT[1]], j]*x[LI[WL[2]], LI[DT[1]], i])/4 - 
        (75*Scalar[x[LI[WL[1]], LI[DT[1]], -i]*x[LI[WL[1]], LI[DT[1]], i]]*
          Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]]*
          x[LI[WL[1]], LI[DT[1]], j]*x[LI[WL[2]], LI[DT[1]], i])/64 - 
        (3*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
          Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]]*
          x[LI[WL[1]], LI[DT[1]], j]*x[LI[WL[2]], LI[DT[1]], i])/8 + 
        2*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^2*
         Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]]*
         x[LI[WL[1]], LI[DT[1]], j]*x[LI[WL[2]], LI[DT[1]], i] + 
        (5*Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
          Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]]*
          x[LI[WL[1]], LI[DT[1]], j]*x[LI[WL[2]], LI[DT[1]], i])/4 - 
        (19*Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]]^2*
          x[LI[WL[1]], LI[DT[1]], j]*x[LI[WL[2]], LI[DT[1]], i])/8 + 
        (5*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             x[LI[WL[1]], LI[DT[1]], -i]]^2*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^3*
          x[LI[WL[2]], LI[DT[1]], j])/8 - (n[LI[WL[1]], LI[WL[2]], i]*
          Scalar[x[LI[WL[1]], LI[DT[1]], -i]*x[LI[WL[1]], LI[DT[1]], i]]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^3*
          x[LI[WL[2]], LI[DT[1]], j])/8 + (5*n[LI[WL[1]], LI[WL[2]], i]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^4*
          x[LI[WL[2]], LI[DT[1]], j])/8 + (5*n[LI[WL[1]], LI[WL[2]], i]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^5*
          x[LI[WL[2]], LI[DT[1]], j])/8 + (n[LI[WL[1]], LI[WL[2]], i]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^3*
          Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
          x[LI[WL[2]], LI[DT[1]], j])/4 - (n[LI[WL[1]], LI[WL[2]], i]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
          Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^2*
          x[LI[WL[2]], LI[DT[1]], j])/4 - (3*n[LI[WL[1]], LI[WL[2]], i]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]^2*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
          Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]]*
          x[LI[WL[2]], LI[DT[1]], j])/8 + (n[LI[WL[1]], LI[WL[2]], i]*
          Scalar[x[LI[WL[1]], LI[DT[1]], -i]*x[LI[WL[1]], LI[DT[1]], i]]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
          Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]]*
          x[LI[WL[2]], LI[DT[1]], j])/8 - (9*n[LI[WL[1]], LI[WL[2]], i]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^2*
          Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]]*
          x[LI[WL[2]], LI[DT[1]], j])/8 - (13*n[LI[WL[1]], LI[WL[2]], i]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^3*
          Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]]*
          x[LI[WL[2]], LI[DT[1]], j])/8 - (n[LI[WL[1]], LI[WL[2]], i]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
          Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
          Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]]*
          x[LI[WL[2]], LI[DT[1]], j])/2 + (n[LI[WL[1]], LI[WL[2]], i]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
          Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]]^2*
          x[LI[WL[2]], LI[DT[1]], j])/4 + (11*n[LI[WL[1]], LI[WL[2]], i]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
          Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]]^2*
          x[LI[WL[2]], LI[DT[1]], j])/8 + 
        (9*Scalar[x[LI[WL[1]], LI[DT[1]], -i]*x[LI[WL[1]], LI[DT[1]], i]]^2*
          x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], j])/8 - 
        (3*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
          Scalar[x[LI[WL[1]], LI[DT[1]], -i]*x[LI[WL[1]], LI[DT[1]], i]]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
          x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], j])/32 - 
        (27*Scalar[x[LI[WL[1]], LI[DT[1]], -i]*x[LI[WL[1]], LI[DT[1]], i]]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^2*
          x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], j])/64 - 
        (3*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^3*
          x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], j])/8 + 
        (3*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^4*
          x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], j])/4 - 
        (25*Scalar[x[LI[WL[1]], LI[DT[1]], -i]*x[LI[WL[1]], LI[DT[1]], i]]*
          Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
          x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], j])/32 - 
        (Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
          Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
          x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], j])/4 + 
        (Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^2*
          Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
          x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], j])/2 - 
        (Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^2*
          x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], j])/4 + 
        (75*Scalar[x[LI[WL[1]], LI[DT[1]], -i]*x[LI[WL[1]], LI[DT[1]], i]]*
          Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]]*
          x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], j])/64 + 
        (3*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[1]], -i]]*
          Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
          Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]]*
          x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], j])/8 - 
        2*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^2*
         Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]]*
         x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], j] - 
        (5*Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
          Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]]*
          x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], j])/4 + 
        (19*Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]]^2*
          x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], j])/8))/
      Scalar[r[LI[WL[1]], LI[WL[2]]]] + Scalar[m[LI[WL[2]]]]*
      ((-7*n[LI[WL[1]], LI[WL[2]], j]*Scalar[x[LI[WL[1]], LI[DT[1]], i]*
           x[LI[WL[1]], LI[DT[2]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            x[LI[WL[2]], LI[DT[1]], -i]]^2*x[LI[WL[1]], LI[DT[1]], i])/32 + 
       (n[LI[WL[1]], LI[WL[2]], j]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[1]], LI[DT[2]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            x[LI[WL[2]], LI[DT[1]], -i]]^3*x[LI[WL[1]], LI[DT[1]], i])/4 + 
       (n[LI[WL[1]], LI[WL[2]], j]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            x[LI[WL[2]], LI[DT[1]], -i]]^2*Scalar[x[LI[WL[1]], LI[DT[2]], i]*
           x[LI[WL[2]], LI[DT[1]], -i]]*x[LI[WL[1]], LI[DT[1]], i])/8 + 
       (7*n[LI[WL[1]], LI[WL[2]], j]*Scalar[x[LI[WL[1]], LI[DT[1]], i]*
           x[LI[WL[1]], LI[DT[2]], -i]]*Scalar[x[LI[WL[2]], LI[DT[1]], -i]*
           x[LI[WL[2]], LI[DT[1]], i]]*x[LI[WL[1]], LI[DT[1]], i])/32 - 
       (n[LI[WL[1]], LI[WL[2]], j]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[1]], LI[DT[2]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[x[LI[WL[2]], LI[DT[1]], -i]*
           x[LI[WL[2]], LI[DT[1]], i]]*x[LI[WL[1]], LI[DT[1]], i])/4 - 
       (n[LI[WL[1]], LI[WL[2]], j]*Scalar[x[LI[WL[1]], LI[DT[2]], i]*
           x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[x[LI[WL[2]], LI[DT[1]], -i]*
           x[LI[WL[2]], LI[DT[1]], i]]*x[LI[WL[1]], LI[DT[1]], i])/8 - 
       (7*n[LI[WL[1]], LI[WL[2]], j]*Scalar[x[LI[WL[1]], LI[DT[1]], -i]*
           x[LI[WL[1]], LI[DT[1]], i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[2]], LI[DT[2]], -i]]*x[LI[WL[1]], LI[DT[1]], i])/32 + 
       (3*n[LI[WL[1]], LI[WL[2]], j]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[1]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            x[LI[WL[2]], LI[DT[1]], -i]]^2*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[2]], LI[DT[2]], -i]]*x[LI[WL[1]], LI[DT[1]], i])/8 + 
       (7*n[LI[WL[1]], LI[WL[2]], j]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            x[LI[WL[2]], LI[DT[1]], -i]]^3*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[2]], LI[DT[2]], -i]]*x[LI[WL[1]], LI[DT[1]], i])/8 + 
       (n[LI[WL[1]], LI[WL[2]], j]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[x[LI[WL[1]], LI[DT[1]], i]*
           x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[2]], LI[DT[2]], -i]]*x[LI[WL[1]], LI[DT[1]], i])/2 - 
       (n[LI[WL[1]], LI[WL[2]], j]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[1]], LI[DT[1]], -i]]*Scalar[x[LI[WL[2]], LI[DT[1]], -i]*
           x[LI[WL[2]], LI[DT[1]], i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[2]], LI[DT[2]], -i]]*x[LI[WL[1]], LI[DT[1]], i])/8 - 
       (9*n[LI[WL[1]], LI[WL[2]], j]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[x[LI[WL[2]], LI[DT[1]], -i]*
           x[LI[WL[2]], LI[DT[1]], i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[2]], LI[DT[2]], -i]]*x[LI[WL[1]], LI[DT[1]], i])/8 + 
       (n[LI[WL[1]], LI[WL[2]], j]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            x[LI[WL[2]], LI[DT[1]], -i]]^2*Scalar[x[LI[WL[1]], LI[DT[1]], i]*
           x[LI[WL[2]], LI[DT[2]], -i]]*x[LI[WL[1]], LI[DT[1]], i])/4 - 
       (n[LI[WL[1]], LI[WL[2]], j]*Scalar[x[LI[WL[2]], LI[DT[1]], -i]*
           x[LI[WL[2]], LI[DT[1]], i]]*Scalar[x[LI[WL[1]], LI[DT[1]], i]*
           x[LI[WL[2]], LI[DT[2]], -i]]*x[LI[WL[1]], LI[DT[1]], i])/4 + 
       (7*n[LI[WL[1]], LI[WL[2]], j]*Scalar[x[LI[WL[1]], LI[DT[1]], -i]*
           x[LI[WL[1]], LI[DT[1]], i]]*Scalar[x[LI[WL[2]], LI[DT[1]], i]*
           x[LI[WL[2]], LI[DT[2]], -i]]*x[LI[WL[1]], LI[DT[1]], i])/32 - 
       (n[LI[WL[1]], LI[WL[2]], j]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[1]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[x[LI[WL[2]], LI[DT[1]], i]*
           x[LI[WL[2]], LI[DT[2]], -i]]*x[LI[WL[1]], LI[DT[1]], i])/4 - 
       (9*n[LI[WL[1]], LI[WL[2]], j]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            x[LI[WL[2]], LI[DT[1]], -i]]^2*Scalar[x[LI[WL[2]], LI[DT[1]], i]*
           x[LI[WL[2]], LI[DT[2]], -i]]*x[LI[WL[1]], LI[DT[1]], i])/8 - 
       (n[LI[WL[1]], LI[WL[2]], j]*Scalar[x[LI[WL[1]], LI[DT[1]], i]*
           x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[x[LI[WL[2]], LI[DT[1]], i]*
           x[LI[WL[2]], LI[DT[2]], -i]]*x[LI[WL[1]], LI[DT[1]], i])/2 + 
       (11*n[LI[WL[1]], LI[WL[2]], j]*Scalar[x[LI[WL[2]], LI[DT[1]], -i]*
           x[LI[WL[2]], LI[DT[1]], i]]*Scalar[x[LI[WL[2]], LI[DT[1]], i]*
           x[LI[WL[2]], LI[DT[2]], -i]]*x[LI[WL[1]], LI[DT[1]], i])/8 + 
       (7*n[LI[WL[1]], LI[WL[2]], i]*Scalar[x[LI[WL[1]], LI[DT[1]], i]*
           x[LI[WL[1]], LI[DT[2]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            x[LI[WL[2]], LI[DT[1]], -i]]^2*x[LI[WL[1]], LI[DT[1]], j])/32 - 
       (n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[1]], LI[DT[2]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            x[LI[WL[2]], LI[DT[1]], -i]]^3*x[LI[WL[1]], LI[DT[1]], j])/4 - 
       (n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            x[LI[WL[2]], LI[DT[1]], -i]]^2*Scalar[x[LI[WL[1]], LI[DT[2]], i]*
           x[LI[WL[2]], LI[DT[1]], -i]]*x[LI[WL[1]], LI[DT[1]], j])/8 - 
       (7*n[LI[WL[1]], LI[WL[2]], i]*Scalar[x[LI[WL[1]], LI[DT[1]], i]*
           x[LI[WL[1]], LI[DT[2]], -i]]*Scalar[x[LI[WL[2]], LI[DT[1]], -i]*
           x[LI[WL[2]], LI[DT[1]], i]]*x[LI[WL[1]], LI[DT[1]], j])/32 + 
       (n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[1]], LI[DT[2]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[x[LI[WL[2]], LI[DT[1]], -i]*
           x[LI[WL[2]], LI[DT[1]], i]]*x[LI[WL[1]], LI[DT[1]], j])/4 + 
       (n[LI[WL[1]], LI[WL[2]], i]*Scalar[x[LI[WL[1]], LI[DT[2]], i]*
           x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[x[LI[WL[2]], LI[DT[1]], -i]*
           x[LI[WL[2]], LI[DT[1]], i]]*x[LI[WL[1]], LI[DT[1]], j])/8 + 
       (7*n[LI[WL[1]], LI[WL[2]], i]*Scalar[x[LI[WL[1]], LI[DT[1]], -i]*
           x[LI[WL[1]], LI[DT[1]], i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[2]], LI[DT[2]], -i]]*x[LI[WL[1]], LI[DT[1]], j])/32 - 
       (3*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[1]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            x[LI[WL[2]], LI[DT[1]], -i]]^2*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[2]], LI[DT[2]], -i]]*x[LI[WL[1]], LI[DT[1]], j])/8 - 
       (7*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            x[LI[WL[2]], LI[DT[1]], -i]]^3*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[2]], LI[DT[2]], -i]]*x[LI[WL[1]], LI[DT[1]], j])/8 - 
       (n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[x[LI[WL[1]], LI[DT[1]], i]*
           x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[2]], LI[DT[2]], -i]]*x[LI[WL[1]], LI[DT[1]], j])/2 + 
       (n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[1]], LI[DT[1]], -i]]*Scalar[x[LI[WL[2]], LI[DT[1]], -i]*
           x[LI[WL[2]], LI[DT[1]], i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[2]], LI[DT[2]], -i]]*x[LI[WL[1]], LI[DT[1]], j])/8 + 
       (9*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[x[LI[WL[2]], LI[DT[1]], -i]*
           x[LI[WL[2]], LI[DT[1]], i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[2]], LI[DT[2]], -i]]*x[LI[WL[1]], LI[DT[1]], j])/8 - 
       (n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            x[LI[WL[2]], LI[DT[1]], -i]]^2*Scalar[x[LI[WL[1]], LI[DT[1]], i]*
           x[LI[WL[2]], LI[DT[2]], -i]]*x[LI[WL[1]], LI[DT[1]], j])/4 + 
       (n[LI[WL[1]], LI[WL[2]], i]*Scalar[x[LI[WL[2]], LI[DT[1]], -i]*
           x[LI[WL[2]], LI[DT[1]], i]]*Scalar[x[LI[WL[1]], LI[DT[1]], i]*
           x[LI[WL[2]], LI[DT[2]], -i]]*x[LI[WL[1]], LI[DT[1]], j])/4 - 
       (7*n[LI[WL[1]], LI[WL[2]], i]*Scalar[x[LI[WL[1]], LI[DT[1]], -i]*
           x[LI[WL[1]], LI[DT[1]], i]]*Scalar[x[LI[WL[2]], LI[DT[1]], i]*
           x[LI[WL[2]], LI[DT[2]], -i]]*x[LI[WL[1]], LI[DT[1]], j])/32 + 
       (n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[1]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[x[LI[WL[2]], LI[DT[1]], i]*
           x[LI[WL[2]], LI[DT[2]], -i]]*x[LI[WL[1]], LI[DT[1]], j])/4 + 
       (9*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            x[LI[WL[2]], LI[DT[1]], -i]]^2*Scalar[x[LI[WL[2]], LI[DT[1]], i]*
           x[LI[WL[2]], LI[DT[2]], -i]]*x[LI[WL[1]], LI[DT[1]], j])/8 + 
       (n[LI[WL[1]], LI[WL[2]], i]*Scalar[x[LI[WL[1]], LI[DT[1]], i]*
           x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[x[LI[WL[2]], LI[DT[1]], i]*
           x[LI[WL[2]], LI[DT[2]], -i]]*x[LI[WL[1]], LI[DT[1]], j])/2 - 
       (11*n[LI[WL[1]], LI[WL[2]], i]*Scalar[x[LI[WL[2]], LI[DT[1]], -i]*
           x[LI[WL[2]], LI[DT[1]], i]]*Scalar[x[LI[WL[2]], LI[DT[1]], i]*
           x[LI[WL[2]], LI[DT[2]], -i]]*x[LI[WL[1]], LI[DT[1]], j])/8 - 
       (7*n[LI[WL[1]], LI[WL[2]], j]*Scalar[x[LI[WL[1]], LI[DT[1]], -i]*
           x[LI[WL[1]], LI[DT[1]], i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            x[LI[WL[2]], LI[DT[1]], -i]]^2*x[LI[WL[1]], LI[DT[2]], i])/64 + 
       (n[LI[WL[1]], LI[WL[2]], j]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[1]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            x[LI[WL[2]], LI[DT[1]], -i]]^3*x[LI[WL[1]], LI[DT[2]], i])/8 + 
       (n[LI[WL[1]], LI[WL[2]], j]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            x[LI[WL[2]], LI[DT[1]], -i]]^4*x[LI[WL[1]], LI[DT[2]], i])/4 + 
       (n[LI[WL[1]], LI[WL[2]], j]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            x[LI[WL[2]], LI[DT[1]], -i]]^2*Scalar[x[LI[WL[1]], LI[DT[1]], i]*
           x[LI[WL[2]], LI[DT[1]], -i]]*x[LI[WL[1]], LI[DT[2]], i])/4 + 
       (7*n[LI[WL[1]], LI[WL[2]], j]*Scalar[x[LI[WL[1]], LI[DT[1]], -i]*
           x[LI[WL[1]], LI[DT[1]], i]]*Scalar[x[LI[WL[2]], LI[DT[1]], -i]*
           x[LI[WL[2]], LI[DT[1]], i]]*x[LI[WL[1]], LI[DT[2]], i])/64 - 
       (n[LI[WL[1]], LI[WL[2]], j]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[1]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[x[LI[WL[2]], LI[DT[1]], -i]*
           x[LI[WL[2]], LI[DT[1]], i]]*x[LI[WL[1]], LI[DT[2]], i])/8 - 
       (5*n[LI[WL[1]], LI[WL[2]], j]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            x[LI[WL[2]], LI[DT[1]], -i]]^2*Scalar[x[LI[WL[2]], LI[DT[1]], -i]*
           x[LI[WL[2]], LI[DT[1]], i]]*x[LI[WL[1]], LI[DT[2]], i])/8 - 
       (n[LI[WL[1]], LI[WL[2]], j]*Scalar[x[LI[WL[1]], LI[DT[1]], i]*
           x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[x[LI[WL[2]], LI[DT[1]], -i]*
           x[LI[WL[2]], LI[DT[1]], i]]*x[LI[WL[1]], LI[DT[2]], i])/4 + 
       (3*n[LI[WL[1]], LI[WL[2]], j]*Scalar[x[LI[WL[2]], LI[DT[1]], -i]*
            x[LI[WL[2]], LI[DT[1]], i]]^2*x[LI[WL[1]], LI[DT[2]], i])/8 + 
       (Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^3*
         x[LI[WL[1]], LI[DT[1]], j]*x[LI[WL[1]], LI[DT[2]], i])/24 - 
       (Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
         Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]]*
         x[LI[WL[1]], LI[DT[1]], j]*x[LI[WL[1]], LI[DT[2]], i])/8 + 
       (7*n[LI[WL[1]], LI[WL[2]], i]*Scalar[x[LI[WL[1]], LI[DT[1]], -i]*
           x[LI[WL[1]], LI[DT[1]], i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            x[LI[WL[2]], LI[DT[1]], -i]]^2*x[LI[WL[1]], LI[DT[2]], j])/64 - 
       (n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[1]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            x[LI[WL[2]], LI[DT[1]], -i]]^3*x[LI[WL[1]], LI[DT[2]], j])/8 - 
       (n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            x[LI[WL[2]], LI[DT[1]], -i]]^4*x[LI[WL[1]], LI[DT[2]], j])/4 - 
       (n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            x[LI[WL[2]], LI[DT[1]], -i]]^2*Scalar[x[LI[WL[1]], LI[DT[1]], i]*
           x[LI[WL[2]], LI[DT[1]], -i]]*x[LI[WL[1]], LI[DT[2]], j])/4 - 
       (7*n[LI[WL[1]], LI[WL[2]], i]*Scalar[x[LI[WL[1]], LI[DT[1]], -i]*
           x[LI[WL[1]], LI[DT[1]], i]]*Scalar[x[LI[WL[2]], LI[DT[1]], -i]*
           x[LI[WL[2]], LI[DT[1]], i]]*x[LI[WL[1]], LI[DT[2]], j])/64 + 
       (n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[1]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[x[LI[WL[2]], LI[DT[1]], -i]*
           x[LI[WL[2]], LI[DT[1]], i]]*x[LI[WL[1]], LI[DT[2]], j])/8 + 
       (5*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            x[LI[WL[2]], LI[DT[1]], -i]]^2*Scalar[x[LI[WL[2]], LI[DT[1]], -i]*
           x[LI[WL[2]], LI[DT[1]], i]]*x[LI[WL[1]], LI[DT[2]], j])/8 + 
       (n[LI[WL[1]], LI[WL[2]], i]*Scalar[x[LI[WL[1]], LI[DT[1]], i]*
           x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[x[LI[WL[2]], LI[DT[1]], -i]*
           x[LI[WL[2]], LI[DT[1]], i]]*x[LI[WL[1]], LI[DT[2]], j])/4 - 
       (3*n[LI[WL[1]], LI[WL[2]], i]*Scalar[x[LI[WL[2]], LI[DT[1]], -i]*
            x[LI[WL[2]], LI[DT[1]], i]]^2*x[LI[WL[1]], LI[DT[2]], j])/8 - 
       (Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^3*
         x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[1]], LI[DT[2]], j])/24 + 
       (Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
         Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]]*
         x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[1]], LI[DT[2]], j])/8 - 
       (n[LI[WL[1]], LI[WL[2]], j]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[1]], LI[DT[2]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            x[LI[WL[2]], LI[DT[1]], -i]]^3*x[LI[WL[2]], LI[DT[1]], i])/4 + 
       (n[LI[WL[1]], LI[WL[2]], j]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[1]], LI[DT[2]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[x[LI[WL[2]], LI[DT[1]], -i]*
           x[LI[WL[2]], LI[DT[1]], i]]*x[LI[WL[2]], LI[DT[1]], i])/4 - 
       (3*n[LI[WL[1]], LI[WL[2]], j]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[1]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            x[LI[WL[2]], LI[DT[1]], -i]]^2*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[2]], LI[DT[2]], -i]]*x[LI[WL[2]], LI[DT[1]], i])/8 - 
       (7*n[LI[WL[1]], LI[WL[2]], j]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            x[LI[WL[2]], LI[DT[1]], -i]]^3*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[2]], LI[DT[2]], -i]]*x[LI[WL[2]], LI[DT[1]], i])/8 - 
       (n[LI[WL[1]], LI[WL[2]], j]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[x[LI[WL[1]], LI[DT[1]], i]*
           x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[2]], LI[DT[2]], -i]]*x[LI[WL[2]], LI[DT[1]], i])/4 + 
       (n[LI[WL[1]], LI[WL[2]], j]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[1]], LI[DT[1]], -i]]*Scalar[x[LI[WL[2]], LI[DT[1]], -i]*
           x[LI[WL[2]], LI[DT[1]], i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[2]], LI[DT[2]], -i]]*x[LI[WL[2]], LI[DT[1]], i])/8 + 
       (9*n[LI[WL[1]], LI[WL[2]], j]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[x[LI[WL[2]], LI[DT[1]], -i]*
           x[LI[WL[2]], LI[DT[1]], i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[2]], LI[DT[2]], -i]]*x[LI[WL[2]], LI[DT[1]], i])/8 - 
       (n[LI[WL[1]], LI[WL[2]], j]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            x[LI[WL[2]], LI[DT[1]], -i]]^2*Scalar[x[LI[WL[1]], LI[DT[1]], i]*
           x[LI[WL[2]], LI[DT[2]], -i]]*x[LI[WL[2]], LI[DT[1]], i])/8 + 
       (n[LI[WL[1]], LI[WL[2]], j]*Scalar[x[LI[WL[2]], LI[DT[1]], -i]*
           x[LI[WL[2]], LI[DT[1]], i]]*Scalar[x[LI[WL[1]], LI[DT[1]], i]*
           x[LI[WL[2]], LI[DT[2]], -i]]*x[LI[WL[2]], LI[DT[1]], i])/8 + 
       (n[LI[WL[1]], LI[WL[2]], j]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[1]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[x[LI[WL[2]], LI[DT[1]], i]*
           x[LI[WL[2]], LI[DT[2]], -i]]*x[LI[WL[2]], LI[DT[1]], i])/4 + 
       (9*n[LI[WL[1]], LI[WL[2]], j]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            x[LI[WL[2]], LI[DT[1]], -i]]^2*Scalar[x[LI[WL[2]], LI[DT[1]], i]*
           x[LI[WL[2]], LI[DT[2]], -i]]*x[LI[WL[2]], LI[DT[1]], i])/8 + 
       (n[LI[WL[1]], LI[WL[2]], j]*Scalar[x[LI[WL[1]], LI[DT[1]], i]*
           x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[x[LI[WL[2]], LI[DT[1]], i]*
           x[LI[WL[2]], LI[DT[2]], -i]]*x[LI[WL[2]], LI[DT[1]], i])/4 - 
       (11*n[LI[WL[1]], LI[WL[2]], j]*Scalar[x[LI[WL[2]], LI[DT[1]], -i]*
           x[LI[WL[2]], LI[DT[1]], i]]*Scalar[x[LI[WL[2]], LI[DT[1]], i]*
           x[LI[WL[2]], LI[DT[2]], -i]]*x[LI[WL[2]], LI[DT[1]], i])/8 + 
       (17*Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[1]], LI[DT[2]], -i]]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
         x[LI[WL[1]], LI[DT[1]], j]*x[LI[WL[2]], LI[DT[1]], i])/16 - 
       (3*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[2]], -i]]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^2*
         x[LI[WL[1]], LI[DT[1]], j]*x[LI[WL[2]], LI[DT[1]], i])/8 + 
       (3*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[2]], -i]]*
         Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]]*
         x[LI[WL[1]], LI[DT[1]], j]*x[LI[WL[2]], LI[DT[1]], i])/8 + 
       (17*Scalar[x[LI[WL[1]], LI[DT[1]], -i]*x[LI[WL[1]], LI[DT[1]], i]]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[2]], -i]]*
         x[LI[WL[1]], LI[DT[1]], j]*x[LI[WL[2]], LI[DT[1]], i])/32 - 
       (3*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^2*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[2]], -i]]*
         x[LI[WL[1]], LI[DT[1]], j]*x[LI[WL[2]], LI[DT[1]], i])/2 - 
       (3*Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[2]], -i]]*
         x[LI[WL[1]], LI[DT[1]], j]*x[LI[WL[2]], LI[DT[1]], i])/4 + 
       (9*Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[2]], -i]]*
         x[LI[WL[1]], LI[DT[1]], j]*x[LI[WL[2]], LI[DT[1]], i])/4 - 
       (3*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
         Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[2]], -i]]*
         x[LI[WL[1]], LI[DT[1]], j]*x[LI[WL[2]], LI[DT[1]], i])/4 + 
       (9*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
         Scalar[x[LI[WL[2]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[2]], -i]]*
         x[LI[WL[1]], LI[DT[1]], j]*x[LI[WL[2]], LI[DT[1]], i])/2 + 
       (17*Scalar[x[LI[WL[1]], LI[DT[1]], -i]*x[LI[WL[1]], LI[DT[1]], i]]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
         x[LI[WL[1]], LI[DT[2]], j]*x[LI[WL[2]], LI[DT[1]], i])/32 - 
       (7*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^3*
         x[LI[WL[1]], LI[DT[2]], j]*x[LI[WL[2]], LI[DT[1]], i])/12 - 
       (3*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
         Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
         x[LI[WL[1]], LI[DT[2]], j]*x[LI[WL[2]], LI[DT[1]], i])/4 + 
       (5*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
         Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]]*
         x[LI[WL[1]], LI[DT[2]], j]*x[LI[WL[2]], LI[DT[1]], i])/2 + 
       (n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[1]], LI[DT[2]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            x[LI[WL[2]], LI[DT[1]], -i]]^3*x[LI[WL[2]], LI[DT[1]], j])/4 - 
       (n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[1]], LI[DT[2]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[x[LI[WL[2]], LI[DT[1]], -i]*
           x[LI[WL[2]], LI[DT[1]], i]]*x[LI[WL[2]], LI[DT[1]], j])/4 + 
       (3*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[1]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            x[LI[WL[2]], LI[DT[1]], -i]]^2*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[2]], LI[DT[2]], -i]]*x[LI[WL[2]], LI[DT[1]], j])/8 + 
       (7*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            x[LI[WL[2]], LI[DT[1]], -i]]^3*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[2]], LI[DT[2]], -i]]*x[LI[WL[2]], LI[DT[1]], j])/8 + 
       (n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[x[LI[WL[1]], LI[DT[1]], i]*
           x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[2]], LI[DT[2]], -i]]*x[LI[WL[2]], LI[DT[1]], j])/4 - 
       (n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[1]], LI[DT[1]], -i]]*Scalar[x[LI[WL[2]], LI[DT[1]], -i]*
           x[LI[WL[2]], LI[DT[1]], i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[2]], LI[DT[2]], -i]]*x[LI[WL[2]], LI[DT[1]], j])/8 - 
       (9*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[x[LI[WL[2]], LI[DT[1]], -i]*
           x[LI[WL[2]], LI[DT[1]], i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[2]], LI[DT[2]], -i]]*x[LI[WL[2]], LI[DT[1]], j])/8 + 
       (n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            x[LI[WL[2]], LI[DT[1]], -i]]^2*Scalar[x[LI[WL[1]], LI[DT[1]], i]*
           x[LI[WL[2]], LI[DT[2]], -i]]*x[LI[WL[2]], LI[DT[1]], j])/8 - 
       (n[LI[WL[1]], LI[WL[2]], i]*Scalar[x[LI[WL[2]], LI[DT[1]], -i]*
           x[LI[WL[2]], LI[DT[1]], i]]*Scalar[x[LI[WL[1]], LI[DT[1]], i]*
           x[LI[WL[2]], LI[DT[2]], -i]]*x[LI[WL[2]], LI[DT[1]], j])/8 - 
       (n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[1]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[x[LI[WL[2]], LI[DT[1]], i]*
           x[LI[WL[2]], LI[DT[2]], -i]]*x[LI[WL[2]], LI[DT[1]], j])/4 - 
       (9*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            x[LI[WL[2]], LI[DT[1]], -i]]^2*Scalar[x[LI[WL[2]], LI[DT[1]], i]*
           x[LI[WL[2]], LI[DT[2]], -i]]*x[LI[WL[2]], LI[DT[1]], j])/8 - 
       (n[LI[WL[1]], LI[WL[2]], i]*Scalar[x[LI[WL[1]], LI[DT[1]], i]*
           x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[x[LI[WL[2]], LI[DT[1]], i]*
           x[LI[WL[2]], LI[DT[2]], -i]]*x[LI[WL[2]], LI[DT[1]], j])/4 + 
       (11*n[LI[WL[1]], LI[WL[2]], i]*Scalar[x[LI[WL[2]], LI[DT[1]], -i]*
           x[LI[WL[2]], LI[DT[1]], i]]*Scalar[x[LI[WL[2]], LI[DT[1]], i]*
           x[LI[WL[2]], LI[DT[2]], -i]]*x[LI[WL[2]], LI[DT[1]], j])/8 - 
       (17*Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[1]], LI[DT[2]], -i]]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
         x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], j])/16 + 
       (3*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[2]], -i]]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^2*
         x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], j])/8 - 
       (3*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[1]], LI[DT[2]], -i]]*
         Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]]*
         x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], j])/8 - 
       (17*Scalar[x[LI[WL[1]], LI[DT[1]], -i]*x[LI[WL[1]], LI[DT[1]], i]]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[2]], -i]]*
         x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], j])/32 + 
       (3*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^2*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[2]], -i]]*
         x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], j])/2 + 
       (3*Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[2]], -i]]*
         x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], j])/4 - 
       (9*Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[2]], -i]]*
         x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], j])/4 + 
       (3*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
         Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[2]], -i]]*
         x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], j])/4 - 
       (9*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
         Scalar[x[LI[WL[2]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[2]], -i]]*
         x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], j])/2 - 
       (17*Scalar[x[LI[WL[1]], LI[DT[1]], -i]*x[LI[WL[1]], LI[DT[1]], i]]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
         x[LI[WL[1]], LI[DT[2]], i]*x[LI[WL[2]], LI[DT[1]], j])/32 + 
       (7*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^3*
         x[LI[WL[1]], LI[DT[2]], i]*x[LI[WL[2]], LI[DT[1]], j])/12 + 
       (3*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
         Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
         x[LI[WL[1]], LI[DT[2]], i]*x[LI[WL[2]], LI[DT[1]], j])/4 - 
       (5*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
         Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]]*
         x[LI[WL[1]], LI[DT[2]], i]*x[LI[WL[2]], LI[DT[1]], j])/2 - 
       (n[LI[WL[1]], LI[WL[2]], j]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[1]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            x[LI[WL[2]], LI[DT[1]], -i]]^3*x[LI[WL[2]], LI[DT[2]], i])/8 - 
       (n[LI[WL[1]], LI[WL[2]], j]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            x[LI[WL[2]], LI[DT[1]], -i]]^4*x[LI[WL[2]], LI[DT[2]], i])/4 - 
       (n[LI[WL[1]], LI[WL[2]], j]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            x[LI[WL[2]], LI[DT[1]], -i]]^2*Scalar[x[LI[WL[1]], LI[DT[1]], i]*
           x[LI[WL[2]], LI[DT[1]], -i]]*x[LI[WL[2]], LI[DT[2]], i])/8 + 
       (n[LI[WL[1]], LI[WL[2]], j]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[1]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[x[LI[WL[2]], LI[DT[1]], -i]*
           x[LI[WL[2]], LI[DT[1]], i]]*x[LI[WL[2]], LI[DT[2]], i])/8 + 
       (5*n[LI[WL[1]], LI[WL[2]], j]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            x[LI[WL[2]], LI[DT[1]], -i]]^2*Scalar[x[LI[WL[2]], LI[DT[1]], -i]*
           x[LI[WL[2]], LI[DT[1]], i]]*x[LI[WL[2]], LI[DT[2]], i])/8 + 
       (n[LI[WL[1]], LI[WL[2]], j]*Scalar[x[LI[WL[1]], LI[DT[1]], i]*
           x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[x[LI[WL[2]], LI[DT[1]], -i]*
           x[LI[WL[2]], LI[DT[1]], i]]*x[LI[WL[2]], LI[DT[2]], i])/8 - 
       (3*n[LI[WL[1]], LI[WL[2]], j]*Scalar[x[LI[WL[2]], LI[DT[1]], -i]*
            x[LI[WL[2]], LI[DT[1]], i]]^2*x[LI[WL[2]], LI[DT[2]], i])/8 + 
       (17*Scalar[x[LI[WL[1]], LI[DT[1]], -i]*x[LI[WL[1]], LI[DT[1]], i]]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
         x[LI[WL[1]], LI[DT[1]], j]*x[LI[WL[2]], LI[DT[2]], i])/32 - 
       (2*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^3*
         x[LI[WL[1]], LI[DT[1]], j]*x[LI[WL[2]], LI[DT[2]], i])/3 - 
       (3*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
         Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
         x[LI[WL[1]], LI[DT[1]], j]*x[LI[WL[2]], LI[DT[2]], i])/4 + 
       (11*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
         Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]]*
         x[LI[WL[1]], LI[DT[1]], j]*x[LI[WL[2]], LI[DT[2]], i])/4 + 
       (Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^3*
         x[LI[WL[2]], LI[DT[1]], j]*x[LI[WL[2]], LI[DT[2]], i])/24 - 
       (Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
         Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]]*
         x[LI[WL[2]], LI[DT[1]], j]*x[LI[WL[2]], LI[DT[2]], i])/8 + 
       (n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[1]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            x[LI[WL[2]], LI[DT[1]], -i]]^3*x[LI[WL[2]], LI[DT[2]], j])/8 + 
       (n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            x[LI[WL[2]], LI[DT[1]], -i]]^4*x[LI[WL[2]], LI[DT[2]], j])/4 + 
       (n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            x[LI[WL[2]], LI[DT[1]], -i]]^2*Scalar[x[LI[WL[1]], LI[DT[1]], i]*
           x[LI[WL[2]], LI[DT[1]], -i]]*x[LI[WL[2]], LI[DT[2]], j])/8 - 
       (n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[1]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[x[LI[WL[2]], LI[DT[1]], -i]*
           x[LI[WL[2]], LI[DT[1]], i]]*x[LI[WL[2]], LI[DT[2]], j])/8 - 
       (5*n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            x[LI[WL[2]], LI[DT[1]], -i]]^2*Scalar[x[LI[WL[2]], LI[DT[1]], -i]*
           x[LI[WL[2]], LI[DT[1]], i]]*x[LI[WL[2]], LI[DT[2]], j])/8 - 
       (n[LI[WL[1]], LI[WL[2]], i]*Scalar[x[LI[WL[1]], LI[DT[1]], i]*
           x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[x[LI[WL[2]], LI[DT[1]], -i]*
           x[LI[WL[2]], LI[DT[1]], i]]*x[LI[WL[2]], LI[DT[2]], j])/8 + 
       (3*n[LI[WL[1]], LI[WL[2]], i]*Scalar[x[LI[WL[2]], LI[DT[1]], -i]*
            x[LI[WL[2]], LI[DT[1]], i]]^2*x[LI[WL[2]], LI[DT[2]], j])/8 - 
       (17*Scalar[x[LI[WL[1]], LI[DT[1]], -i]*x[LI[WL[1]], LI[DT[1]], i]]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
         x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[2]], j])/32 + 
       (2*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^3*
         x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[2]], j])/3 + 
       (3*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
         Scalar[x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
         x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[2]], j])/4 - 
       (11*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
         Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]]*
         x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[2]], j])/4 - 
       (Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^3*
         x[LI[WL[2]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[2]], j])/24 + 
       (Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
         Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]]*
         x[LI[WL[2]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[2]], j])/8) + 
     Scalar[m[LI[WL[2]]]]*Scalar[r[LI[WL[1]], LI[WL[2]]]]*
      ((n[LI[WL[1]], LI[WL[2]], j]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            x[LI[WL[2]], LI[DT[2]], -i]]^2*x[LI[WL[1]], LI[DT[1]], i])/4 - 
       (n[LI[WL[1]], LI[WL[2]], j]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[2]], LI[DT[2]], -i]]*Scalar[x[LI[WL[2]], LI[DT[1]], i]*
           x[LI[WL[2]], LI[DT[2]], -i]]*x[LI[WL[1]], LI[DT[1]], i])/2 - 
       (n[LI[WL[1]], LI[WL[2]], j]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[x[LI[WL[2]], LI[DT[2]], -i]*
           x[LI[WL[2]], LI[DT[2]], i]]*x[LI[WL[1]], LI[DT[1]], i])/4 + 
       (n[LI[WL[1]], LI[WL[2]], j]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            x[LI[WL[2]], LI[DT[1]], -i]]^2*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[2]], LI[DT[3]], -i]]*x[LI[WL[1]], LI[DT[1]], i])/8 - 
       (n[LI[WL[1]], LI[WL[2]], j]*Scalar[x[LI[WL[2]], LI[DT[1]], -i]*
           x[LI[WL[2]], LI[DT[1]], i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[2]], LI[DT[3]], -i]]*x[LI[WL[1]], LI[DT[1]], i])/8 - 
       (n[LI[WL[1]], LI[WL[2]], j]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[x[LI[WL[2]], LI[DT[1]], i]*
           x[LI[WL[2]], LI[DT[3]], -i]]*x[LI[WL[1]], LI[DT[1]], i])/4 - 
       (n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            x[LI[WL[2]], LI[DT[2]], -i]]^2*x[LI[WL[1]], LI[DT[1]], j])/4 + 
       (n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[2]], LI[DT[2]], -i]]*Scalar[x[LI[WL[2]], LI[DT[1]], i]*
           x[LI[WL[2]], LI[DT[2]], -i]]*x[LI[WL[1]], LI[DT[1]], j])/2 + 
       (n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[x[LI[WL[2]], LI[DT[2]], -i]*
           x[LI[WL[2]], LI[DT[2]], i]]*x[LI[WL[1]], LI[DT[1]], j])/4 - 
       (n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            x[LI[WL[2]], LI[DT[1]], -i]]^2*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[2]], LI[DT[3]], -i]]*x[LI[WL[1]], LI[DT[1]], j])/8 + 
       (n[LI[WL[1]], LI[WL[2]], i]*Scalar[x[LI[WL[2]], LI[DT[1]], -i]*
           x[LI[WL[2]], LI[DT[1]], i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[2]], LI[DT[3]], -i]]*x[LI[WL[1]], LI[DT[1]], j])/8 + 
       (n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[x[LI[WL[2]], LI[DT[1]], i]*
           x[LI[WL[2]], LI[DT[3]], -i]]*x[LI[WL[1]], LI[DT[1]], j])/4 + 
       (n[LI[WL[1]], LI[WL[2]], j]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            x[LI[WL[2]], LI[DT[1]], -i]]^2*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[2]], LI[DT[2]], -i]]*x[LI[WL[1]], LI[DT[2]], i])/4 - 
       (n[LI[WL[1]], LI[WL[2]], j]*Scalar[x[LI[WL[2]], LI[DT[1]], -i]*
           x[LI[WL[2]], LI[DT[1]], i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[2]], LI[DT[2]], -i]]*x[LI[WL[1]], LI[DT[2]], i])/4 - 
       (n[LI[WL[1]], LI[WL[2]], j]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[x[LI[WL[2]], LI[DT[1]], i]*
           x[LI[WL[2]], LI[DT[2]], -i]]*x[LI[WL[1]], LI[DT[2]], i])/2 - 
       (n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            x[LI[WL[2]], LI[DT[1]], -i]]^2*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[2]], LI[DT[2]], -i]]*x[LI[WL[1]], LI[DT[2]], j])/4 + 
       (n[LI[WL[1]], LI[WL[2]], i]*Scalar[x[LI[WL[2]], LI[DT[1]], -i]*
           x[LI[WL[2]], LI[DT[1]], i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[2]], LI[DT[2]], -i]]*x[LI[WL[1]], LI[DT[2]], j])/4 + 
       (n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[x[LI[WL[2]], LI[DT[1]], i]*
           x[LI[WL[2]], LI[DT[2]], -i]]*x[LI[WL[1]], LI[DT[2]], j])/2 + 
       (n[LI[WL[1]], LI[WL[2]], j]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            x[LI[WL[2]], LI[DT[1]], -i]]^3*x[LI[WL[1]], LI[DT[3]], i])/24 - 
       (n[LI[WL[1]], LI[WL[2]], j]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[x[LI[WL[2]], LI[DT[1]], -i]*
           x[LI[WL[2]], LI[DT[1]], i]]*x[LI[WL[1]], LI[DT[3]], i])/8 - 
       (n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            x[LI[WL[2]], LI[DT[1]], -i]]^3*x[LI[WL[1]], LI[DT[3]], j])/24 + 
       (n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[x[LI[WL[2]], LI[DT[1]], -i]*
           x[LI[WL[2]], LI[DT[1]], i]]*x[LI[WL[1]], LI[DT[3]], j])/8 - 
       (n[LI[WL[1]], LI[WL[2]], j]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            x[LI[WL[2]], LI[DT[2]], -i]]^2*x[LI[WL[2]], LI[DT[1]], i])/4 + 
       (n[LI[WL[1]], LI[WL[2]], j]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[2]], LI[DT[2]], -i]]*Scalar[x[LI[WL[2]], LI[DT[1]], i]*
           x[LI[WL[2]], LI[DT[2]], -i]]*x[LI[WL[2]], LI[DT[1]], i])/2 + 
       (n[LI[WL[1]], LI[WL[2]], j]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[x[LI[WL[2]], LI[DT[2]], -i]*
           x[LI[WL[2]], LI[DT[2]], i]]*x[LI[WL[2]], LI[DT[1]], i])/4 - 
       (n[LI[WL[1]], LI[WL[2]], j]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            x[LI[WL[2]], LI[DT[1]], -i]]^2*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[2]], LI[DT[3]], -i]]*x[LI[WL[2]], LI[DT[1]], i])/8 + 
       (n[LI[WL[1]], LI[WL[2]], j]*Scalar[x[LI[WL[2]], LI[DT[1]], -i]*
           x[LI[WL[2]], LI[DT[1]], i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[2]], LI[DT[3]], -i]]*x[LI[WL[2]], LI[DT[1]], i])/8 + 
       (n[LI[WL[1]], LI[WL[2]], j]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[x[LI[WL[2]], LI[DT[1]], i]*
           x[LI[WL[2]], LI[DT[3]], -i]]*x[LI[WL[2]], LI[DT[1]], i])/4 - 
       (3*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[2]], -i]]^2*
         x[LI[WL[1]], LI[DT[1]], j]*x[LI[WL[2]], LI[DT[1]], i])/4 - 
       (3*Scalar[x[LI[WL[2]], LI[DT[2]], -i]*x[LI[WL[2]], LI[DT[2]], i]]*
         x[LI[WL[1]], LI[DT[1]], j]*x[LI[WL[2]], LI[DT[1]], i])/4 - 
       (3*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[3]], -i]]*
         x[LI[WL[1]], LI[DT[1]], j]*x[LI[WL[2]], LI[DT[1]], i])/4 - 
       (3*Scalar[x[LI[WL[2]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[3]], -i]]*
         x[LI[WL[1]], LI[DT[1]], j]*x[LI[WL[2]], LI[DT[1]], i])/4 - 
       (3*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[2]], -i]]*
         x[LI[WL[1]], LI[DT[2]], j]*x[LI[WL[2]], LI[DT[1]], i])/2 - 
       (3*Scalar[x[LI[WL[2]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[2]], -i]]*
         x[LI[WL[1]], LI[DT[2]], j]*x[LI[WL[2]], LI[DT[1]], i])/2 - 
       (3*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^2*
         x[LI[WL[1]], LI[DT[3]], j]*x[LI[WL[2]], LI[DT[1]], i])/8 - 
       (3*Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]]*
         x[LI[WL[1]], LI[DT[3]], j]*x[LI[WL[2]], LI[DT[1]], i])/8 + 
       (n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            x[LI[WL[2]], LI[DT[2]], -i]]^2*x[LI[WL[2]], LI[DT[1]], j])/4 - 
       (n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[2]], LI[DT[2]], -i]]*Scalar[x[LI[WL[2]], LI[DT[1]], i]*
           x[LI[WL[2]], LI[DT[2]], -i]]*x[LI[WL[2]], LI[DT[1]], j])/2 - 
       (n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[x[LI[WL[2]], LI[DT[2]], -i]*
           x[LI[WL[2]], LI[DT[2]], i]]*x[LI[WL[2]], LI[DT[1]], j])/4 + 
       (n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            x[LI[WL[2]], LI[DT[1]], -i]]^2*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[2]], LI[DT[3]], -i]]*x[LI[WL[2]], LI[DT[1]], j])/8 - 
       (n[LI[WL[1]], LI[WL[2]], i]*Scalar[x[LI[WL[2]], LI[DT[1]], -i]*
           x[LI[WL[2]], LI[DT[1]], i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[2]], LI[DT[3]], -i]]*x[LI[WL[2]], LI[DT[1]], j])/8 - 
       (n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[x[LI[WL[2]], LI[DT[1]], i]*
           x[LI[WL[2]], LI[DT[3]], -i]]*x[LI[WL[2]], LI[DT[1]], j])/4 + 
       (3*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[2]], -i]]^2*
         x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], j])/4 + 
       (3*Scalar[x[LI[WL[2]], LI[DT[2]], -i]*x[LI[WL[2]], LI[DT[2]], i]]*
         x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], j])/4 + 
       (3*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[3]], -i]]*
         x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], j])/4 + 
       (3*Scalar[x[LI[WL[2]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[3]], -i]]*
         x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[1]], j])/4 + 
       (3*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[2]], -i]]*
         x[LI[WL[1]], LI[DT[2]], i]*x[LI[WL[2]], LI[DT[1]], j])/2 + 
       (3*Scalar[x[LI[WL[2]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[2]], -i]]*
         x[LI[WL[1]], LI[DT[2]], i]*x[LI[WL[2]], LI[DT[1]], j])/2 + 
       (3*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^2*
         x[LI[WL[1]], LI[DT[3]], i]*x[LI[WL[2]], LI[DT[1]], j])/8 + 
       (3*Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]]*
         x[LI[WL[1]], LI[DT[3]], i]*x[LI[WL[2]], LI[DT[1]], j])/8 - 
       (n[LI[WL[1]], LI[WL[2]], j]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            x[LI[WL[2]], LI[DT[1]], -i]]^2*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[2]], LI[DT[2]], -i]]*x[LI[WL[2]], LI[DT[2]], i])/4 + 
       (n[LI[WL[1]], LI[WL[2]], j]*Scalar[x[LI[WL[2]], LI[DT[1]], -i]*
           x[LI[WL[2]], LI[DT[1]], i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[2]], LI[DT[2]], -i]]*x[LI[WL[2]], LI[DT[2]], i])/4 + 
       (n[LI[WL[1]], LI[WL[2]], j]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[x[LI[WL[2]], LI[DT[1]], i]*
           x[LI[WL[2]], LI[DT[2]], -i]]*x[LI[WL[2]], LI[DT[2]], i])/2 - 
       (3*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[2]], -i]]*
         x[LI[WL[1]], LI[DT[1]], j]*x[LI[WL[2]], LI[DT[2]], i])/2 - 
       (3*Scalar[x[LI[WL[2]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[2]], -i]]*
         x[LI[WL[1]], LI[DT[1]], j]*x[LI[WL[2]], LI[DT[2]], i])/2 - 
       (3*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^2*
         x[LI[WL[1]], LI[DT[2]], j]*x[LI[WL[2]], LI[DT[2]], i])/4 - 
       (3*Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]]*
         x[LI[WL[1]], LI[DT[2]], j]*x[LI[WL[2]], LI[DT[2]], i])/4 + 
       (n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            x[LI[WL[2]], LI[DT[1]], -i]]^2*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[2]], LI[DT[2]], -i]]*x[LI[WL[2]], LI[DT[2]], j])/4 - 
       (n[LI[WL[1]], LI[WL[2]], i]*Scalar[x[LI[WL[2]], LI[DT[1]], -i]*
           x[LI[WL[2]], LI[DT[1]], i]]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[2]], LI[DT[2]], -i]]*x[LI[WL[2]], LI[DT[2]], j])/4 - 
       (n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[x[LI[WL[2]], LI[DT[1]], i]*
           x[LI[WL[2]], LI[DT[2]], -i]]*x[LI[WL[2]], LI[DT[2]], j])/2 + 
       (3*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
         Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[2]], -i]]*
         x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[2]], j])/2 + 
       (3*Scalar[x[LI[WL[2]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[2]], -i]]*
         x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[2]], j])/2 + 
       (3*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^2*
         x[LI[WL[1]], LI[DT[2]], i]*x[LI[WL[2]], LI[DT[2]], j])/4 + 
       (3*Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]]*
         x[LI[WL[1]], LI[DT[2]], i]*x[LI[WL[2]], LI[DT[2]], j])/4 - 
       (n[LI[WL[1]], LI[WL[2]], j]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            x[LI[WL[2]], LI[DT[1]], -i]]^3*x[LI[WL[2]], LI[DT[3]], i])/24 + 
       (n[LI[WL[1]], LI[WL[2]], j]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[x[LI[WL[2]], LI[DT[1]], -i]*
           x[LI[WL[2]], LI[DT[1]], i]]*x[LI[WL[2]], LI[DT[3]], i])/8 - 
       (3*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^2*
         x[LI[WL[1]], LI[DT[1]], j]*x[LI[WL[2]], LI[DT[3]], i])/8 - 
       (3*Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]]*
         x[LI[WL[1]], LI[DT[1]], j]*x[LI[WL[2]], LI[DT[3]], i])/8 + 
       (n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
            x[LI[WL[2]], LI[DT[1]], -i]]^3*x[LI[WL[2]], LI[DT[3]], j])/24 - 
       (n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           x[LI[WL[2]], LI[DT[1]], -i]]*Scalar[x[LI[WL[2]], LI[DT[1]], -i]*
           x[LI[WL[2]], LI[DT[1]], i]]*x[LI[WL[2]], LI[DT[3]], j])/8 + 
       (3*Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]^2*
         x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[3]], j])/8 + 
       (3*Scalar[x[LI[WL[2]], LI[DT[1]], -i]*x[LI[WL[2]], LI[DT[1]], i]]*
         x[LI[WL[1]], LI[DT[1]], i]*x[LI[WL[2]], LI[DT[3]], j])/8)))}


==> anc/redef-nloso.dat.m <==
{cInv^5*SO*(-(S[LI[WL[1]], LI[DT[0]], i, -i1]*
      Scalar[x[LI[WL[1]], LI[DT[1]], -i]*x[LI[WL[1]], LI[DT[1]], i]]*
      x[LI[WL[1]], LI[DT[1]], i1])/(8*Scalar[m[LI[WL[1]]]]) + 
   G*(n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[1]], i, -i1] + 
     (n[LI[WL[1]], LI[WL[2]], i1]*S[LI[WL[2]], LI[DT[0]], i, -i1]*
        Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]] - 
       (n[LI[WL[1]], LI[WL[2]], i]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
           S[LI[WL[2]], LI[DT[0]], -i, -i1]*x[LI[WL[2]], LI[DT[1]], i1]])/4 - 
       (11*S[LI[WL[2]], LI[DT[0]], i, -i1]*x[LI[WL[2]], LI[DT[1]], i1])/4 + 
       (Scalar[m[LI[WL[2]]]]*(n[LI[WL[1]], LI[WL[2]], i1]*
           S[LI[WL[1]], LI[DT[0]], i, -i1]*Scalar[n[LI[WL[1]], LI[WL[2]], i]*
             x[LI[WL[2]], LI[DT[1]], -i]] - (S[LI[WL[1]], LI[DT[0]], i, -i1]*
            x[LI[WL[1]], LI[DT[1]], i1])/2 + 3*S[LI[WL[1]], LI[DT[0]], i, 
            -i1]*x[LI[WL[2]], LI[DT[1]], i1]))/Scalar[m[LI[WL[1]]]])/
      Scalar[r[LI[WL[1]], LI[WL[2]]]])), 
 (cInv^4*G*Scalar[m[LI[WL[2]]]]*(n[LI[WL[1]], LI[WL[2]], j]*
     Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
     x[LI[WL[1]], LI[DT[1]], i] - n[LI[WL[1]], LI[WL[2]], i]*
     Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
     x[LI[WL[1]], LI[DT[1]], j] - n[LI[WL[1]], LI[WL[2]], j]*
     Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
     x[LI[WL[2]], LI[DT[1]], i] - 3*x[LI[WL[1]], LI[DT[1]], j]*
     x[LI[WL[2]], LI[DT[1]], i] + n[LI[WL[1]], LI[WL[2]], i]*
     Scalar[n[LI[WL[1]], LI[WL[2]], i]*x[LI[WL[2]], LI[DT[1]], -i]]*
     x[LI[WL[2]], LI[DT[1]], j] + 3*x[LI[WL[1]], LI[DT[1]], i]*
     x[LI[WL[2]], LI[DT[1]], j]))/Scalar[r[LI[WL[1]], LI[WL[2]]]]}


==> anc/stdpot-n3loso.dat.m <==
(* notation: crossprod[A,B,C] == ( \vec{A} \times \vec{B} ) \cdot \vec{C} *)
(* dot[A,B] == \vec{A} \cdot \vec{B} *)
(* logr12 == Log[r/R_0] *)
(* eps == \epsilon == d-3 *)
(* n12 == (\vec{x}_1 - \vec{x}_2)/r *)
(* s[i] == \vec{S}_i *)
(* v[i] == \vec{v}_i *)
(* P[i] == \vec{p}_i *)
(* a[i,j] == \frac{d^{j+2} \vec{x}_i}{dt^{j+2}} *)
(* sa[i,j] == \frac{d^{j} \vec{S}_i}{dt^{j}} *)

(G^4*(m2^4*((103*crossprod[n12, s[1], v[1]])/8 - 
      (14801*crossprod[n12, s[1], v[2]])/1800) + 
    m1^3*m2*((-6773*crossprod[n12, s[1], v[1]])/1800 - 
      (491*crossprod[n12, s[1], v[2]])/150) + 
    m1*m2^3*((222643*crossprod[n12, s[1], v[1]])/2400 - 
      (1489367*crossprod[n12, s[1], v[2]])/7200 + 
      Pi^2*((-299*crossprod[n12, s[1], v[1]])/32 + 
        (265*crossprod[n12, s[1], v[2]])/32)) + 
    m1^2*m2^2*((297683*crossprod[n12, s[1], v[1]])/3600 - 
      (89759*crossprod[n12, s[1], v[2]])/600 + 
      Pi^2*((-25*crossprod[n12, s[1], v[1]])/12 + 
        (697*crossprod[n12, s[1], v[2]])/48))))/r12^5 + 
 (G*m2*((-15*crossprod[s[1], v[1], v[2]]*dot[n12, v[1]]^2*dot[n12, v[2]]^3)/
     8 + (35*crossprod[n12, s[1], v[1]]*dot[n12, v[1]]^3*dot[n12, v[2]]^3)/
     8 - (35*crossprod[n12, s[1], v[2]]*dot[n12, v[1]]^3*dot[n12, v[2]]^3)/
     8 + (15*crossprod[s[1], v[1], v[2]]*dot[n12, v[1]]*dot[n12, v[2]]^4)/4 - 
    (45*crossprod[s[1], v[1], v[2]]*dot[n12, v[2]]^5)/16 - 
    (35*crossprod[n12, s[1], v[1]]*dot[n12, v[2]]^6)/32 - 
    (9*crossprod[s[1], v[1], v[2]]*dot[n12, v[1]]^2*dot[n12, v[2]]*
      dot[v[1], v[1]])/32 - (33*crossprod[s[1], v[1], v[2]]*dot[n12, v[1]]*
      dot[n12, v[2]]^2*dot[v[1], v[1]])/32 - 
    (135*crossprod[n12, s[1], v[1]]*dot[n12, v[1]]^2*dot[n12, v[2]]^2*
      dot[v[1], v[1]])/64 + (3*crossprod[s[1], v[1], v[2]]*dot[n12, v[2]]^3*
      dot[v[1], v[1]])/4 - (45*crossprod[n12, s[1], v[1]]*dot[n12, v[1]]*
      dot[n12, v[2]]^3*dot[v[1], v[1]])/32 + 
    (15*crossprod[n12, s[1], v[2]]*dot[n12, v[1]]*dot[n12, v[2]]^3*
      dot[v[1], v[1]])/8 + (45*crossprod[n12, s[1], v[1]]*dot[n12, v[2]]^4*
      dot[v[1], v[1]])/32 + crossprod[s[1], v[1], v[2]]*dot[n12, v[1]]*
     dot[v[1], v[1]]^2 - (15*crossprod[s[1], v[1], v[2]]*dot[n12, v[2]]*
      dot[v[1], v[1]]^2)/32 + (9*crossprod[n12, s[1], v[1]]*dot[n12, v[1]]*
      dot[n12, v[2]]*dot[v[1], v[1]]^2)/8 - 
    (39*crossprod[n12, s[1], v[1]]*dot[n12, v[2]]^2*dot[v[1], v[1]]^2)/64 - 
    (5*crossprod[n12, s[1], v[1]]*dot[v[1], v[1]]^3)/128 - 
    (3*crossprod[s[1], v[1], v[2]]*dot[n12, v[1]]^2*dot[n12, v[2]]*
      dot[v[1], v[2]])/4 + (15*crossprod[s[1], v[1], v[2]]*dot[n12, v[1]]*
      dot[n12, v[2]]^2*dot[v[1], v[2]])/4 + 
    (15*crossprod[n12, s[1], v[2]]*dot[n12, v[1]]^2*dot[n12, v[2]]^2*
      dot[v[1], v[2]])/8 - 3*crossprod[s[1], v[1], v[2]]*dot[n12, v[2]]^3*
     dot[v[1], v[2]] - (15*crossprod[n12, s[1], v[1]]*dot[n12, v[2]]^4*
      dot[v[1], v[2]])/4 - (11*crossprod[s[1], v[1], v[2]]*dot[n12, v[1]]*
      dot[v[1], v[1]]*dot[v[1], v[2]])/16 + 
    (15*crossprod[s[1], v[1], v[2]]*dot[n12, v[2]]*dot[v[1], v[1]]*
      dot[v[1], v[2]])/16 - (15*crossprod[n12, s[1], v[1]]*dot[n12, v[1]]*
      dot[n12, v[2]]*dot[v[1], v[1]]*dot[v[1], v[2]])/16 + 
    (63*crossprod[n12, s[1], v[1]]*dot[n12, v[2]]^2*dot[v[1], v[1]]*
      dot[v[1], v[2]])/32 - (3*crossprod[n12, s[1], v[2]]*dot[n12, v[2]]^2*
      dot[v[1], v[1]]*dot[v[1], v[2]])/8 - 
    (crossprod[n12, s[1], v[1]]*dot[v[1], v[1]]^2*dot[v[1], v[2]])/4 - 
    (3*crossprod[s[1], v[1], v[2]]*dot[n12, v[2]]*dot[v[1], v[2]]^2)/4 - 
    (3*crossprod[n12, s[1], v[1]]*dot[n12, v[1]]*dot[n12, v[2]]*
      dot[v[1], v[2]]^2)/4 + (3*crossprod[n12, s[1], v[2]]*dot[n12, v[1]]*
      dot[n12, v[2]]*dot[v[1], v[2]]^2)/4 - 
    (3*crossprod[n12, s[1], v[1]]*dot[n12, v[2]]^2*dot[v[1], v[2]]^2)/2 + 
    (19*crossprod[n12, s[1], v[1]]*dot[v[1], v[1]]*dot[v[1], v[2]]^2)/32 - 
    (crossprod[n12, s[1], v[2]]*dot[v[1], v[2]]^3)/4 + 
    (9*crossprod[s[1], v[1], v[2]]*dot[n12, v[1]]^2*dot[n12, v[2]]*
      dot[v[2], v[2]])/8 - (15*crossprod[n12, s[1], v[1]]*dot[n12, v[1]]^3*
      dot[n12, v[2]]*dot[v[2], v[2]])/8 + 
    (15*crossprod[n12, s[1], v[2]]*dot[n12, v[1]]^3*dot[n12, v[2]]*
      dot[v[2], v[2]])/8 - (21*crossprod[s[1], v[1], v[2]]*dot[n12, v[1]]*
      dot[n12, v[2]]^2*dot[v[2], v[2]])/4 - 
    (15*crossprod[n12, s[1], v[1]]*dot[n12, v[1]]^2*dot[n12, v[2]]^2*
      dot[v[2], v[2]])/8 + (15*crossprod[n12, s[1], v[2]]*dot[n12, v[1]]^2*
      dot[n12, v[2]]^2*dot[v[2], v[2]])/8 + 6*crossprod[s[1], v[1], v[2]]*
     dot[n12, v[2]]^3*dot[v[2], v[2]] + 
    (15*crossprod[n12, s[1], v[1]]*dot[n12, v[2]]^4*dot[v[2], v[2]])/4 + 
    (31*crossprod[s[1], v[1], v[2]]*dot[n12, v[1]]*dot[v[1], v[1]]*
      dot[v[2], v[2]])/32 + (27*crossprod[n12, s[1], v[1]]*dot[n12, v[1]]^2*
      dot[v[1], v[1]]*dot[v[2], v[2]])/64 - 
    (19*crossprod[s[1], v[1], v[2]]*dot[n12, v[2]]*dot[v[1], v[1]]*
      dot[v[2], v[2]])/16 + (51*crossprod[n12, s[1], v[1]]*dot[n12, v[1]]*
      dot[n12, v[2]]*dot[v[1], v[1]]*dot[v[2], v[2]])/32 - 
    (9*crossprod[n12, s[1], v[2]]*dot[n12, v[1]]*dot[n12, v[2]]*
      dot[v[1], v[1]]*dot[v[2], v[2]])/8 - 
    (57*crossprod[n12, s[1], v[1]]*dot[n12, v[2]]^2*dot[v[1], v[1]]*
      dot[v[2], v[2]])/32 - (3*crossprod[n12, s[1], v[2]]*dot[n12, v[2]]^2*
      dot[v[1], v[1]]*dot[v[2], v[2]])/8 + 
    (7*crossprod[n12, s[1], v[1]]*dot[v[1], v[1]]^2*dot[v[2], v[2]])/64 - 
    2*crossprod[s[1], v[1], v[2]]*dot[n12, v[1]]*dot[v[1], v[2]]*
     dot[v[2], v[2]] - (3*crossprod[n12, s[1], v[2]]*dot[n12, v[1]]^2*
      dot[v[1], v[2]]*dot[v[2], v[2]])/8 + 4*crossprod[s[1], v[1], v[2]]*
     dot[n12, v[2]]*dot[v[1], v[2]]*dot[v[2], v[2]] - 
    (3*crossprod[n12, s[1], v[1]]*dot[n12, v[1]]*dot[n12, v[2]]*
      dot[v[1], v[2]]*dot[v[2], v[2]])/4 + 6*crossprod[n12, s[1], v[1]]*
     dot[n12, v[2]]^2*dot[v[1], v[2]]*dot[v[2], v[2]] - 
    (25*crossprod[n12, s[1], v[1]]*dot[v[1], v[1]]*dot[v[1], v[2]]*
      dot[v[2], v[2]])/32 + (crossprod[n12, s[1], v[2]]*dot[v[1], v[1]]*
      dot[v[1], v[2]]*dot[v[2], v[2]])/8 + crossprod[n12, s[1], v[1]]*
     dot[v[1], v[2]]^2*dot[v[2], v[2]] - 
    (crossprod[n12, s[1], v[2]]*dot[v[1], v[2]]^2*dot[v[2], v[2]])/4 + 
    (7*crossprod[s[1], v[1], v[2]]*dot[n12, v[1]]*dot[v[2], v[2]]^2)/4 + 
    (3*crossprod[n12, s[1], v[1]]*dot[n12, v[1]]^2*dot[v[2], v[2]]^2)/8 - 
    (3*crossprod[n12, s[1], v[2]]*dot[n12, v[1]]^2*dot[v[2], v[2]]^2)/8 - 
    (31*crossprod[s[1], v[1], v[2]]*dot[n12, v[2]]*dot[v[2], v[2]]^2)/8 + 
    (9*crossprod[n12, s[1], v[1]]*dot[n12, v[1]]*dot[n12, v[2]]*
      dot[v[2], v[2]]^2)/8 - (9*crossprod[n12, s[1], v[2]]*dot[n12, v[1]]*
      dot[n12, v[2]]*dot[v[2], v[2]]^2)/8 - 
    (15*crossprod[n12, s[1], v[1]]*dot[n12, v[2]]^2*dot[v[2], v[2]]^2)/4 + 
    (13*crossprod[n12, s[1], v[1]]*dot[v[1], v[1]]*dot[v[2], v[2]]^2)/64 + 
    (crossprod[n12, s[1], v[2]]*dot[v[1], v[1]]*dot[v[2], v[2]]^2)/8 - 
    (5*crossprod[n12, s[1], v[1]]*dot[v[1], v[2]]*dot[v[2], v[2]]^2)/4 - 
    (3*crossprod[n12, s[1], v[2]]*dot[v[1], v[2]]*dot[v[2], v[2]]^2)/8 + 
    (3*crossprod[n12, s[1], v[1]]*dot[v[2], v[2]]^3)/8 + 
    (5*crossprod[n12, s[1], v[2]]*dot[v[2], v[2]]^3)/8))/r12^2 + 
 (G^2*(m2^2*((-7*crossprod[s[1], v[1], v[2]]*dot[n12, v[1]]^3)/3 - 
      (997*crossprod[s[1], v[1], v[2]]*dot[n12, v[1]]^2*dot[n12, v[2]])/48 + 
      8*crossprod[n12, s[1], v[1]]*dot[n12, v[1]]^3*dot[n12, v[2]] + 
      8*crossprod[n12, s[1], v[2]]*dot[n12, v[1]]^3*dot[n12, v[2]] + 
      (1643*crossprod[s[1], v[1], v[2]]*dot[n12, v[1]]*dot[n12, v[2]]^2)/24 + 
      (43*crossprod[n12, s[1], v[1]]*dot[n12, v[1]]^2*dot[n12, v[2]]^2)/16 + 
      (749*crossprod[n12, s[1], v[2]]*dot[n12, v[1]]^2*dot[n12, v[2]]^2)/8 - 
      (1295*crossprod[s[1], v[1], v[2]]*dot[n12, v[2]]^3)/48 - 
      (31*crossprod[n12, s[1], v[1]]*dot[n12, v[1]]*dot[n12, v[2]]^3)/16 - 
      (2361*crossprod[n12, s[1], v[2]]*dot[n12, v[1]]*dot[n12, v[2]]^3)/16 + 
      (7*crossprod[n12, s[1], v[1]]*dot[n12, v[2]]^4)/16 + 
      (105*crossprod[n12, s[1], v[2]]*dot[n12, v[2]]^4)/4 - 
      (87*crossprod[s[1], v[1], v[2]]*dot[n12, v[1]]*dot[v[1], v[1]])/16 - 
      (7*crossprod[n12, s[1], v[1]]*dot[n12, v[1]]^2*dot[v[1], v[1]])/4 + 
      (1025*crossprod[s[1], v[1], v[2]]*dot[n12, v[2]]*dot[v[1], v[1]])/96 + 
      (19*crossprod[n12, s[1], v[1]]*dot[n12, v[1]]*dot[n12, v[2]]*
        dot[v[1], v[1]])/8 - (41*crossprod[n12, s[1], v[2]]*dot[n12, v[1]]*
        dot[n12, v[2]]*dot[v[1], v[1]])/8 - 
      (697*crossprod[n12, s[1], v[1]]*dot[n12, v[2]]^2*dot[v[1], v[1]])/96 - 
      (1105*crossprod[n12, s[1], v[2]]*dot[n12, v[2]]^2*dot[v[1], v[1]])/96 - 
      (crossprod[n12, s[1], v[1]]*dot[v[1], v[1]]^2)/16 + 
      (235*crossprod[s[1], v[1], v[2]]*dot[n12, v[1]]*dot[v[1], v[2]])/6 - 
      7*crossprod[n12, s[1], v[1]]*dot[n12, v[1]]^2*dot[v[1], v[2]] - 
      2*crossprod[n12, s[1], v[2]]*dot[n12, v[1]]^2*dot[v[1], v[2]] - 
      (1939*crossprod[s[1], v[1], v[2]]*dot[n12, v[2]]*dot[v[1], v[2]])/24 - 
      (1577*crossprod[n12, s[1], v[1]]*dot[n12, v[1]]*dot[n12, v[2]]*
        dot[v[1], v[2]])/48 - (5681*crossprod[n12, s[1], v[2]]*dot[n12, v[1]]*
        dot[n12, v[2]]*dot[v[1], v[2]])/48 + 
      (1575*crossprod[n12, s[1], v[1]]*dot[n12, v[2]]^2*dot[v[1], v[2]])/32 + 
      (3309*crossprod[n12, s[1], v[2]]*dot[n12, v[2]]^2*dot[v[1], v[2]])/32 - 
      (11*crossprod[n12, s[1], v[1]]*dot[v[1], v[1]]*dot[v[1], v[2]])/16 + 
      2*crossprod[n12, s[1], v[2]]*dot[v[1], v[1]]*dot[v[1], v[2]] + 
      (299*crossprod[n12, s[1], v[1]]*dot[v[1], v[2]]^2)/24 + 
      (49*crossprod[n12, s[1], v[2]]*dot[v[1], v[2]]^2)/3 - 
      (929*crossprod[s[1], v[1], v[2]]*dot[n12, v[1]]*dot[v[2], v[2]])/24 + 
      (307*crossprod[n12, s[1], v[1]]*dot[n12, v[1]]^2*dot[v[2], v[2]])/48 - 
      (947*crossprod[n12, s[1], v[2]]*dot[n12, v[1]]^2*dot[v[2], v[2]])/48 + 
      (995*crossprod[s[1], v[1], v[2]]*dot[n12, v[2]]*dot[v[2], v[2]])/16 + 
      (2209*crossprod[n12, s[1], v[1]]*dot[n12, v[1]]*dot[n12, v[2]]*
        dot[v[2], v[2]])/16 + (271*crossprod[n12, s[1], v[2]]*dot[n12, v[1]]*
        dot[n12, v[2]]*dot[v[2], v[2]])/16 - 
      (615*crossprod[n12, s[1], v[1]]*dot[n12, v[2]]^2*dot[v[2], v[2]])/4 + 
      (761*crossprod[n12, s[1], v[2]]*dot[n12, v[2]]^2*dot[v[2], v[2]])/16 + 
      (17*crossprod[n12, s[1], v[1]]*dot[v[1], v[1]]*dot[v[2], v[2]])/12 + 
      (319*crossprod[n12, s[1], v[2]]*dot[v[1], v[1]]*dot[v[2], v[2]])/96 - 
      (1777*crossprod[n12, s[1], v[1]]*dot[v[1], v[2]]*dot[v[2], v[2]])/32 - 
      (23*crossprod[n12, s[1], v[2]]*dot[v[1], v[2]]*dot[v[2], v[2]])/32 + 
      (685*crossprod[n12, s[1], v[1]]*dot[v[2], v[2]]^2)/16 - 
      (335*crossprod[n12, s[1], v[2]]*dot[v[2], v[2]]^2)/16) + 
    m1*m2*((-4489*crossprod[s[1], v[1], v[2]]*dot[n12, v[1]]^3)/96 - 
      (185*crossprod[n12, s[1], v[1]]*dot[n12, v[1]]^4)/16 + 
      (17*crossprod[n12, s[1], v[2]]*dot[n12, v[1]]^4)/2 + 
      (3343*crossprod[s[1], v[1], v[2]]*dot[n12, v[1]]^2*dot[n12, v[2]])/48 + 
      (1253*crossprod[n12, s[1], v[1]]*dot[n12, v[1]]^3*dot[n12, v[2]])/16 - 
      (133*crossprod[n12, s[1], v[2]]*dot[n12, v[1]]^3*dot[n12, v[2]])/2 - 
      (61*crossprod[s[1], v[1], v[2]]*dot[n12, v[1]]*dot[n12, v[2]]^2)/6 + 
      (467*crossprod[n12, s[1], v[1]]*dot[n12, v[1]]^2*dot[n12, v[2]]^2)/16 + 
      49*crossprod[n12, s[1], v[2]]*dot[n12, v[1]]^2*dot[n12, v[2]]^2 - 
      (95*crossprod[s[1], v[1], v[2]]*dot[n12, v[2]]^3)/24 - 
      (1031*crossprod[n12, s[1], v[1]]*dot[n12, v[1]]*dot[n12, v[2]]^3)/8 + 
      (455*crossprod[n12, s[1], v[1]]*dot[n12, v[2]]^4)/16 + 
      (231*crossprod[s[1], v[1], v[2]]*dot[n12, v[1]]*dot[v[1], v[1]])/16 - 
      (2675*crossprod[n12, s[1], v[1]]*dot[n12, v[1]]^2*dot[v[1], v[1]])/32 - 
      (5*crossprod[n12, s[1], v[2]]*dot[n12, v[1]]^2*dot[v[1], v[1]])/4 - 
      (775*crossprod[s[1], v[1], v[2]]*dot[n12, v[2]]*dot[v[1], v[1]])/48 + 
      (1085*crossprod[n12, s[1], v[1]]*dot[n12, v[1]]*dot[n12, v[2]]*
        dot[v[1], v[1]])/16 + 28*crossprod[n12, s[1], v[2]]*dot[n12, v[1]]*
       dot[n12, v[2]]*dot[v[1], v[1]] - (205*crossprod[n12, s[1], v[1]]*
        dot[n12, v[2]]^2*dot[v[1], v[1]])/48 - 
      (79*crossprod[n12, s[1], v[2]]*dot[n12, v[2]]^2*dot[v[1], v[1]])/6 + 
      (487*crossprod[n12, s[1], v[1]]*dot[v[1], v[1]]^2)/32 + 
      (155*crossprod[s[1], v[1], v[2]]*dot[n12, v[1]]*dot[v[1], v[2]])/24 + 
      (3211*crossprod[n12, s[1], v[1]]*dot[n12, v[1]]^2*dot[v[1], v[2]])/32 + 
      (71*crossprod[n12, s[1], v[2]]*dot[n12, v[1]]^2*dot[v[1], v[2]])/2 - 
      (73*crossprod[s[1], v[1], v[2]]*dot[n12, v[2]]*dot[v[1], v[2]])/24 - 
      (1079*crossprod[n12, s[1], v[1]]*dot[n12, v[1]]*dot[n12, v[2]]*
        dot[v[1], v[2]])/6 - (199*crossprod[n12, s[1], v[2]]*dot[n12, v[1]]*
        dot[n12, v[2]]*dot[v[1], v[2]])/6 + 57*crossprod[n12, s[1], v[1]]*
       dot[n12, v[2]]^2*dot[v[1], v[2]] - (265*crossprod[n12, s[1], v[1]]*
        dot[v[1], v[1]]*dot[v[1], v[2]])/8 - 
      (21*crossprod[n12, s[1], v[2]]*dot[v[1], v[1]]*dot[v[1], v[2]])/2 + 
      (667*crossprod[n12, s[1], v[1]]*dot[v[1], v[2]]^2)/24 + 
      (28*crossprod[n12, s[1], v[2]]*dot[v[1], v[2]]^2)/3 - 
      (445*crossprod[s[1], v[1], v[2]]*dot[n12, v[1]]*dot[v[2], v[2]])/48 - 
      (907*crossprod[n12, s[1], v[1]]*dot[n12, v[1]]^2*dot[v[2], v[2]])/12 - 
      (5*crossprod[n12, s[1], v[2]]*dot[n12, v[1]]^2*dot[v[2], v[2]])/12 - 
      (5*crossprod[s[1], v[1], v[2]]*dot[n12, v[2]]*dot[v[2], v[2]])/16 + 
      (593*crossprod[n12, s[1], v[1]]*dot[n12, v[1]]*dot[n12, v[2]]*
        dot[v[2], v[2]])/4 - (23*crossprod[n12, s[1], v[2]]*dot[n12, v[1]]*
        dot[n12, v[2]]*dot[v[2], v[2]])/2 - 
      (227*crossprod[n12, s[1], v[1]]*dot[n12, v[2]]^2*dot[v[2], v[2]])/8 + 
      (571*crossprod[n12, s[1], v[1]]*dot[v[1], v[1]]*dot[v[2], v[2]])/48 + 
      (31*crossprod[n12, s[1], v[2]]*dot[v[1], v[1]]*dot[v[2], v[2]])/6 - 
      (37*crossprod[n12, s[1], v[1]]*dot[v[1], v[2]]*dot[v[2], v[2]])/2 - 
      10*crossprod[n12, s[1], v[2]]*dot[v[1], v[2]]*dot[v[2], v[2]] - 
      (45*crossprod[n12, s[1], v[1]]*dot[v[2], v[2]]^2)/16 + 
      6*crossprod[n12, s[1], v[2]]*dot[v[2], v[2]]^2)))/r12^3 + 
 (G^3*(m1^2*m2*((13853*crossprod[s[1], v[1], v[2]]*dot[n12, v[1]])/200 + 
      (24893*crossprod[n12, s[1], v[1]]*dot[n12, v[1]]^2)/120 - 
      (871*crossprod[n12, s[1], v[2]]*dot[n12, v[1]]^2)/30 - 
      (4339*crossprod[s[1], v[1], v[2]]*dot[n12, v[2]])/120 - 
      (5569*crossprod[n12, s[1], v[1]]*dot[n12, v[1]]*dot[n12, v[2]])/15 + 
      (1997*crossprod[n12, s[1], v[2]]*dot[n12, v[1]]*dot[n12, v[2]])/30 + 
      (11369*crossprod[n12, s[1], v[1]]*dot[n12, v[2]]^2)/120 + 
      (13*crossprod[n12, s[1], v[2]]*dot[n12, v[2]]^2)/10 - 
      (68911*crossprod[n12, s[1], v[1]]*dot[v[1], v[1]])/1200 + 
      (1148*crossprod[n12, s[1], v[2]]*dot[v[1], v[1]])/75 + 
      (48827*crossprod[n12, s[1], v[1]]*dot[v[1], v[2]])/600 - 
      (3587*crossprod[n12, s[1], v[2]]*dot[v[1], v[2]])/150 - 
      (36343*crossprod[n12, s[1], v[1]]*dot[v[2], v[2]])/1200 + 
      (186*crossprod[n12, s[1], v[2]]*dot[v[2], v[2]])/25) + 
    m2^3*((15733*crossprod[s[1], v[1], v[2]]*dot[n12, v[1]])/600 + 
      40*crossprod[n12, s[1], v[1]]*dot[n12, v[1]]^2 + 
      (2629*crossprod[n12, s[1], v[2]]*dot[n12, v[1]]^2)/60 + 
      (15437*crossprod[s[1], v[1], v[2]]*dot[n12, v[2]])/300 - 
      (423*crossprod[n12, s[1], v[1]]*dot[n12, v[1]]*dot[n12, v[2]])/5 + 
      (6031*crossprod[n12, s[1], v[2]]*dot[n12, v[1]]*dot[n12, v[2]])/40 + 
      (389*crossprod[n12, s[1], v[1]]*dot[n12, v[2]]^2)/240 - 
      (80399*crossprod[n12, s[1], v[2]]*dot[n12, v[2]]^2)/480 - 
      (73*crossprod[n12, s[1], v[1]]*dot[v[1], v[1]])/8 - 
      (229*crossprod[n12, s[1], v[2]]*dot[v[1], v[1]])/300 + 
      (2689*crossprod[n12, s[1], v[1]]*dot[v[1], v[2]])/200 - 
      (3843*crossprod[n12, s[1], v[2]]*dot[v[1], v[2]])/100 - 
      (9659*crossprod[n12, s[1], v[1]]*dot[v[2], v[2]])/1200 + 
      (94289*crossprod[n12, s[1], v[2]]*dot[v[2], v[2]])/2400) + 
    m1*m2^2*((260*crossprod[s[1], v[1], v[2]]*dot[n12, v[1]])/3 + 
      (8711*crossprod[n12, s[1], v[1]]*dot[n12, v[1]]^2)/48 - 
      (9643*crossprod[n12, s[1], v[2]]*dot[n12, v[1]]^2)/96 - 
      (535*crossprod[s[1], v[1], v[2]]*dot[n12, v[2]])/48 - 
      (43003*crossprod[n12, s[1], v[1]]*dot[n12, v[1]]*dot[n12, v[2]])/96 + 
      (30697*crossprod[n12, s[1], v[2]]*dot[n12, v[1]]*dot[n12, v[2]])/96 + 
      (5507*crossprod[n12, s[1], v[1]]*dot[n12, v[2]]^2)/48 - 
      (1567*crossprod[n12, s[1], v[2]]*dot[n12, v[2]]^2)/12 - 
      (6461*crossprod[n12, s[1], v[1]]*dot[v[1], v[1]])/96 + 
      (4193*crossprod[n12, s[1], v[2]]*dot[v[1], v[1]])/96 + 
      (11351*crossprod[n12, s[1], v[1]]*dot[v[1], v[2]])/96 - 
      (6005*crossprod[n12, s[1], v[2]]*dot[v[1], v[2]])/96 - 
      (4393*crossprod[n12, s[1], v[1]]*dot[v[2], v[2]])/48 + 
      (587*crossprod[n12, s[1], v[2]]*dot[v[2], v[2]])/12 + 
      Pi^2*((165*crossprod[s[1], v[1], v[2]]*dot[n12, v[1]])/64 - 
        (3855*crossprod[n12, s[1], v[1]]*dot[n12, v[1]]^2)/128 + 
        (1245*crossprod[n12, s[1], v[2]]*dot[n12, v[1]]^2)/64 - 
        (1029*crossprod[s[1], v[1], v[2]]*dot[n12, v[2]])/64 + 
        (1665*crossprod[n12, s[1], v[1]]*dot[n12, v[1]]*dot[n12, v[2]])/64 - 
        (1155*crossprod[n12, s[1], v[2]]*dot[n12, v[1]]*dot[n12, v[2]])/16 + 
        (525*crossprod[n12, s[1], v[1]]*dot[n12, v[2]]^2)/128 + 
        (3375*crossprod[n12, s[1], v[2]]*dot[n12, v[2]]^2)/64 + 
        (771*crossprod[n12, s[1], v[1]]*dot[v[1], v[1]])/128 - 
        (249*crossprod[n12, s[1], v[2]]*dot[v[1], v[1]])/64 - 
        (333*crossprod[n12, s[1], v[1]]*dot[v[1], v[2]])/64 + 
        (231*crossprod[n12, s[1], v[2]]*dot[v[1], v[2]])/16 - 
        (105*crossprod[n12, s[1], v[1]]*dot[v[2], v[2]])/128 - 
        (675*crossprod[n12, s[1], v[2]]*dot[v[2], v[2]])/64))))/r12^4


==> anc/ttd-3pn.dat.m <==
(* notation: crossprod[A,B,C] == ( \vec{A} \times \vec{B} ) \cdot \vec{C} *)
(* dot[A,B] == \vec{A} \cdot \vec{B} *)
(* logr12 == Log[r/R_0] *)
(* eps == \epsilon == d-3 *)
(* n12 == (\vec{x}_1 - \vec{x}_2)/r *)
(* s[i] == \vec{S}_i *)
(* v[i] == \vec{v}_i *)
(* P[i] == \vec{p}_i *)
(* a[i,j] == \frac{d^{j+2} \vec{x}_i}{dt^{j+2}} *)
(* sa[i,j] == \frac{d^{j} \vec{S}_i}{dt^{j}} *)

(cInv^6*G^3*(m1^3*m2*(-3*logr12*dot[n12, v[1]] + 
     (dot[n12, v[1]] - (2*dot[n12, v[2]])/3)/eps + 2*logr12*dot[n12, v[2]]) + 
   m1*m2^3*(-2*logr12*dot[n12, v[1]] + 
     ((2*dot[n12, v[1]])/3 - dot[n12, v[2]])/eps + 3*logr12*dot[n12, v[2]])))/
 r12^2


==> anc/ttd-n3loso.dat.m <==
(* notation: crossprod[A,B,C] == ( \vec{A} \times \vec{B} ) \cdot \vec{C} *)
(* dot[A,B] == \vec{A} \cdot \vec{B} *)
(* logr12 == Log[r/R_0] *)
(* eps == \epsilon == d-3 *)
(* n12 == (\vec{x}_1 - \vec{x}_2)/r *)
(* s[i] == \vec{S}_i *)
(* v[i] == \vec{v}_i *)
(* P[i] == \vec{p}_i *)
(* a[i,j] == \frac{d^{j+2} \vec{x}_i}{dt^{j+2}} *)
(* sa[i,j] == \frac{d^{j} \vec{S}_i}{dt^{j}} *)

(cInv^9*G^3*(m1^2*m2*((31*logr12*crossprod[s[1], v[1], v[2]])/2 - 
     (471*logr12*crossprod[n12, s[1], v[1]]*dot[n12, v[1]])/10 + 
     (114*logr12*crossprod[n12, s[1], v[2]]*dot[n12, v[1]])/5 - 
     (237*logr12*crossprod[n12, s[1], v[1]]*dot[n12, v[2]])/10 + 
     (6*logr12*crossprod[n12, s[1], v[2]]*dot[n12, v[2]])/5 + 
     ((-31*crossprod[s[1], v[1], v[2]])/6 + (157*crossprod[n12, s[1], v[1]]*
         dot[n12, v[1]])/10 - (38*crossprod[n12, s[1], v[2]]*dot[n12, v[1]])/
        5 + (79*crossprod[n12, s[1], v[1]]*dot[n12, v[2]])/10 - 
       (2*crossprod[n12, s[1], v[2]]*dot[n12, v[2]])/5)/eps) + 
   m2^3*(-8*logr12*crossprod[s[1], v[1], v[2]] - 
     6*logr12*crossprod[n12, s[1], v[1]]*dot[n12, v[1]] - 
     (48*logr12*crossprod[n12, s[1], v[2]]*dot[n12, v[1]])/5 + 
     (72*logr12*crossprod[n12, s[1], v[1]]*dot[n12, v[2]])/5 - 
     (336*logr12*crossprod[n12, s[1], v[2]]*dot[n12, v[2]])/5 + 
     ((8*crossprod[s[1], v[1], v[2]])/3 + 2*crossprod[n12, s[1], v[1]]*
        dot[n12, v[1]] + (16*crossprod[n12, s[1], v[2]]*dot[n12, v[1]])/5 - 
       (24*crossprod[n12, s[1], v[1]]*dot[n12, v[2]])/5 + 
       (112*crossprod[n12, s[1], v[2]]*dot[n12, v[2]])/5)/eps)))/r12^3


==> anc/unreduced-n3loso.dat.m <==
(* notation: crossprod[A,B,C] == ( \vec{A} \times \vec{B} ) \cdot \vec{C} *)
(* dot[A,B] == \vec{A} \cdot \vec{B} *)
(* logr12 == Log[r/R_0] *)
(* eps == \epsilon == d-3 *)
(* n12 == (\vec{x}_1 - \vec{x}_2)/r *)
(* s[i] == \vec{S}_i *)
(* v[i] == \vec{v}_i *)
(* P[i] == \vec{p}_i *)
(* a[i,j] == \frac{d^{j+2} \vec{x}_i}{dt^{j+2}} *)
(* sa[i,j] == \frac{d^{j} \vec{S}_i}{dt^{j}} *)

(G^4*(m2^4*((-3*crossprod[n12, s[1], v[1]])/8 + 
      (3*crossprod[n12, s[1], v[2]])/8) + 
    m1*m2^3*((-31*crossprod[n12, s[1], v[1]])/3 + 
      (31*crossprod[n12, s[1], v[2]])/3) + 
    m1^2*m2^2*((20*crossprod[n12, s[1], v[1]])/3 + 
      (20*logr12*crossprod[n12, s[1], v[1]])/3 - 
      (20*crossprod[n12, s[1], v[2]])/3 - 
      (20*logr12*crossprod[n12, s[1], v[2]])/3 + 
      ((-5*crossprod[n12, s[1], v[1]])/3 + (5*crossprod[n12, s[1], v[2]])/3)/
       eps + Pi^2*((-13*crossprod[n12, s[1], v[1]])/6 + 
        (13*crossprod[n12, s[1], v[2]])/6))))/r12^5 + 
 G^2*r12*(m2^2*((-157*crossprod[n12, sa[1, 2], a[2, 1]])/144 - 
     (4*crossprod[n12, sa[1, 2], a[2, 1]])/(3*eps) + 
     (8*logr12*crossprod[n12, sa[1, 2], a[2, 1]])/3) + 
   m1*m2*(-crossprod[n12, sa[1, 2], a[1, 1]]/2 - 
     (7*crossprod[n12, sa[1, 2], a[2, 1]])/9 - 
     (4*crossprod[n12, sa[1, 2], a[2, 1]])/(3*eps) + 
     (8*logr12*crossprod[n12, sa[1, 2], a[2, 1]])/3)) + 
 (G^3*(m1^2*m2*((-35*crossprod[n12, s[1], a[1, 1]])/3 + 
      14*logr12*crossprod[n12, s[1], a[1, 1]] + 
      (89*crossprod[n12, sa[1, 1], a[1, 0]])/9 - 
      5*logr12*crossprod[n12, sa[1, 1], a[1, 0]] - 
      (29*crossprod[n12, sa[1, 1], a[2, 0]])/6 - 
      8*logr12*crossprod[n12, sa[1, 1], a[2, 0]] + 
      ((-14*crossprod[n12, s[1], a[1, 1]])/3 + 
        (5*crossprod[n12, sa[1, 1], a[1, 0]])/3 + 
        (8*crossprod[n12, sa[1, 1], a[2, 0]])/3 - 
        (10*crossprod[n12, sa[1, 2], v[1]])/3)/eps - 
      (71*crossprod[n12, sa[1, 2], v[1]])/9 + 
      10*logr12*crossprod[n12, sa[1, 2], v[1]]) + 
    m1*m2^2*(-32*crossprod[n12, s[1], a[1, 1]] - 
      26*crossprod[n12, sa[1, 1], a[1, 0]] - 
      (91*crossprod[n12, sa[1, 1], a[2, 0]])/6 - 
      (206*crossprod[n12, sa[1, 2], v[1]])/9 + 
      Pi^2*(2*crossprod[n12, s[1], a[1, 1]] + 
        (29*crossprod[n12, sa[1, 1], a[1, 0]])/16 - 
        (11*crossprod[n12, sa[1, 1], a[2, 0]])/32 + 
        (25*crossprod[n12, sa[1, 2], v[1]])/16 - 
        (7*crossprod[n12, sa[1, 2], v[2]])/32) + 
      (35*crossprod[n12, sa[1, 2], v[2]])/9) + 
    m2^3*((-5*crossprod[n12, s[1], a[1, 1]])/3 + 
      2*logr12*crossprod[n12, s[1], a[1, 1]] - 
      (10*crossprod[n12, sa[1, 1], a[1, 0]])/3 + 
      4*logr12*crossprod[n12, sa[1, 1], a[1, 0]] - 
      (97*crossprod[n12, sa[1, 1], a[2, 0]])/6 + 
      18*logr12*crossprod[n12, sa[1, 1], a[2, 0]] - 
      (5*crossprod[n12, sa[1, 2], v[1]])/3 + 
      2*logr12*crossprod[n12, sa[1, 2], v[1]] + 
      ((-2*crossprod[n12, s[1], a[1, 1]])/3 - 
        (4*crossprod[n12, sa[1, 1], a[1, 0]])/3 - 
        6*crossprod[n12, sa[1, 1], a[2, 0]] - 
        (2*crossprod[n12, sa[1, 2], v[1]])/3 - 
        (2*crossprod[n12, sa[1, 2], v[2]])/3)/eps - 
      (11*crossprod[n12, sa[1, 2], v[2]])/9 + 
      2*logr12*crossprod[n12, sa[1, 2], v[2]])))/r12^2 - 
 (G*m2*r12^4*crossprod[n12, sa[1, 3], a[2, 2]])/72 + 
 G*m2*r12^3*(crossprod[s[1], a[1, 1], a[2, 2]]/72 + 
   (11*crossprod[s[1], a[1, 2], a[2, 1]])/72 + 
   crossprod[sa[1, 1], a[1, 0], a[2, 2]]/24 + 
   (11*crossprod[sa[1, 1], a[1, 1], a[2, 1]])/24 + 
   (11*crossprod[sa[1, 2], a[1, 0], a[2, 1]])/24 + 
   crossprod[sa[1, 2], v[1], a[2, 2]]/24 + 
   (11*crossprod[sa[1, 3], v[1], a[2, 1]])/72 - 
   crossprod[sa[1, 3], v[2], a[2, 1]]/36 - 
   (crossprod[n12, sa[1, 1], a[2, 2]]*dot[n12, a[1, 0]])/8 - 
   (crossprod[n12, s[1], a[2, 2]]*dot[n12, a[1, 1]])/24 + 
   (crossprod[n12, sa[1, 3], a[2, 0]]*dot[n12, a[2, 0]])/8 - 
   (crossprod[n12, s[1], a[1, 2]]*dot[n12, a[2, 1]])/24 - 
   (crossprod[n12, sa[1, 1], a[1, 1]]*dot[n12, a[2, 1]])/8 - 
   (crossprod[n12, sa[1, 2], a[1, 0]]*dot[n12, a[2, 1]])/8 - 
   (crossprod[n12, sa[1, 3], v[1]]*dot[n12, a[2, 1]])/24 + 
   (crossprod[n12, sa[1, 3], v[2]]*dot[n12, a[2, 1]])/24 - 
   (crossprod[n12, sa[1, 2], a[2, 2]]*dot[n12, v[1]])/8 + 
   (crossprod[n12, sa[1, 3], a[2, 1]]*dot[n12, v[2]])/8) + 
 G^2*(m1*m2*((-85*crossprod[s[1], a[1, 0], a[1, 1]])/9 + 
     (32*logr12*crossprod[s[1], a[1, 0], a[1, 1]])/3 + 
     (10*crossprod[s[1], a[1, 0], a[2, 1]])/9 - 
     (8*logr12*crossprod[s[1], a[1, 0], a[2, 1]])/3 + 
     (38*crossprod[s[1], a[1, 1], a[2, 0]])/9 - 
     (40*logr12*crossprod[s[1], a[1, 1], a[2, 0]])/3 + 
     (179*crossprod[sa[1, 1], a[1, 0], a[2, 0]])/18 - 
     (80*logr12*crossprod[sa[1, 1], a[1, 0], a[2, 0]])/3 + 
     (13*crossprod[sa[1, 1], a[1, 1], v[2]])/36 - 
     (5*logr12*crossprod[sa[1, 1], a[1, 1], v[2]])/3 + 
     (41*crossprod[sa[1, 1], v[1], a[1, 1]])/9 - 
     (16*logr12*crossprod[sa[1, 1], v[1], a[1, 1]])/3 + 
     (25*crossprod[sa[1, 1], v[1], a[2, 1]])/36 - 
     (11*logr12*crossprod[sa[1, 1], v[1], a[2, 1]])/3 - 
     (7*crossprod[sa[1, 2], a[1, 0], v[2]])/12 + 
     logr12*crossprod[sa[1, 2], a[1, 0], v[2]] + 
     (203*crossprod[sa[1, 2], v[1], a[1, 0]])/18 - 
     (32*logr12*crossprod[sa[1, 2], v[1], a[1, 0]])/3 + 
     (155*crossprod[sa[1, 2], v[1], a[2, 0]])/36 - 
     (43*logr12*crossprod[sa[1, 2], v[1], a[2, 0]])/3 + 
     ((-16*crossprod[s[1], a[1, 0], a[1, 1]])/3 + 
       (4*crossprod[s[1], a[1, 0], a[2, 1]])/3 + 
       (20*crossprod[s[1], a[1, 1], a[2, 0]])/3 + 
       (40*crossprod[sa[1, 1], a[1, 0], a[2, 0]])/3 + 
       (5*crossprod[sa[1, 1], a[1, 1], v[2]])/6 + 
       (8*crossprod[sa[1, 1], v[1], a[1, 1]])/3 + 
       (11*crossprod[sa[1, 1], v[1], a[2, 1]])/6 - 
       crossprod[sa[1, 2], a[1, 0], v[2]]/2 + 
       (16*crossprod[sa[1, 2], v[1], a[1, 0]])/3 + 
       (43*crossprod[sa[1, 2], v[1], a[2, 0]])/6 - 
       (4*crossprod[sa[1, 2], v[2], a[2, 0]])/3)/eps - 
     (7*crossprod[sa[1, 2], v[2], a[2, 0]])/9 + 
     (8*logr12*crossprod[sa[1, 2], v[2], a[2, 0]])/3 - 
     (8*crossprod[n12, s[1], a[1, 1]]*dot[n12, a[1, 0]])/3 + 
     4*crossprod[n12, s[1], a[2, 1]]*dot[n12, a[1, 0]] - 
     (8*crossprod[n12, sa[1, 1], a[1, 0]]*dot[n12, a[1, 0]])/3 + 
     (8*crossprod[n12, sa[1, 1], a[2, 0]]*dot[n12, a[1, 0]])/3 + 
     (14*crossprod[n12, s[1], a[1, 1]]*dot[n12, a[2, 0]])/3 + 
     6*crossprod[n12, sa[1, 1], a[1, 0]]*dot[n12, a[2, 0]] + 
     (5*crossprod[n12, sa[1, 2], v[1]]*dot[n12, a[2, 0]])/3 - 
     (5*crossprod[n12, sa[1, 2], v[2]]*dot[n12, a[2, 0]])/3 + 
     (crossprod[n12, s[1], a[1, 0]]*dot[n12, a[2, 1]])/3 - 
     (8*crossprod[n12, sa[1, 1], a[1, 1]]*dot[n12, v[1]])/3 + 
     (17*crossprod[n12, sa[1, 1], a[2, 1]]*dot[n12, v[1]])/3 + 
     (8*crossprod[n12, sa[1, 2], a[1, 0]]*dot[n12, v[1]])/3 + 
     4*crossprod[n12, sa[1, 2], a[2, 0]]*dot[n12, v[1]] + 
     (7*crossprod[n12, sa[1, 1], a[1, 1]]*dot[n12, v[2]])/3 - 
     3*crossprod[n12, sa[1, 2], a[1, 0]]*dot[n12, v[2]] - 
     (13*crossprod[n12, sa[1, 2], a[2, 0]]*dot[n12, v[2]])/3) + 
   m2^2*((253*crossprod[s[1], a[1, 0], a[2, 1]])/144 - 
     (8*logr12*crossprod[s[1], a[1, 0], a[2, 1]])/3 + 
     (347*crossprod[s[1], a[1, 1], a[2, 0]])/144 - 
     (40*logr12*crossprod[s[1], a[1, 1], a[2, 0]])/3 - 
     (9*crossprod[s[1], a[2, 0], a[2, 1]])/2 + 
     (347*crossprod[sa[1, 1], a[1, 0], a[2, 0]])/72 - 
     (80*logr12*crossprod[sa[1, 1], a[1, 0], a[2, 0]])/3 + 
     (205*crossprod[sa[1, 1], v[1], a[2, 1]])/72 - 
     (16*logr12*crossprod[sa[1, 1], v[1], a[2, 1]])/3 - 
     (85*crossprod[sa[1, 1], v[2], a[2, 1]])/36 + 
     (5*logr12*crossprod[sa[1, 1], v[2], a[2, 1]])/3 + 
     (347*crossprod[sa[1, 2], v[1], a[2, 0]])/144 - 
     (40*logr12*crossprod[sa[1, 2], v[1], a[2, 0]])/3 + 
     ((4*crossprod[s[1], a[1, 0], a[2, 1]])/3 + 
       (20*crossprod[s[1], a[1, 1], a[2, 0]])/3 + 
       (40*crossprod[sa[1, 1], a[1, 0], a[2, 0]])/3 + 
       (8*crossprod[sa[1, 1], v[1], a[2, 1]])/3 - 
       (5*crossprod[sa[1, 1], v[2], a[2, 1]])/6 + 
       (20*crossprod[sa[1, 2], v[1], a[2, 0]])/3 - 
       (5*crossprod[sa[1, 2], v[2], a[2, 0]])/6)/eps + 
     (23*crossprod[sa[1, 2], v[2], a[2, 0]])/144 + 
     (5*logr12*crossprod[sa[1, 2], v[2], a[2, 0]])/3 + 
     (8*crossprod[n12, s[1], a[2, 1]]*dot[n12, a[1, 0]])/3 + 
     (crossprod[n12, sa[1, 1], a[2, 0]]*dot[n12, a[1, 0]])/6 + 
     (crossprod[n12, s[1], a[2, 0]]*dot[n12, a[1, 1]])/12 + 
     (13*crossprod[n12, s[1], a[1, 1]]*dot[n12, a[2, 0]])/4 + 
     (13*crossprod[n12, sa[1, 1], a[1, 0]]*dot[n12, a[2, 0]])/2 - 
     (13*crossprod[n12, sa[1, 1], a[2, 0]]*dot[n12, a[2, 0]])/3 + 
     (13*crossprod[n12, sa[1, 2], v[1]]*dot[n12, a[2, 0]])/4 - 
     4*crossprod[n12, sa[1, 2], v[2]]*dot[n12, a[2, 0]] - 
     crossprod[n12, sa[1, 1], v[2]]*dot[n12, a[2, 1]] + 
     (16*crossprod[n12, sa[1, 1], a[2, 1]]*dot[n12, v[1]])/3 + 
     (crossprod[n12, sa[1, 2], a[2, 0]]*dot[n12, v[1]])/12 - 
     (8*crossprod[n12, sa[1, 1], a[2, 1]]*dot[n12, v[2]])/3 - 
     (5*crossprod[n12, sa[1, 2], a[2, 0]]*dot[n12, v[2]])/3)) + 
 (G^3*(m1*m2^2*((187*crossprod[s[1], a[1, 0], v[2]])/18 - 
      (187*crossprod[s[1], v[1], a[1, 0]])/9 + 
      (1589*crossprod[s[1], v[1], a[2, 0]])/18 - 
      (514*crossprod[s[1], v[2], a[2, 0]])/9 + 
      (301*crossprod[sa[1, 1], v[1], v[2]])/6 + 
      (365*crossprod[n12, s[1], v[1]]*dot[n12, a[1, 0]])/3 - 
      108*crossprod[n12, s[1], v[2]]*dot[n12, a[1, 0]] - 
      174*crossprod[n12, s[1], v[1]]*dot[n12, a[2, 0]] + 
      (427*crossprod[n12, s[1], v[2]]*dot[n12, a[2, 0]])/3 + 
      (142*crossprod[n12, s[1], a[1, 0]]*dot[n12, v[1]])/3 + 
      (251*crossprod[n12, s[1], a[2, 0]]*dot[n12, v[1]])/6 + 
      (115*crossprod[n12, sa[1, 1], v[1]]*dot[n12, v[1]])/2 - 
      (16*crossprod[n12, sa[1, 1], v[2]]*dot[n12, v[1]])/3 - 
      (487*crossprod[n12, s[1], a[1, 0]]*dot[n12, v[2]])/6 - 
      21*crossprod[n12, s[1], a[2, 0]]*dot[n12, v[2]] - 
      (587*crossprod[n12, sa[1, 1], v[1]]*dot[n12, v[2]])/6 + 
      (151*crossprod[n12, sa[1, 1], v[2]]*dot[n12, v[2]])/6 + 
      Pi^2*((7*crossprod[s[1], a[1, 0], v[2]])/4 + 
        crossprod[s[1], v[1], a[1, 0]]/2 - (7*crossprod[s[1], v[1], a[2, 0]])/
         8 + (17*crossprod[s[1], v[2], a[2, 0]])/8 + 
        (9*crossprod[sa[1, 1], v[1], v[2]])/32 - 
        (81*crossprod[n12, s[1], v[1]]*dot[n12, a[1, 0]])/8 + 
        (225*crossprod[n12, s[1], v[2]]*dot[n12, a[1, 0]])/32 + 
        (141*crossprod[n12, s[1], v[1]]*dot[n12, a[2, 0]])/32 - 
        (237*crossprod[n12, s[1], v[2]]*dot[n12, a[2, 0]])/16 - 
        (69*crossprod[n12, s[1], a[1, 0]]*dot[n12, v[1]])/8 + 
        (57*crossprod[n12, s[1], a[2, 0]]*dot[n12, v[1]])/32 - 
        (159*crossprod[n12, sa[1, 1], v[1]]*dot[n12, v[1]])/16 + 
        (63*crossprod[n12, sa[1, 1], v[2]]*dot[n12, v[1]])/16 + 
        (57*crossprod[n12, s[1], a[1, 0]]*dot[n12, v[2]])/32 - 
        (135*crossprod[n12, s[1], a[2, 0]]*dot[n12, v[2]])/16 + 
        (99*crossprod[n12, sa[1, 1], v[1]]*dot[n12, v[2]])/32 - 
        (339*crossprod[n12, sa[1, 1], v[2]]*dot[n12, v[2]])/32)) + 
    m1^2*m2*((-226*crossprod[s[1], a[1, 0], v[2]])/9 + 
      61*logr12*crossprod[s[1], a[1, 0], v[2]] - 
      (80*crossprod[s[1], v[1], a[1, 0]])/3 + 
      40*logr12*crossprod[s[1], v[1], a[1, 0]] + 
      (14*crossprod[s[1], v[1], a[2, 0]])/9 + 
      21*logr12*crossprod[s[1], v[1], a[2, 0]] + 
      (1153*crossprod[sa[1, 1], v[1], v[2]])/225 + 
      (97*logr12*crossprod[sa[1, 1], v[1], v[2]])/5 + 
      (4796*crossprod[n12, s[1], v[1]]*dot[n12, a[1, 0]])/75 - 
      (483*logr12*crossprod[n12, s[1], v[1]]*dot[n12, a[1, 0]])/5 - 
      (3157*crossprod[n12, s[1], v[2]]*dot[n12, a[1, 0]])/50 + 
      (444*logr12*crossprod[n12, s[1], v[2]]*dot[n12, a[1, 0]])/5 + 
      (802*crossprod[n12, s[1], v[1]]*dot[n12, a[2, 0]])/75 - 
      (201*logr12*crossprod[n12, s[1], v[1]]*dot[n12, a[2, 0]])/5 - 
      (3*crossprod[n12, s[1], v[2]]*dot[n12, a[2, 0]])/50 + 
      (6*logr12*crossprod[n12, s[1], v[2]]*dot[n12, a[2, 0]])/5 - 
      (2179*crossprod[n12, s[1], a[1, 0]]*dot[n12, v[1]])/75 + 
      (117*logr12*crossprod[n12, s[1], a[1, 0]]*dot[n12, v[1]])/5 - 
      (266*crossprod[n12, s[1], a[2, 0]]*dot[n12, v[1]])/25 + 
      (114*logr12*crossprod[n12, s[1], a[2, 0]]*dot[n12, v[1]])/5 + 
      (1372*crossprod[n12, sa[1, 1], v[1]]*dot[n12, v[1]])/75 - 
      (291*logr12*crossprod[n12, sa[1, 1], v[1]]*dot[n12, v[1]])/5 - 
      (529*crossprod[n12, sa[1, 1], v[2]]*dot[n12, v[1]])/50 + 
      (228*logr12*crossprod[n12, sa[1, 1], v[2]]*dot[n12, v[1]])/5 + 
      (7829*crossprod[n12, s[1], a[1, 0]]*dot[n12, v[2]])/150 - 
      (471*logr12*crossprod[n12, s[1], a[1, 0]]*dot[n12, v[2]])/5 - 
      (3*crossprod[n12, s[1], a[2, 0]]*dot[n12, v[2]])/50 + 
      (6*logr12*crossprod[n12, s[1], a[2, 0]]*dot[n12, v[2]])/5 + 
      (1027*crossprod[n12, sa[1, 1], v[1]]*dot[n12, v[2]])/150 - 
      (63*logr12*crossprod[n12, sa[1, 1], v[1]]*dot[n12, v[2]])/5 - 
      (28*crossprod[n12, sa[1, 1], v[2]]*dot[n12, v[2]])/25 - 
      (108*logr12*crossprod[n12, sa[1, 1], v[2]]*dot[n12, v[2]])/5 + 
      ((-61*crossprod[s[1], a[1, 0], v[2]])/3 - 
        (40*crossprod[s[1], v[1], a[1, 0]])/3 - 
        7*crossprod[s[1], v[1], a[2, 0]] - 
        (97*crossprod[sa[1, 1], v[1], v[2]])/15 + 
        (161*crossprod[n12, s[1], v[1]]*dot[n12, a[1, 0]])/5 - 
        (148*crossprod[n12, s[1], v[2]]*dot[n12, a[1, 0]])/5 + 
        (67*crossprod[n12, s[1], v[1]]*dot[n12, a[2, 0]])/5 - 
        (2*crossprod[n12, s[1], v[2]]*dot[n12, a[2, 0]])/5 - 
        (39*crossprod[n12, s[1], a[1, 0]]*dot[n12, v[1]])/5 - 
        (38*crossprod[n12, s[1], a[2, 0]]*dot[n12, v[1]])/5 + 
        (97*crossprod[n12, sa[1, 1], v[1]]*dot[n12, v[1]])/5 - 
        (76*crossprod[n12, sa[1, 1], v[2]]*dot[n12, v[1]])/5 + 
        (157*crossprod[n12, s[1], a[1, 0]]*dot[n12, v[2]])/5 - 
        (2*crossprod[n12, s[1], a[2, 0]]*dot[n12, v[2]])/5 + 
        (21*crossprod[n12, sa[1, 1], v[1]]*dot[n12, v[2]])/5 + 
        (36*crossprod[n12, sa[1, 1], v[2]]*dot[n12, v[2]])/5)/eps) + 
    m2^3*((127*crossprod[s[1], a[1, 0], v[2]])/9 - 
      10*logr12*crossprod[s[1], a[1, 0], v[2]] + 
      (17*crossprod[s[1], v[1], a[1, 0]])/3 - 
      2*logr12*crossprod[s[1], v[1], a[1, 0]] + 
      (124*crossprod[s[1], v[1], a[2, 0]])/3 - 
      52*logr12*crossprod[s[1], v[1], a[2, 0]] - 
      (296*crossprod[s[1], v[2], a[2, 0]])/9 + 
      44*logr12*crossprod[s[1], v[2], a[2, 0]] + 
      (46*crossprod[sa[1, 1], v[1], v[2]])/3 - 
      12*logr12*crossprod[sa[1, 1], v[1], v[2]] + 
      8*crossprod[n12, s[1], v[1]]*dot[n12, a[1, 0]] - 
      6*logr12*crossprod[n12, s[1], v[1]]*dot[n12, a[1, 0]] + 
      (827*crossprod[n12, s[1], v[2]]*dot[n12, a[1, 0]])/150 - 
      (48*logr12*crossprod[n12, s[1], v[2]]*dot[n12, a[1, 0]])/5 - 
      (1758*crossprod[n12, s[1], v[1]]*dot[n12, a[2, 0]])/25 + 
      (402*logr12*crossprod[n12, s[1], v[1]]*dot[n12, a[2, 0]])/5 + 
      (6227*crossprod[n12, s[1], v[2]]*dot[n12, a[2, 0]])/75 - 
      (666*logr12*crossprod[n12, s[1], v[2]]*dot[n12, a[2, 0]])/5 + 
      13*crossprod[n12, s[1], a[1, 0]]*dot[n12, v[1]] - 
      12*logr12*crossprod[n12, s[1], a[1, 0]]*dot[n12, v[1]] + 
      (1642*crossprod[n12, s[1], a[2, 0]]*dot[n12, v[1]])/25 - 
      (378*logr12*crossprod[n12, s[1], a[2, 0]]*dot[n12, v[1]])/5 + 
      14*crossprod[n12, sa[1, 1], v[1]]*dot[n12, v[1]] - 
      12*logr12*crossprod[n12, sa[1, 1], v[1]]*dot[n12, v[1]] + 
      (559*crossprod[n12, sa[1, 1], v[2]]*dot[n12, v[1]])/50 - 
      (78*logr12*crossprod[n12, sa[1, 1], v[2]]*dot[n12, v[1]])/5 - 
      (791*crossprod[n12, s[1], a[1, 0]]*dot[n12, v[2]])/50 + 
      (102*logr12*crossprod[n12, s[1], a[1, 0]]*dot[n12, v[2]])/5 - 
      (891*crossprod[n12, s[1], a[2, 0]]*dot[n12, v[2]])/25 - 
      (6*logr12*crossprod[n12, s[1], a[2, 0]]*dot[n12, v[2]])/5 - 
      (791*crossprod[n12, sa[1, 1], v[1]]*dot[n12, v[2]])/50 + 
      (102*logr12*crossprod[n12, sa[1, 1], v[1]]*dot[n12, v[2]])/5 + 
      (434*crossprod[n12, sa[1, 1], v[2]]*dot[n12, v[2]])/25 - 
      (306*logr12*crossprod[n12, sa[1, 1], v[2]]*dot[n12, v[2]])/5 + 
      ((10*crossprod[s[1], a[1, 0], v[2]])/3 + 
        (2*crossprod[s[1], v[1], a[1, 0]])/3 + 
        (52*crossprod[s[1], v[1], a[2, 0]])/3 - 
        (44*crossprod[s[1], v[2], a[2, 0]])/3 + 
        4*crossprod[sa[1, 1], v[1], v[2]] + 2*crossprod[n12, s[1], v[1]]*
         dot[n12, a[1, 0]] + (16*crossprod[n12, s[1], v[2]]*
          dot[n12, a[1, 0]])/5 - (134*crossprod[n12, s[1], v[1]]*
          dot[n12, a[2, 0]])/5 + (222*crossprod[n12, s[1], v[2]]*
          dot[n12, a[2, 0]])/5 + 4*crossprod[n12, s[1], a[1, 0]]*
         dot[n12, v[1]] + (126*crossprod[n12, s[1], a[2, 0]]*dot[n12, v[1]])/
         5 + 4*crossprod[n12, sa[1, 1], v[1]]*dot[n12, v[1]] + 
        (26*crossprod[n12, sa[1, 1], v[2]]*dot[n12, v[1]])/5 - 
        (34*crossprod[n12, s[1], a[1, 0]]*dot[n12, v[2]])/5 + 
        (2*crossprod[n12, s[1], a[2, 0]]*dot[n12, v[2]])/5 - 
        (34*crossprod[n12, sa[1, 1], v[1]]*dot[n12, v[2]])/5 + 
        (102*crossprod[n12, sa[1, 1], v[2]]*dot[n12, v[2]])/5)/eps)))/r12^3 + 
 (35*crossprod[s[1], v[1], a[1, 0]]*dot[v[1], v[1]]^3)/128 + 
 G*m2*r12^2*((5*crossprod[s[1], a[1, 0], a[2, 1]]*dot[n12, a[1, 0]])/8 + 
   (crossprod[s[1], v[1], a[2, 2]]*dot[n12, a[1, 0]])/8 + 
   (5*crossprod[sa[1, 1], v[1], a[2, 1]]*dot[n12, a[1, 0]])/8 - 
   (crossprod[sa[1, 1], v[2], a[2, 1]]*dot[n12, a[1, 0]])/4 + 
   (crossprod[s[1], v[1], a[2, 1]]*dot[n12, a[1, 1]])/12 - 
   (crossprod[s[1], v[2], a[2, 1]]*dot[n12, a[1, 1]])/12 - 
   (crossprod[s[1], a[1, 0], a[1, 1]]*dot[n12, a[2, 0]])/4 - 
   (crossprod[s[1], a[1, 1], a[2, 0]]*dot[n12, a[2, 0]])/8 - 
   (3*crossprod[s[1], a[1, 2], v[2]]*dot[n12, a[2, 0]])/8 - 
   (crossprod[s[1], v[1], a[1, 2]]*dot[n12, a[2, 0]])/4 - 
   (3*crossprod[sa[1, 1], a[1, 0], a[2, 0]]*dot[n12, a[2, 0]])/8 - 
   (9*crossprod[sa[1, 1], a[1, 1], v[2]]*dot[n12, a[2, 0]])/8 - 
   (crossprod[sa[1, 1], v[1], a[1, 1]]*dot[n12, a[2, 0]])/2 - 
   (9*crossprod[sa[1, 2], a[1, 0], v[2]]*dot[n12, a[2, 0]])/8 - 
   (crossprod[sa[1, 2], v[1], a[1, 0]]*dot[n12, a[2, 0]])/4 - 
   (3*crossprod[sa[1, 2], v[1], a[2, 0]]*dot[n12, a[2, 0]])/8 - 
   (3*crossprod[sa[1, 3], v[1], v[2]]*dot[n12, a[2, 0]])/8 + 
   (3*crossprod[n12, sa[1, 1], a[2, 0]]*dot[n12, a[1, 0]]*dot[n12, a[2, 0]])/
    8 + (crossprod[n12, s[1], a[2, 0]]*dot[n12, a[1, 1]]*dot[n12, a[2, 0]])/
    8 - (crossprod[s[1], a[1, 1], v[2]]*dot[n12, a[2, 1]])/24 + 
   (crossprod[s[1], v[1], a[1, 1]]*dot[n12, a[2, 1]])/12 - 
   (crossprod[sa[1, 1], a[1, 0], v[2]]*dot[n12, a[2, 1]])/8 + 
   (crossprod[sa[1, 1], v[1], a[1, 0]]*dot[n12, a[2, 1]])/8 - 
   (crossprod[sa[1, 2], v[1], v[2]]*dot[n12, a[2, 1]])/8 - 
   (crossprod[n12, s[1], a[1, 0]]*dot[n12, a[1, 0]]*dot[n12, a[2, 1]])/8 - 
   (crossprod[n12, sa[1, 1], v[1]]*dot[n12, a[1, 0]]*dot[n12, a[2, 1]])/8 + 
   (crossprod[n12, sa[1, 1], v[2]]*dot[n12, a[1, 0]]*dot[n12, a[2, 1]])/8 - 
   (crossprod[n12, s[1], v[1]]*dot[n12, a[1, 1]]*dot[n12, a[2, 1]])/24 + 
   (crossprod[n12, s[1], v[2]]*dot[n12, a[1, 1]]*dot[n12, a[2, 1]])/24 + 
   (crossprod[s[1], a[1, 0], a[2, 2]]*dot[n12, v[1]])/8 + 
   crossprod[s[1], a[1, 1], a[2, 1]]*dot[n12, v[1]] + 
   2*crossprod[sa[1, 1], a[1, 0], a[2, 1]]*dot[n12, v[1]] + 
   (crossprod[sa[1, 1], v[1], a[2, 2]]*dot[n12, v[1]])/4 + 
   crossprod[sa[1, 2], v[1], a[2, 1]]*dot[n12, v[1]] - 
   (crossprod[sa[1, 2], v[2], a[2, 1]]*dot[n12, v[1]])/4 - 
   (crossprod[n12, s[1], a[2, 2]]*dot[n12, a[1, 0]]*dot[n12, v[1]])/8 + 
   (3*crossprod[n12, sa[1, 2], a[2, 0]]*dot[n12, a[2, 0]]*dot[n12, v[1]])/8 - 
   (crossprod[n12, s[1], a[1, 1]]*dot[n12, a[2, 1]]*dot[n12, v[1]])/8 - 
   (crossprod[n12, sa[1, 1], a[1, 0]]*dot[n12, a[2, 1]]*dot[n12, v[1]])/4 - 
   (crossprod[n12, sa[1, 2], v[1]]*dot[n12, a[2, 1]]*dot[n12, v[1]])/8 + 
   (crossprod[n12, sa[1, 2], v[2]]*dot[n12, a[2, 1]]*dot[n12, v[1]])/8 - 
   (crossprod[n12, sa[1, 1], a[2, 2]]*dot[n12, v[1]]^2)/8 - 
   (crossprod[s[1], a[1, 1], a[2, 1]]*dot[n12, v[2]])/8 - 
   (7*crossprod[s[1], a[1, 2], a[2, 0]]*dot[n12, v[2]])/8 - 
   (3*crossprod[sa[1, 1], a[1, 0], a[2, 1]]*dot[n12, v[2]])/8 - 
   (21*crossprod[sa[1, 1], a[1, 1], a[2, 0]]*dot[n12, v[2]])/8 - 
   (21*crossprod[sa[1, 2], a[1, 0], a[2, 0]]*dot[n12, v[2]])/8 - 
   (3*crossprod[sa[1, 2], v[1], a[2, 1]]*dot[n12, v[2]])/8 - 
   (7*crossprod[sa[1, 3], v[1], a[2, 0]]*dot[n12, v[2]])/8 + 
   (crossprod[sa[1, 3], v[2], a[2, 0]]*dot[n12, v[2]])/8 + 
   (3*crossprod[n12, sa[1, 1], a[2, 1]]*dot[n12, a[1, 0]]*dot[n12, v[2]])/8 + 
   (crossprod[n12, s[1], a[2, 1]]*dot[n12, a[1, 1]]*dot[n12, v[2]])/8 + 
   (crossprod[n12, s[1], a[1, 2]]*dot[n12, a[2, 0]]*dot[n12, v[2]])/8 + 
   (3*crossprod[n12, sa[1, 1], a[1, 1]]*dot[n12, a[2, 0]]*dot[n12, v[2]])/8 + 
   (3*crossprod[n12, sa[1, 2], a[1, 0]]*dot[n12, a[2, 0]]*dot[n12, v[2]])/8 + 
   (crossprod[n12, sa[1, 3], v[1]]*dot[n12, a[2, 0]]*dot[n12, v[2]])/8 - 
   (crossprod[n12, sa[1, 3], v[2]]*dot[n12, a[2, 0]]*dot[n12, v[2]])/8 + 
   (3*crossprod[n12, sa[1, 2], a[2, 1]]*dot[n12, v[1]]*dot[n12, v[2]])/8 - 
   (crossprod[n12, sa[1, 3], a[2, 0]]*dot[n12, v[2]]^2)/8 - 
   (5*crossprod[n12, sa[1, 1], a[2, 0]]*dot[a[1, 0], a[2, 0]])/8 + 
   (5*crossprod[n12, s[1], a[1, 0]]*dot[a[1, 0], a[2, 1]])/8 + 
   (5*crossprod[n12, sa[1, 1], v[1]]*dot[a[1, 0], a[2, 1]])/8 - 
   (3*crossprod[n12, sa[1, 1], v[2]]*dot[a[1, 0], a[2, 1]])/8 - 
   (crossprod[n12, sa[1, 1], a[2, 1]]*dot[a[1, 0], v[2]])/8 - 
   (3*crossprod[n12, s[1], a[2, 0]]*dot[a[1, 1], a[2, 0]])/8 + 
   (crossprod[n12, s[1], v[1]]*dot[a[1, 1], a[2, 1]])/3 - 
   (5*crossprod[n12, s[1], v[2]]*dot[a[1, 1], a[2, 1]])/24 - 
   (crossprod[n12, s[1], a[2, 1]]*dot[a[1, 1], v[2]])/8 - 
   (crossprod[n12, s[1], a[1, 1]]*dot[a[2, 0], a[2, 0]])/4 - 
   (crossprod[n12, sa[1, 1], a[1, 0]]*dot[a[2, 0], a[2, 0]])/2 - 
   (crossprod[n12, sa[1, 2], v[1]]*dot[a[2, 0], a[2, 0]])/4 + 
   (crossprod[n12, sa[1, 2], v[2]]*dot[a[2, 0], a[2, 0]])/4 - 
   (crossprod[n12, s[1], a[2, 2]]*dot[v[1], a[1, 0]])/8 - 
   (crossprod[n12, sa[1, 2], a[2, 0]]*dot[v[1], a[2, 0]])/8 + 
   (crossprod[n12, s[1], a[1, 1]]*dot[v[1], a[2, 1]])/4 + 
   (crossprod[n12, sa[1, 1], a[1, 0]]*dot[v[1], a[2, 1]])/2 + 
   (crossprod[n12, sa[1, 2], v[1]]*dot[v[1], a[2, 1]])/4 - 
   (crossprod[n12, sa[1, 2], v[2]]*dot[v[1], a[2, 1]])/8 - 
   (crossprod[n12, sa[1, 1], a[2, 2]]*dot[v[1], v[1]])/8 + 
   (crossprod[n12, sa[1, 2], a[2, 1]]*dot[v[1], v[2]])/8 + 
   (crossprod[n12, s[1], a[1, 2]]*dot[v[2], a[2, 0]])/8 + 
   (3*crossprod[n12, sa[1, 1], a[1, 1]]*dot[v[2], a[2, 0]])/8 + 
   (3*crossprod[n12, sa[1, 2], a[1, 0]]*dot[v[2], a[2, 0]])/8 + 
   (crossprod[n12, sa[1, 2], a[2, 0]]*dot[v[2], a[2, 0]])/2 + 
   (crossprod[n12, sa[1, 3], v[1]]*dot[v[2], a[2, 0]])/8 - 
   (crossprod[n12, sa[1, 3], v[2]]*dot[v[2], a[2, 0]])/8 - 
   (crossprod[n12, s[1], a[1, 1]]*dot[v[2], a[2, 1]])/4 - 
   (crossprod[n12, sa[1, 1], a[1, 0]]*dot[v[2], a[2, 1]])/2 - 
   (crossprod[n12, sa[1, 2], v[1]]*dot[v[2], a[2, 1]])/4 + 
   (crossprod[n12, sa[1, 2], v[2]]*dot[v[2], a[2, 1]])/4 + 
   (crossprod[n12, sa[1, 2], a[2, 1]]*dot[v[2], v[2]])/8 - 
   (crossprod[n12, sa[1, 3], a[2, 0]]*dot[v[2], v[2]])/8) + 
 G*m2*r12*((-3*crossprod[s[1], a[1, 0], v[2]]*dot[n12, a[1, 0]]*
     dot[n12, a[2, 0]])/8 - (crossprod[s[1], v[1], a[1, 0]]*dot[n12, a[1, 0]]*
     dot[n12, a[2, 0]])/4 - (3*crossprod[s[1], v[1], a[2, 0]]*
     dot[n12, a[1, 0]]*dot[n12, a[2, 0]])/8 - 
   (3*crossprod[sa[1, 1], v[1], v[2]]*dot[n12, a[1, 0]]*dot[n12, a[2, 0]])/
    8 - (crossprod[s[1], v[1], v[2]]*dot[n12, a[1, 0]]*dot[n12, a[2, 1]])/8 + 
   (crossprod[s[1], v[1], a[2, 1]]*dot[n12, a[1, 0]]*dot[n12, v[1]])/4 - 
   (crossprod[s[1], v[2], a[2, 1]]*dot[n12, a[1, 0]]*dot[n12, v[1]])/4 - 
   (3*crossprod[s[1], a[1, 0], a[2, 0]]*dot[n12, a[2, 0]]*dot[n12, v[1]])/8 - 
   (3*crossprod[s[1], a[1, 1], v[2]]*dot[n12, a[2, 0]]*dot[n12, v[1]])/4 - 
   (crossprod[s[1], v[1], a[1, 1]]*dot[n12, a[2, 0]]*dot[n12, v[1]])/2 - 
   (3*crossprod[sa[1, 1], a[1, 0], v[2]]*dot[n12, a[2, 0]]*dot[n12, v[1]])/
    2 - (crossprod[sa[1, 1], v[1], a[1, 0]]*dot[n12, a[2, 0]]*dot[n12, v[1]])/
    2 - (3*crossprod[sa[1, 1], v[1], a[2, 0]]*dot[n12, a[2, 0]]*
     dot[n12, v[1]])/4 - (3*crossprod[sa[1, 2], v[1], v[2]]*dot[n12, a[2, 0]]*
     dot[n12, v[1]])/4 - (3*crossprod[n12, s[1], a[2, 0]]*dot[n12, a[1, 0]]*
     dot[n12, a[2, 0]]*dot[n12, v[1]])/8 - 
   (crossprod[s[1], a[1, 0], v[2]]*dot[n12, a[2, 1]]*dot[n12, v[1]])/8 + 
   (crossprod[s[1], v[1], a[1, 0]]*dot[n12, a[2, 1]]*dot[n12, v[1]])/8 - 
   (crossprod[sa[1, 1], v[1], v[2]]*dot[n12, a[2, 1]]*dot[n12, v[1]])/4 + 
   (crossprod[n12, s[1], v[1]]*dot[n12, a[1, 0]]*dot[n12, a[2, 1]]*
     dot[n12, v[1]])/8 - (crossprod[n12, s[1], v[2]]*dot[n12, a[1, 0]]*
     dot[n12, a[2, 1]]*dot[n12, v[1]])/8 + 
   (5*crossprod[s[1], a[1, 0], a[2, 1]]*dot[n12, v[1]]^2)/8 + 
   (crossprod[s[1], v[1], a[2, 2]]*dot[n12, v[1]]^2)/8 + 
   (5*crossprod[sa[1, 1], v[1], a[2, 1]]*dot[n12, v[1]]^2)/8 - 
   (crossprod[sa[1, 1], v[2], a[2, 1]]*dot[n12, v[1]]^2)/4 - 
   (3*crossprod[n12, sa[1, 1], a[2, 0]]*dot[n12, a[2, 0]]*dot[n12, v[1]]^2)/
    8 + (crossprod[n12, s[1], a[1, 0]]*dot[n12, a[2, 1]]*dot[n12, v[1]]^2)/
    8 + (crossprod[n12, sa[1, 1], v[1]]*dot[n12, a[2, 1]]*dot[n12, v[1]]^2)/
    8 - (crossprod[n12, sa[1, 1], v[2]]*dot[n12, a[2, 1]]*dot[n12, v[1]]^2)/
    8 + (crossprod[n12, s[1], a[2, 2]]*dot[n12, v[1]]^3)/24 - 
   (9*crossprod[s[1], a[1, 0], a[2, 0]]*dot[n12, a[1, 0]]*dot[n12, v[2]])/8 - 
   (3*crossprod[s[1], v[1], a[2, 1]]*dot[n12, a[1, 0]]*dot[n12, v[2]])/8 - 
   (9*crossprod[sa[1, 1], v[1], a[2, 0]]*dot[n12, a[1, 0]]*dot[n12, v[2]])/
    8 + (3*crossprod[sa[1, 1], v[2], a[2, 0]]*dot[n12, a[1, 0]]*
     dot[n12, v[2]])/8 - (crossprod[s[1], v[1], a[2, 0]]*dot[n12, a[1, 1]]*
     dot[n12, v[2]])/8 + (crossprod[s[1], v[2], a[2, 0]]*dot[n12, a[1, 1]]*
     dot[n12, v[2]])/8 + (crossprod[s[1], a[1, 1], v[2]]*dot[n12, a[2, 0]]*
     dot[n12, v[2]])/8 - (crossprod[s[1], v[1], a[1, 1]]*dot[n12, a[2, 0]]*
     dot[n12, v[2]])/4 + (3*crossprod[sa[1, 1], a[1, 0], v[2]]*
     dot[n12, a[2, 0]]*dot[n12, v[2]])/8 - 
   (3*crossprod[sa[1, 1], v[1], a[1, 0]]*dot[n12, a[2, 0]]*dot[n12, v[2]])/
    8 + (3*crossprod[sa[1, 2], v[1], v[2]]*dot[n12, a[2, 0]]*dot[n12, v[2]])/
    8 - (3*crossprod[n12, s[1], a[1, 0]]*dot[n12, a[1, 0]]*dot[n12, a[2, 0]]*
     dot[n12, v[2]])/8 - (3*crossprod[n12, sa[1, 1], v[1]]*dot[n12, a[1, 0]]*
     dot[n12, a[2, 0]]*dot[n12, v[2]])/8 + 
   (3*crossprod[n12, sa[1, 1], v[2]]*dot[n12, a[1, 0]]*dot[n12, a[2, 0]]*
     dot[n12, v[2]])/8 - (crossprod[n12, s[1], v[1]]*dot[n12, a[1, 1]]*
     dot[n12, a[2, 0]]*dot[n12, v[2]])/8 + 
   (crossprod[n12, s[1], v[2]]*dot[n12, a[1, 1]]*dot[n12, a[2, 0]]*
     dot[n12, v[2]])/8 - (3*crossprod[s[1], a[1, 0], a[2, 1]]*dot[n12, v[1]]*
     dot[n12, v[2]])/8 - (15*crossprod[s[1], a[1, 1], a[2, 0]]*dot[n12, v[1]]*
     dot[n12, v[2]])/8 - (15*crossprod[sa[1, 1], a[1, 0], a[2, 0]]*
     dot[n12, v[1]]*dot[n12, v[2]])/4 - 
   (3*crossprod[sa[1, 1], v[1], a[2, 1]]*dot[n12, v[1]]*dot[n12, v[2]])/4 - 
   (15*crossprod[sa[1, 2], v[1], a[2, 0]]*dot[n12, v[1]]*dot[n12, v[2]])/8 + 
   (3*crossprod[sa[1, 2], v[2], a[2, 0]]*dot[n12, v[1]]*dot[n12, v[2]])/8 - 
   (3*crossprod[n12, s[1], a[2, 1]]*dot[n12, a[1, 0]]*dot[n12, v[1]]*
     dot[n12, v[2]])/8 - (3*crossprod[n12, s[1], a[1, 1]]*dot[n12, a[2, 0]]*
     dot[n12, v[1]]*dot[n12, v[2]])/8 - 
   (3*crossprod[n12, sa[1, 1], a[1, 0]]*dot[n12, a[2, 0]]*dot[n12, v[1]]*
     dot[n12, v[2]])/4 - (3*crossprod[n12, sa[1, 2], v[1]]*dot[n12, a[2, 0]]*
     dot[n12, v[1]]*dot[n12, v[2]])/8 + 
   (3*crossprod[n12, sa[1, 2], v[2]]*dot[n12, a[2, 0]]*dot[n12, v[1]]*
     dot[n12, v[2]])/8 - (3*crossprod[n12, sa[1, 1], a[2, 1]]*
     dot[n12, v[1]]^2*dot[n12, v[2]])/8 + 
   (crossprod[s[1], a[1, 0], a[1, 1]]*dot[n12, v[2]]^2)/4 + 
   (crossprod[s[1], a[1, 1], a[2, 0]]*dot[n12, v[2]]^2)/8 + 
   (3*crossprod[s[1], a[1, 2], v[2]]*dot[n12, v[2]]^2)/8 + 
   (crossprod[s[1], v[1], a[1, 2]]*dot[n12, v[2]]^2)/4 + 
   (3*crossprod[sa[1, 1], a[1, 0], a[2, 0]]*dot[n12, v[2]]^2)/8 + 
   (9*crossprod[sa[1, 1], a[1, 1], v[2]]*dot[n12, v[2]]^2)/8 + 
   (crossprod[sa[1, 1], v[1], a[1, 1]]*dot[n12, v[2]]^2)/2 + 
   (9*crossprod[sa[1, 2], a[1, 0], v[2]]*dot[n12, v[2]]^2)/8 + 
   (crossprod[sa[1, 2], v[1], a[1, 0]]*dot[n12, v[2]]^2)/4 + 
   (3*crossprod[sa[1, 2], v[1], a[2, 0]]*dot[n12, v[2]]^2)/8 + 
   (3*crossprod[sa[1, 3], v[1], v[2]]*dot[n12, v[2]]^2)/8 + 
   (3*crossprod[n12, sa[1, 1], a[2, 0]]*dot[n12, a[1, 0]]*dot[n12, v[2]]^2)/
    8 + (crossprod[n12, s[1], a[2, 0]]*dot[n12, a[1, 1]]*dot[n12, v[2]]^2)/
    8 + (3*crossprod[n12, sa[1, 2], a[2, 0]]*dot[n12, v[1]]*dot[n12, v[2]]^2)/
    8 + (crossprod[n12, s[1], a[1, 2]]*dot[n12, v[2]]^3)/24 + 
   (crossprod[n12, sa[1, 1], a[1, 1]]*dot[n12, v[2]]^3)/8 + 
   (crossprod[n12, sa[1, 2], a[1, 0]]*dot[n12, v[2]]^3)/8 + 
   (crossprod[n12, sa[1, 3], v[1]]*dot[n12, v[2]]^3)/24 - 
   (crossprod[n12, sa[1, 3], v[2]]*dot[n12, v[2]]^3)/24 - 
   (7*crossprod[s[1], v[1], a[2, 0]]*dot[a[1, 0], a[1, 0]])/4 + 
   (crossprod[n12, s[1], v[1]]*dot[n12, a[2, 0]]*dot[a[1, 0], a[1, 0]])/4 + 
   (9*crossprod[s[1], a[1, 0], v[2]]*dot[a[1, 0], a[2, 0]])/8 + 
   (7*crossprod[s[1], v[1], a[1, 0]]*dot[a[1, 0], a[2, 0]])/4 + 
   (5*crossprod[s[1], v[1], a[2, 0]]*dot[a[1, 0], a[2, 0]])/8 + 
   (5*crossprod[sa[1, 1], v[1], v[2]]*dot[a[1, 0], a[2, 0]])/8 - 
   (5*crossprod[n12, s[1], a[2, 0]]*dot[n12, v[1]]*dot[a[1, 0], a[2, 0]])/8 - 
   (9*crossprod[n12, s[1], a[1, 0]]*dot[n12, v[2]]*dot[a[1, 0], a[2, 0]])/8 - 
   (9*crossprod[n12, sa[1, 1], v[1]]*dot[n12, v[2]]*dot[a[1, 0], a[2, 0]])/
    8 + (5*crossprod[n12, sa[1, 1], v[2]]*dot[n12, v[2]]*
     dot[a[1, 0], a[2, 0]])/8 + (3*crossprod[s[1], v[1], v[2]]*
     dot[a[1, 0], a[2, 1]])/8 + (5*crossprod[n12, s[1], v[1]]*dot[n12, v[1]]*
     dot[a[1, 0], a[2, 1]])/8 - (3*crossprod[n12, s[1], v[2]]*dot[n12, v[1]]*
     dot[a[1, 0], a[2, 1]])/8 + (9*crossprod[s[1], a[1, 0], a[2, 0]]*
     dot[a[1, 0], v[2]])/8 + (crossprod[s[1], v[1], a[2, 1]]*
     dot[a[1, 0], v[2]])/8 + (5*crossprod[sa[1, 1], v[1], a[2, 0]]*
     dot[a[1, 0], v[2]])/8 - (crossprod[sa[1, 1], v[2], a[2, 0]]*
     dot[a[1, 0], v[2]])/8 - (3*crossprod[n12, s[1], a[1, 0]]*
     dot[n12, a[2, 0]]*dot[a[1, 0], v[2]])/8 - 
   (3*crossprod[n12, sa[1, 1], v[1]]*dot[n12, a[2, 0]]*dot[a[1, 0], v[2]])/
    8 + (crossprod[n12, sa[1, 1], v[2]]*dot[n12, a[2, 0]]*dot[a[1, 0], v[2]])/
    8 - (crossprod[n12, s[1], a[2, 1]]*dot[n12, v[1]]*dot[a[1, 0], v[2]])/8 + 
   (crossprod[n12, sa[1, 1], a[2, 0]]*dot[n12, v[2]]*dot[a[1, 0], v[2]])/4 + 
   (crossprod[s[1], v[1], v[2]]*dot[a[1, 1], a[2, 0]])/4 - 
   (5*crossprod[n12, s[1], v[1]]*dot[n12, v[2]]*dot[a[1, 1], a[2, 0]])/8 + 
   (3*crossprod[n12, s[1], v[2]]*dot[n12, v[2]]*dot[a[1, 1], a[2, 0]])/8 + 
   (crossprod[s[1], v[1], a[2, 0]]*dot[a[1, 1], v[2]])/2 - 
   (crossprod[s[1], v[2], a[2, 0]]*dot[a[1, 1], v[2]])/8 - 
   (crossprod[n12, s[1], v[1]]*dot[n12, a[2, 0]]*dot[a[1, 1], v[2]])/4 + 
   (crossprod[n12, s[1], v[2]]*dot[n12, a[2, 0]]*dot[a[1, 1], v[2]])/8 + 
   (crossprod[n12, s[1], a[2, 0]]*dot[n12, v[2]]*dot[a[1, 1], v[2]])/4 - 
   (crossprod[s[1], a[1, 0], v[2]]*dot[a[2, 0], a[2, 0]])/4 + 
   (crossprod[s[1], v[1], a[1, 0]]*dot[a[2, 0], a[2, 0]])/4 - 
   (crossprod[sa[1, 1], v[1], v[2]]*dot[a[2, 0], a[2, 0]])/2 - 
   (crossprod[n12, s[1], v[1]]*dot[n12, a[1, 0]]*dot[a[2, 0], a[2, 0]])/4 + 
   (crossprod[n12, s[1], v[2]]*dot[n12, a[1, 0]]*dot[a[2, 0], a[2, 0]])/4 - 
   (crossprod[n12, s[1], a[1, 0]]*dot[n12, v[1]]*dot[a[2, 0], a[2, 0]])/2 - 
   (crossprod[n12, sa[1, 1], v[1]]*dot[n12, v[1]]*dot[a[2, 0], a[2, 0]])/2 + 
   (crossprod[n12, sa[1, 1], v[2]]*dot[n12, v[1]]*dot[a[2, 0], a[2, 0]])/2 - 
   (7*crossprod[s[1], a[1, 0], a[2, 0]]*dot[v[1], a[1, 0]])/2 + 
   (crossprod[s[1], v[1], a[2, 1]]*dot[v[1], a[1, 0]])/4 - 
   (crossprod[s[1], v[2], a[2, 1]]*dot[v[1], a[1, 0]])/4 - 
   (7*crossprod[sa[1, 1], v[1], a[2, 0]]*dot[v[1], a[1, 0]])/2 + 
   (crossprod[n12, s[1], a[1, 0]]*dot[n12, a[2, 0]]*dot[v[1], a[1, 0]])/2 + 
   (3*crossprod[n12, s[1], a[2, 0]]*dot[n12, a[2, 0]]*dot[v[1], a[1, 0]])/8 + 
   (crossprod[n12, sa[1, 1], v[1]]*dot[n12, a[2, 0]]*dot[v[1], a[1, 0]])/2 - 
   (crossprod[n12, s[1], v[1]]*dot[n12, a[2, 1]]*dot[v[1], a[1, 0]])/8 + 
   (crossprod[n12, s[1], v[2]]*dot[n12, a[2, 1]]*dot[v[1], a[1, 0]])/8 + 
   (3*crossprod[n12, s[1], a[2, 1]]*dot[n12, v[2]]*dot[v[1], a[1, 0]])/8 - 
   (7*crossprod[s[1], v[1], a[2, 0]]*dot[v[1], a[1, 1]])/4 + 
   (crossprod[n12, s[1], v[1]]*dot[n12, a[2, 0]]*dot[v[1], a[1, 1]])/4 + 
   (crossprod[s[1], a[1, 0], a[2, 0]]*dot[v[1], a[2, 0]])/8 + 
   (crossprod[s[1], a[1, 1], v[2]]*dot[v[1], a[2, 0]])/2 + 
   (3*crossprod[s[1], v[1], a[1, 1]]*dot[v[1], a[2, 0]])/2 + 
   (crossprod[sa[1, 1], a[1, 0], v[2]]*dot[v[1], a[2, 0]])/2 + 
   (3*crossprod[sa[1, 1], v[1], a[1, 0]]*dot[v[1], a[2, 0]])/2 + 
   (crossprod[sa[1, 1], v[1], a[2, 0]]*dot[v[1], a[2, 0]])/4 - 
   (crossprod[n12, s[1], a[2, 0]]*dot[n12, a[1, 0]]*dot[v[1], a[2, 0]])/8 - 
   (crossprod[n12, sa[1, 1], a[2, 0]]*dot[n12, v[1]]*dot[v[1], a[2, 0]])/4 - 
   (3*crossprod[n12, s[1], a[1, 1]]*dot[n12, v[2]]*dot[v[1], a[2, 0]])/8 - 
   (3*crossprod[n12, sa[1, 1], a[1, 0]]*dot[n12, v[2]]*dot[v[1], a[2, 0]])/
    4 - (3*crossprod[n12, sa[1, 2], v[1]]*dot[n12, v[2]]*dot[v[1], a[2, 0]])/
    8 + (crossprod[n12, sa[1, 2], v[2]]*dot[n12, v[2]]*dot[v[1], a[2, 0]])/
    8 + (crossprod[s[1], a[1, 0], v[2]]*dot[v[1], a[2, 1]])/8 - 
   (crossprod[s[1], v[1], a[1, 0]]*dot[v[1], a[2, 1]])/4 + 
   (crossprod[sa[1, 1], v[1], v[2]]*dot[v[1], a[2, 1]])/4 + 
   (crossprod[n12, s[1], v[1]]*dot[n12, a[1, 0]]*dot[v[1], a[2, 1]])/4 - 
   (crossprod[n12, s[1], v[2]]*dot[n12, a[1, 0]]*dot[v[1], a[2, 1]])/8 + 
   (crossprod[n12, s[1], a[1, 0]]*dot[n12, v[1]]*dot[v[1], a[2, 1]])/2 + 
   (crossprod[n12, sa[1, 1], v[1]]*dot[n12, v[1]]*dot[v[1], a[2, 1]])/2 - 
   (crossprod[n12, sa[1, 1], v[2]]*dot[n12, v[1]]*dot[v[1], a[2, 1]])/4 + 
   (5*crossprod[s[1], a[1, 0], a[2, 1]]*dot[v[1], v[1]])/8 - 
   (7*crossprod[s[1], a[1, 1], a[2, 0]]*dot[v[1], v[1]])/8 + 
   (crossprod[s[1], v[1], a[2, 2]]*dot[v[1], v[1]])/8 - 
   (7*crossprod[sa[1, 1], a[1, 0], a[2, 0]]*dot[v[1], v[1]])/4 + 
   (5*crossprod[sa[1, 1], v[1], a[2, 1]]*dot[v[1], v[1]])/8 - 
   (crossprod[sa[1, 1], v[2], a[2, 1]]*dot[v[1], v[1]])/4 - 
   (7*crossprod[sa[1, 2], v[1], a[2, 0]]*dot[v[1], v[1]])/8 + 
   (crossprod[n12, s[1], a[1, 1]]*dot[n12, a[2, 0]]*dot[v[1], v[1]])/8 + 
   (crossprod[n12, sa[1, 1], a[1, 0]]*dot[n12, a[2, 0]]*dot[v[1], v[1]])/4 + 
   (3*crossprod[n12, sa[1, 1], a[2, 0]]*dot[n12, a[2, 0]]*dot[v[1], v[1]])/
    8 + (crossprod[n12, sa[1, 2], v[1]]*dot[n12, a[2, 0]]*dot[v[1], v[1]])/
    8 - (crossprod[n12, s[1], a[1, 0]]*dot[n12, a[2, 1]]*dot[v[1], v[1]])/8 - 
   (crossprod[n12, sa[1, 1], v[1]]*dot[n12, a[2, 1]]*dot[v[1], v[1]])/8 + 
   (crossprod[n12, sa[1, 1], v[2]]*dot[n12, a[2, 1]]*dot[v[1], v[1]])/8 - 
   (crossprod[n12, s[1], a[2, 2]]*dot[n12, v[1]]*dot[v[1], v[1]])/8 + 
   (3*crossprod[n12, sa[1, 1], a[2, 1]]*dot[n12, v[2]]*dot[v[1], v[1]])/8 - 
   (crossprod[s[1], a[1, 0], a[2, 1]]*dot[v[1], v[2]])/8 - 
   (crossprod[s[1], a[1, 1], a[2, 0]]*dot[v[1], v[2]])/4 - 
   crossprod[sa[1, 1], a[1, 0], a[2, 0]]*dot[v[1], v[2]] - 
   (crossprod[sa[1, 1], v[1], a[2, 1]]*dot[v[1], v[2]])/4 - 
   (3*crossprod[sa[1, 2], v[1], a[2, 0]]*dot[v[1], v[2]])/4 + 
   (crossprod[sa[1, 2], v[2], a[2, 0]]*dot[v[1], v[2]])/8 + 
   (crossprod[n12, s[1], a[2, 1]]*dot[n12, a[1, 0]]*dot[v[1], v[2]])/8 - 
   (crossprod[n12, sa[1, 2], v[2]]*dot[n12, a[2, 0]]*dot[v[1], v[2]])/8 + 
   (crossprod[n12, sa[1, 1], a[2, 1]]*dot[n12, v[1]]*dot[v[1], v[2]])/4 - 
   (crossprod[n12, sa[1, 2], a[2, 0]]*dot[n12, v[2]]*dot[v[1], v[2]])/4 - 
   (crossprod[s[1], a[1, 0], a[2, 0]]*dot[v[2], a[2, 0]])/2 - 
   (11*crossprod[s[1], a[1, 1], v[2]]*dot[v[2], a[2, 0]])/8 - 
   (5*crossprod[s[1], v[1], a[1, 1]]*dot[v[2], a[2, 0]])/4 - 
   (21*crossprod[sa[1, 1], a[1, 0], v[2]]*dot[v[2], a[2, 0]])/8 - 
   (11*crossprod[sa[1, 1], v[1], a[1, 0]]*dot[v[2], a[2, 0]])/8 - 
   crossprod[sa[1, 1], v[1], a[2, 0]]*dot[v[2], a[2, 0]] - 
   (9*crossprod[sa[1, 2], v[1], v[2]]*dot[v[2], a[2, 0]])/8 + 
   (3*crossprod[n12, s[1], a[1, 0]]*dot[n12, a[1, 0]]*dot[v[2], a[2, 0]])/8 + 
   (crossprod[n12, s[1], a[2, 0]]*dot[n12, a[1, 0]]*dot[v[2], a[2, 0]])/2 + 
   (3*crossprod[n12, sa[1, 1], v[1]]*dot[n12, a[1, 0]]*dot[v[2], a[2, 0]])/
    8 - (3*crossprod[n12, sa[1, 1], v[2]]*dot[n12, a[1, 0]]*
     dot[v[2], a[2, 0]])/8 + (crossprod[n12, s[1], v[1]]*dot[n12, a[1, 1]]*
     dot[v[2], a[2, 0]])/8 - (crossprod[n12, s[1], v[2]]*dot[n12, a[1, 1]]*
     dot[v[2], a[2, 0]])/8 + (3*crossprod[n12, s[1], a[1, 1]]*dot[n12, v[1]]*
     dot[v[2], a[2, 0]])/8 + (3*crossprod[n12, sa[1, 1], a[1, 0]]*
     dot[n12, v[1]]*dot[v[2], a[2, 0]])/4 + crossprod[n12, sa[1, 1], a[2, 0]]*
    dot[n12, v[1]]*dot[v[2], a[2, 0]] + 
   (3*crossprod[n12, sa[1, 2], v[1]]*dot[n12, v[1]]*dot[v[2], a[2, 0]])/8 - 
   (3*crossprod[n12, sa[1, 2], v[2]]*dot[n12, v[1]]*dot[v[2], a[2, 0]])/8 + 
   (crossprod[n12, s[1], a[1, 1]]*dot[n12, v[2]]*dot[v[2], a[2, 0]])/2 + 
   crossprod[n12, sa[1, 1], a[1, 0]]*dot[n12, v[2]]*dot[v[2], a[2, 0]] + 
   (crossprod[n12, sa[1, 2], v[1]]*dot[n12, v[2]]*dot[v[2], a[2, 0]])/2 - 
   (crossprod[n12, sa[1, 2], v[2]]*dot[n12, v[2]]*dot[v[2], a[2, 0]])/2 - 
   (crossprod[s[1], a[1, 0], v[2]]*dot[v[2], a[2, 1]])/4 + 
   (crossprod[s[1], v[1], a[1, 0]]*dot[v[2], a[2, 1]])/4 - 
   (crossprod[sa[1, 1], v[1], v[2]]*dot[v[2], a[2, 1]])/2 - 
   (crossprod[n12, s[1], v[1]]*dot[n12, a[1, 0]]*dot[v[2], a[2, 1]])/4 + 
   (crossprod[n12, s[1], v[2]]*dot[n12, a[1, 0]]*dot[v[2], a[2, 1]])/4 - 
   (crossprod[n12, s[1], a[1, 0]]*dot[n12, v[1]]*dot[v[2], a[2, 1]])/2 - 
   (crossprod[n12, sa[1, 1], v[1]]*dot[n12, v[1]]*dot[v[2], a[2, 1]])/2 + 
   (crossprod[n12, sa[1, 1], v[2]]*dot[n12, v[1]]*dot[v[2], a[2, 1]])/2 + 
   (crossprod[s[1], a[1, 0], a[1, 1]]*dot[v[2], v[2]])/4 - 
   (crossprod[s[1], a[1, 0], a[2, 1]]*dot[v[2], v[2]])/8 - 
   (3*crossprod[s[1], a[1, 1], a[2, 0]]*dot[v[2], v[2]])/4 + 
   (3*crossprod[s[1], a[1, 2], v[2]]*dot[v[2], v[2]])/8 + 
   (crossprod[s[1], v[1], a[1, 2]]*dot[v[2], v[2]])/4 - 
   (11*crossprod[sa[1, 1], a[1, 0], a[2, 0]]*dot[v[2], v[2]])/8 + 
   (9*crossprod[sa[1, 1], a[1, 1], v[2]]*dot[v[2], v[2]])/8 + 
   (crossprod[sa[1, 1], v[1], a[1, 1]]*dot[v[2], v[2]])/2 - 
   (crossprod[sa[1, 1], v[1], a[2, 1]]*dot[v[2], v[2]])/4 + 
   (9*crossprod[sa[1, 2], a[1, 0], v[2]]*dot[v[2], v[2]])/8 + 
   (crossprod[sa[1, 2], v[1], a[1, 0]]*dot[v[2], v[2]])/4 - 
   (crossprod[sa[1, 2], v[1], a[2, 0]]*dot[v[2], v[2]])/2 + 
   (crossprod[sa[1, 2], v[2], a[2, 0]]*dot[v[2], v[2]])/8 + 
   (3*crossprod[sa[1, 3], v[1], v[2]]*dot[v[2], v[2]])/8 + 
   (crossprod[n12, s[1], a[2, 1]]*dot[n12, a[1, 0]]*dot[v[2], v[2]])/8 - 
   (3*crossprod[n12, sa[1, 1], a[2, 0]]*dot[n12, a[1, 0]]*dot[v[2], v[2]])/
    8 - (crossprod[n12, s[1], a[2, 0]]*dot[n12, a[1, 1]]*dot[v[2], v[2]])/8 + 
   (crossprod[n12, s[1], a[1, 1]]*dot[n12, a[2, 0]]*dot[v[2], v[2]])/8 + 
   (crossprod[n12, sa[1, 1], a[1, 0]]*dot[n12, a[2, 0]]*dot[v[2], v[2]])/4 + 
   (crossprod[n12, sa[1, 2], v[1]]*dot[n12, a[2, 0]]*dot[v[2], v[2]])/8 - 
   (crossprod[n12, sa[1, 2], v[2]]*dot[n12, a[2, 0]]*dot[v[2], v[2]])/8 + 
   (crossprod[n12, sa[1, 1], a[2, 1]]*dot[n12, v[1]]*dot[v[2], v[2]])/4 - 
   (3*crossprod[n12, sa[1, 2], a[2, 0]]*dot[n12, v[1]]*dot[v[2], v[2]])/8 - 
   (crossprod[n12, s[1], a[1, 2]]*dot[n12, v[2]]*dot[v[2], v[2]])/8 - 
   (3*crossprod[n12, sa[1, 1], a[1, 1]]*dot[n12, v[2]]*dot[v[2], v[2]])/8 - 
   (3*crossprod[n12, sa[1, 2], a[1, 0]]*dot[n12, v[2]]*dot[v[2], v[2]])/8 - 
   (crossprod[n12, sa[1, 2], a[2, 0]]*dot[n12, v[2]]*dot[v[2], v[2]])/4 - 
   (crossprod[n12, sa[1, 3], v[1]]*dot[n12, v[2]]*dot[v[2], v[2]])/8 + 
   (crossprod[n12, sa[1, 3], v[2]]*dot[n12, v[2]]*dot[v[2], v[2]])/8) + 
 G*m2*((3*crossprod[s[1], a[1, 0], v[2]]*dot[n12, a[2, 0]]*dot[n12, v[1]]^2)/
    8 + (crossprod[s[1], v[1], a[1, 0]]*dot[n12, a[2, 0]]*dot[n12, v[1]]^2)/
    4 + (3*crossprod[s[1], v[1], a[2, 0]]*dot[n12, a[2, 0]]*dot[n12, v[1]]^2)/
    8 + (3*crossprod[sa[1, 1], v[1], v[2]]*dot[n12, a[2, 0]]*
     dot[n12, v[1]]^2)/8 + (crossprod[s[1], v[1], v[2]]*dot[n12, a[2, 1]]*
     dot[n12, v[1]]^2)/8 - (crossprod[s[1], v[1], a[2, 1]]*dot[n12, v[1]]^3)/
    12 + (crossprod[s[1], v[2], a[2, 1]]*dot[n12, v[1]]^3)/12 + 
   (3*crossprod[n12, s[1], a[2, 0]]*dot[n12, a[2, 0]]*dot[n12, v[1]]^3)/8 - 
   (crossprod[n12, s[1], v[1]]*dot[n12, a[2, 1]]*dot[n12, v[1]]^3)/8 + 
   (crossprod[n12, s[1], v[2]]*dot[n12, a[2, 1]]*dot[n12, v[1]]^3)/8 - 
   (3*crossprod[s[1], v[1], v[2]]*dot[n12, a[1, 0]]*dot[n12, a[2, 0]]*
     dot[n12, v[2]])/8 + (3*crossprod[s[1], v[1], a[2, 0]]*dot[n12, a[1, 0]]*
     dot[n12, v[1]]*dot[n12, v[2]])/8 - 
   (3*crossprod[s[1], v[2], a[2, 0]]*dot[n12, a[1, 0]]*dot[n12, v[1]]*
     dot[n12, v[2]])/8 - (3*crossprod[s[1], a[1, 0], v[2]]*dot[n12, a[2, 0]]*
     dot[n12, v[1]]*dot[n12, v[2]])/8 + 
   (3*crossprod[s[1], v[1], a[1, 0]]*dot[n12, a[2, 0]]*dot[n12, v[1]]*
     dot[n12, v[2]])/8 - (3*crossprod[sa[1, 1], v[1], v[2]]*dot[n12, a[2, 0]]*
     dot[n12, v[1]]*dot[n12, v[2]])/4 + 
   (9*crossprod[n12, s[1], v[1]]*dot[n12, a[1, 0]]*dot[n12, a[2, 0]]*
     dot[n12, v[1]]*dot[n12, v[2]])/8 - 
   (9*crossprod[n12, s[1], v[2]]*dot[n12, a[1, 0]]*dot[n12, a[2, 0]]*
     dot[n12, v[1]]*dot[n12, v[2]])/8 + 
   (9*crossprod[s[1], a[1, 0], a[2, 0]]*dot[n12, v[1]]^2*dot[n12, v[2]])/8 + 
   (3*crossprod[s[1], v[1], a[2, 1]]*dot[n12, v[1]]^2*dot[n12, v[2]])/8 + 
   (9*crossprod[sa[1, 1], v[1], a[2, 0]]*dot[n12, v[1]]^2*dot[n12, v[2]])/8 - 
   (3*crossprod[sa[1, 1], v[2], a[2, 0]]*dot[n12, v[1]]^2*dot[n12, v[2]])/8 + 
   (9*crossprod[n12, s[1], a[1, 0]]*dot[n12, a[2, 0]]*dot[n12, v[1]]^2*
     dot[n12, v[2]])/8 + (9*crossprod[n12, sa[1, 1], v[1]]*dot[n12, a[2, 0]]*
     dot[n12, v[1]]^2*dot[n12, v[2]])/8 - 
   (9*crossprod[n12, sa[1, 1], v[2]]*dot[n12, a[2, 0]]*dot[n12, v[1]]^2*
     dot[n12, v[2]])/8 + (3*crossprod[n12, s[1], a[2, 1]]*dot[n12, v[1]]^3*
     dot[n12, v[2]])/8 - (3*crossprod[s[1], a[1, 0], v[2]]*dot[n12, a[1, 0]]*
     dot[n12, v[2]]^2)/8 - (crossprod[s[1], v[1], a[1, 0]]*dot[n12, a[1, 0]]*
     dot[n12, v[2]]^2)/4 - (3*crossprod[s[1], v[1], a[2, 0]]*
     dot[n12, a[1, 0]]*dot[n12, v[2]]^2)/8 - 
   (3*crossprod[sa[1, 1], v[1], v[2]]*dot[n12, a[1, 0]]*dot[n12, v[2]]^2)/8 - 
   (3*crossprod[s[1], a[1, 0], a[2, 0]]*dot[n12, v[1]]*dot[n12, v[2]]^2)/8 - 
   (3*crossprod[s[1], a[1, 1], v[2]]*dot[n12, v[1]]*dot[n12, v[2]]^2)/4 - 
   (crossprod[s[1], v[1], a[1, 1]]*dot[n12, v[1]]*dot[n12, v[2]]^2)/2 - 
   (3*crossprod[sa[1, 1], a[1, 0], v[2]]*dot[n12, v[1]]*dot[n12, v[2]]^2)/2 - 
   (crossprod[sa[1, 1], v[1], a[1, 0]]*dot[n12, v[1]]*dot[n12, v[2]]^2)/2 - 
   (3*crossprod[sa[1, 1], v[1], a[2, 0]]*dot[n12, v[1]]*dot[n12, v[2]]^2)/4 - 
   (3*crossprod[sa[1, 2], v[1], v[2]]*dot[n12, v[1]]*dot[n12, v[2]]^2)/4 - 
   (9*crossprod[n12, s[1], a[2, 0]]*dot[n12, a[1, 0]]*dot[n12, v[1]]*
     dot[n12, v[2]]^2)/8 - (9*crossprod[n12, sa[1, 1], a[2, 0]]*
     dot[n12, v[1]]^2*dot[n12, v[2]]^2)/8 + 
   (crossprod[s[1], a[1, 1], v[2]]*dot[n12, v[2]]^3)/24 - 
   (crossprod[s[1], v[1], a[1, 1]]*dot[n12, v[2]]^3)/12 + 
   (crossprod[sa[1, 1], a[1, 0], v[2]]*dot[n12, v[2]]^3)/8 - 
   (crossprod[sa[1, 1], v[1], a[1, 0]]*dot[n12, v[2]]^3)/8 + 
   (crossprod[sa[1, 2], v[1], v[2]]*dot[n12, v[2]]^3)/8 - 
   (3*crossprod[n12, s[1], a[1, 0]]*dot[n12, a[1, 0]]*dot[n12, v[2]]^3)/8 - 
   (3*crossprod[n12, sa[1, 1], v[1]]*dot[n12, a[1, 0]]*dot[n12, v[2]]^3)/8 + 
   (3*crossprod[n12, sa[1, 1], v[2]]*dot[n12, a[1, 0]]*dot[n12, v[2]]^3)/8 - 
   (crossprod[n12, s[1], v[1]]*dot[n12, a[1, 1]]*dot[n12, v[2]]^3)/8 + 
   (crossprod[n12, s[1], v[2]]*dot[n12, a[1, 1]]*dot[n12, v[2]]^3)/8 - 
   (3*crossprod[n12, s[1], a[1, 1]]*dot[n12, v[1]]*dot[n12, v[2]]^3)/8 - 
   (3*crossprod[n12, sa[1, 1], a[1, 0]]*dot[n12, v[1]]*dot[n12, v[2]]^3)/4 - 
   (3*crossprod[n12, sa[1, 2], v[1]]*dot[n12, v[1]]*dot[n12, v[2]]^3)/8 + 
   (3*crossprod[n12, sa[1, 2], v[2]]*dot[n12, v[1]]*dot[n12, v[2]]^3)/8 + 
   (3*crossprod[s[1], v[1], v[2]]*dot[n12, v[2]]*dot[a[1, 0], a[1, 0]])/2 + 
   (crossprod[n12, s[1], v[1]]*dot[n12, v[2]]^2*dot[a[1, 0], a[1, 0]])/4 - 
   (5*crossprod[s[1], v[1], v[2]]*dot[n12, v[2]]*dot[a[1, 0], a[2, 0]])/8 + 
   (9*crossprod[n12, s[1], v[1]]*dot[n12, v[1]]*dot[n12, v[2]]*
     dot[a[1, 0], a[2, 0]])/8 - (5*crossprod[n12, s[1], v[2]]*dot[n12, v[1]]*
     dot[n12, v[2]]*dot[a[1, 0], a[2, 0]])/8 - 
   (crossprod[s[1], v[1], v[2]]*dot[n12, a[2, 0]]*dot[a[1, 0], v[2]])/8 + 
   (3*crossprod[s[1], v[1], a[2, 0]]*dot[n12, v[1]]*dot[a[1, 0], v[2]])/8 - 
   (crossprod[s[1], v[2], a[2, 0]]*dot[n12, v[1]]*dot[a[1, 0], v[2]])/8 + 
   (3*crossprod[n12, s[1], v[1]]*dot[n12, a[2, 0]]*dot[n12, v[1]]*
     dot[a[1, 0], v[2]])/8 - (crossprod[n12, s[1], v[2]]*dot[n12, a[2, 0]]*
     dot[n12, v[1]]*dot[a[1, 0], v[2]])/8 - 
   (3*crossprod[s[1], a[1, 0], v[2]]*dot[n12, v[2]]*dot[a[1, 0], v[2]])/4 - 
   (3*crossprod[s[1], v[1], a[1, 0]]*dot[n12, v[2]]*dot[a[1, 0], v[2]])/2 - 
   (crossprod[s[1], v[1], a[2, 0]]*dot[n12, v[2]]*dot[a[1, 0], v[2]])/4 - 
   (crossprod[sa[1, 1], v[1], v[2]]*dot[n12, v[2]]*dot[a[1, 0], v[2]])/4 - 
   (crossprod[n12, s[1], a[2, 0]]*dot[n12, v[1]]*dot[n12, v[2]]*
     dot[a[1, 0], v[2]])/4 - (3*crossprod[n12, s[1], a[1, 0]]*
     dot[n12, v[2]]^2*dot[a[1, 0], v[2]])/8 - 
   (3*crossprod[n12, sa[1, 1], v[1]]*dot[n12, v[2]]^2*dot[a[1, 0], v[2]])/8 + 
   (crossprod[n12, sa[1, 1], v[2]]*dot[n12, v[2]]^2*dot[a[1, 0], v[2]])/8 - 
   (crossprod[s[1], v[1], v[2]]*dot[n12, v[2]]*dot[a[1, 1], v[2]])/4 - 
   (crossprod[n12, s[1], v[1]]*dot[n12, v[2]]^2*dot[a[1, 1], v[2]])/4 + 
   (crossprod[n12, s[1], v[2]]*dot[n12, v[2]]^2*dot[a[1, 1], v[2]])/8 - 
   (crossprod[s[1], v[1], v[2]]*dot[n12, v[1]]*dot[a[2, 0], a[2, 0]])/2 + 
   (crossprod[n12, s[1], v[1]]*dot[n12, v[1]]^2*dot[a[2, 0], a[2, 0]])/4 - 
   (crossprod[n12, s[1], v[2]]*dot[n12, v[1]]^2*dot[a[2, 0], a[2, 0]])/4 - 
   (7*crossprod[s[1], v[1], a[2, 0]]*dot[n12, v[1]]*dot[v[1], a[1, 0]])/4 - 
   (crossprod[n12, s[1], v[1]]*dot[n12, a[2, 0]]*dot[n12, v[1]]*
     dot[v[1], a[1, 0]])/2 + 3*crossprod[s[1], a[1, 0], v[2]]*dot[n12, v[2]]*
    dot[v[1], a[1, 0]] + 3*crossprod[s[1], v[1], a[1, 0]]*dot[n12, v[2]]*
    dot[v[1], a[1, 0]] - (3*crossprod[s[1], v[1], a[2, 0]]*dot[n12, v[2]]*
     dot[v[1], a[1, 0]])/8 + (3*crossprod[s[1], v[2], a[2, 0]]*dot[n12, v[2]]*
     dot[v[1], a[1, 0]])/8 + 3*crossprod[sa[1, 1], v[1], v[2]]*dot[n12, v[2]]*
    dot[v[1], a[1, 0]] - (3*crossprod[n12, s[1], v[1]]*dot[n12, a[2, 0]]*
     dot[n12, v[2]]*dot[v[1], a[1, 0]])/8 + 
   (3*crossprod[n12, s[1], v[2]]*dot[n12, a[2, 0]]*dot[n12, v[2]]*
     dot[v[1], a[1, 0]])/8 + (crossprod[n12, s[1], a[1, 0]]*dot[n12, v[2]]^2*
     dot[v[1], a[1, 0]])/2 + (3*crossprod[n12, s[1], a[2, 0]]*
     dot[n12, v[2]]^2*dot[v[1], a[1, 0]])/8 + 
   (crossprod[n12, sa[1, 1], v[1]]*dot[n12, v[2]]^2*dot[v[1], a[1, 0]])/2 + 
   (3*crossprod[s[1], v[1], v[2]]*dot[n12, v[2]]*dot[v[1], a[1, 1]])/2 + 
   (crossprod[n12, s[1], v[1]]*dot[n12, v[2]]^2*dot[v[1], a[1, 1]])/4 - 
   (crossprod[s[1], v[1], v[2]]*dot[n12, a[1, 0]]*dot[v[1], a[2, 0]])/4 + 
   (crossprod[s[1], a[1, 0], v[2]]*dot[n12, v[1]]*dot[v[1], a[2, 0]])/4 + 
   (3*crossprod[s[1], v[1], a[1, 0]]*dot[n12, v[1]]*dot[v[1], a[2, 0]])/2 + 
   (crossprod[s[1], v[1], a[2, 0]]*dot[n12, v[1]]*dot[v[1], a[2, 0]])/4 - 
   (crossprod[sa[1, 1], v[1], v[2]]*dot[n12, v[1]]*dot[v[1], a[2, 0]])/4 + 
   (crossprod[n12, s[1], a[2, 0]]*dot[n12, v[1]]^2*dot[v[1], a[2, 0]])/8 - 
   (crossprod[s[1], a[1, 0], v[2]]*dot[n12, v[2]]*dot[v[1], a[2, 0]])/8 + 
   (3*crossprod[s[1], v[1], a[1, 0]]*dot[n12, v[2]]*dot[v[1], a[2, 0]])/8 - 
   (crossprod[sa[1, 1], v[1], v[2]]*dot[n12, v[2]]*dot[v[1], a[2, 0]])/4 + 
   (3*crossprod[n12, s[1], v[1]]*dot[n12, a[1, 0]]*dot[n12, v[2]]*
     dot[v[1], a[2, 0]])/8 - (crossprod[n12, s[1], v[2]]*dot[n12, a[1, 0]]*
     dot[n12, v[2]]*dot[v[1], a[2, 0]])/8 + 
   (3*crossprod[n12, s[1], a[1, 0]]*dot[n12, v[1]]*dot[n12, v[2]]*
     dot[v[1], a[2, 0]])/4 + (3*crossprod[n12, sa[1, 1], v[1]]*dot[n12, v[1]]*
     dot[n12, v[2]]*dot[v[1], a[2, 0]])/4 - 
   (crossprod[n12, sa[1, 1], v[2]]*dot[n12, v[1]]*dot[n12, v[2]]*
     dot[v[1], a[2, 0]])/4 - (crossprod[n12, s[1], v[1]]*dot[a[1, 0], v[2]]*
     dot[v[1], a[2, 0]])/8 + (5*crossprod[n12, s[1], v[2]]*dot[a[1, 0], v[2]]*
     dot[v[1], a[2, 0]])/8 - (5*crossprod[n12, s[1], v[1]]*dot[v[1], a[1, 0]]*
     dot[v[1], a[2, 0]])/4 + (crossprod[s[1], v[1], v[2]]*dot[n12, v[1]]*
     dot[v[1], a[2, 1]])/4 - (crossprod[n12, s[1], v[1]]*dot[n12, v[1]]^2*
     dot[v[1], a[2, 1]])/4 + (crossprod[n12, s[1], v[2]]*dot[n12, v[1]]^2*
     dot[v[1], a[2, 1]])/8 - (3*crossprod[s[1], a[1, 0], v[2]]*
     dot[n12, a[2, 0]]*dot[v[1], v[1]])/8 - 
   (3*crossprod[s[1], v[1], a[1, 0]]*dot[n12, a[2, 0]]*dot[v[1], v[1]])/8 - 
   (3*crossprod[s[1], v[1], a[2, 0]]*dot[n12, a[2, 0]]*dot[v[1], v[1]])/8 - 
   (3*crossprod[sa[1, 1], v[1], v[2]]*dot[n12, a[2, 0]]*dot[v[1], v[1]])/8 - 
   (crossprod[n12, s[1], v[1]]*dot[n12, a[1, 0]]*dot[n12, a[2, 0]]*
     dot[v[1], v[1]])/8 - (crossprod[s[1], v[1], v[2]]*dot[n12, a[2, 1]]*
     dot[v[1], v[1]])/8 - (7*crossprod[s[1], a[1, 0], a[2, 0]]*dot[n12, v[1]]*
     dot[v[1], v[1]])/8 + (crossprod[s[1], v[1], a[2, 1]]*dot[n12, v[1]]*
     dot[v[1], v[1]])/4 - (crossprod[s[1], v[2], a[2, 1]]*dot[n12, v[1]]*
     dot[v[1], v[1]])/4 - (7*crossprod[sa[1, 1], v[1], a[2, 0]]*
     dot[n12, v[1]]*dot[v[1], v[1]])/8 - 
   (crossprod[n12, s[1], a[1, 0]]*dot[n12, a[2, 0]]*dot[n12, v[1]]*
     dot[v[1], v[1]])/4 - (3*crossprod[n12, s[1], a[2, 0]]*dot[n12, a[2, 0]]*
     dot[n12, v[1]]*dot[v[1], v[1]])/8 - 
   (crossprod[n12, sa[1, 1], v[1]]*dot[n12, a[2, 0]]*dot[n12, v[1]]*
     dot[v[1], v[1]])/4 + (crossprod[n12, s[1], v[1]]*dot[n12, a[2, 1]]*
     dot[n12, v[1]]*dot[v[1], v[1]])/8 - 
   (crossprod[n12, s[1], v[2]]*dot[n12, a[2, 1]]*dot[n12, v[1]]*
     dot[v[1], v[1]])/8 - (9*crossprod[s[1], a[1, 0], a[2, 0]]*dot[n12, v[2]]*
     dot[v[1], v[1]])/8 + (3*crossprod[s[1], a[1, 1], v[2]]*dot[n12, v[2]]*
     dot[v[1], v[1]])/4 + (3*crossprod[s[1], v[1], a[1, 1]]*dot[n12, v[2]]*
     dot[v[1], v[1]])/2 - (3*crossprod[s[1], v[1], a[2, 1]]*dot[n12, v[2]]*
     dot[v[1], v[1]])/8 + (3*crossprod[sa[1, 1], a[1, 0], v[2]]*
     dot[n12, v[2]]*dot[v[1], v[1]])/2 + 
   (3*crossprod[sa[1, 1], v[1], a[1, 0]]*dot[n12, v[2]]*dot[v[1], v[1]])/2 - 
   (9*crossprod[sa[1, 1], v[1], a[2, 0]]*dot[n12, v[2]]*dot[v[1], v[1]])/8 + 
   (3*crossprod[sa[1, 1], v[2], a[2, 0]]*dot[n12, v[2]]*dot[v[1], v[1]])/8 + 
   (3*crossprod[sa[1, 2], v[1], v[2]]*dot[n12, v[2]]*dot[v[1], v[1]])/4 - 
   (3*crossprod[n12, s[1], a[1, 0]]*dot[n12, a[2, 0]]*dot[n12, v[2]]*
     dot[v[1], v[1]])/8 - (3*crossprod[n12, sa[1, 1], v[1]]*dot[n12, a[2, 0]]*
     dot[n12, v[2]]*dot[v[1], v[1]])/8 + 
   (3*crossprod[n12, sa[1, 1], v[2]]*dot[n12, a[2, 0]]*dot[n12, v[2]]*
     dot[v[1], v[1]])/8 - (3*crossprod[n12, s[1], a[2, 1]]*dot[n12, v[1]]*
     dot[n12, v[2]]*dot[v[1], v[1]])/8 + 
   (crossprod[n12, s[1], a[1, 1]]*dot[n12, v[2]]^2*dot[v[1], v[1]])/8 + 
   (crossprod[n12, sa[1, 1], a[1, 0]]*dot[n12, v[2]]^2*dot[v[1], v[1]])/4 + 
   (3*crossprod[n12, sa[1, 1], a[2, 0]]*dot[n12, v[2]]^2*dot[v[1], v[1]])/8 + 
   (crossprod[n12, sa[1, 2], v[1]]*dot[n12, v[2]]^2*dot[v[1], v[1]])/8 - 
   (3*crossprod[n12, s[1], v[1]]*dot[a[1, 0], a[2, 0]]*dot[v[1], v[1]])/4 - 
   (crossprod[n12, s[1], v[1]]*dot[a[2, 0], a[2, 0]]*dot[v[1], v[1]])/4 + 
   (crossprod[n12, s[1], v[2]]*dot[a[2, 0], a[2, 0]]*dot[v[1], v[1]])/4 - 
   (5*crossprod[n12, s[1], a[1, 0]]*dot[v[1], a[2, 0]]*dot[v[1], v[1]])/8 - 
   (crossprod[n12, s[1], a[2, 0]]*dot[v[1], a[2, 0]]*dot[v[1], v[1]])/8 - 
   (5*crossprod[n12, sa[1, 1], v[1]]*dot[v[1], a[2, 0]]*dot[v[1], v[1]])/8 + 
   (crossprod[n12, s[1], v[1]]*dot[v[1], a[2, 1]]*dot[v[1], v[1]])/4 - 
   (crossprod[n12, s[1], v[2]]*dot[v[1], a[2, 1]]*dot[v[1], v[1]])/8 - 
   (crossprod[s[1], v[1], a[2, 0]]*dot[n12, a[1, 0]]*dot[v[1], v[2]])/4 + 
   (crossprod[s[1], v[2], a[2, 0]]*dot[n12, a[1, 0]]*dot[v[1], v[2]])/8 + 
   (crossprod[s[1], a[1, 0], v[2]]*dot[n12, a[2, 0]]*dot[v[1], v[2]])/8 + 
   (crossprod[sa[1, 1], v[1], v[2]]*dot[n12, a[2, 0]]*dot[v[1], v[2]])/4 + 
   (crossprod[n12, s[1], v[2]]*dot[n12, a[1, 0]]*dot[n12, a[2, 0]]*
     dot[v[1], v[2]])/8 - (crossprod[s[1], a[1, 0], a[2, 0]]*dot[n12, v[1]]*
     dot[v[1], v[2]])/2 - (crossprod[s[1], v[1], a[2, 1]]*dot[n12, v[1]]*
     dot[v[1], v[2]])/4 - crossprod[sa[1, 1], v[1], a[2, 0]]*dot[n12, v[1]]*
    dot[v[1], v[2]] + (crossprod[sa[1, 1], v[2], a[2, 0]]*dot[n12, v[1]]*
     dot[v[1], v[2]])/4 + (crossprod[n12, sa[1, 1], v[2]]*dot[n12, a[2, 0]]*
     dot[n12, v[1]]*dot[v[1], v[2]])/4 - 
   (crossprod[n12, s[1], a[2, 1]]*dot[n12, v[1]]^2*dot[v[1], v[2]])/8 + 
   (crossprod[s[1], a[1, 0], a[2, 0]]*dot[n12, v[2]]*dot[v[1], v[2]])/4 + 
   (crossprod[s[1], a[1, 1], v[2]]*dot[n12, v[2]]*dot[v[1], v[2]])/4 - 
   crossprod[s[1], v[1], a[1, 1]]*dot[n12, v[2]]*dot[v[1], v[2]] + 
   crossprod[sa[1, 1], a[1, 0], v[2]]*dot[n12, v[2]]*dot[v[1], v[2]] - 
   crossprod[sa[1, 1], v[1], a[1, 0]]*dot[n12, v[2]]*dot[v[1], v[2]] + 
   (crossprod[sa[1, 1], v[1], a[2, 0]]*dot[n12, v[2]]*dot[v[1], v[2]])/2 + 
   (3*crossprod[sa[1, 2], v[1], v[2]]*dot[n12, v[2]]*dot[v[1], v[2]])/4 + 
   (crossprod[n12, s[1], a[2, 0]]*dot[n12, a[1, 0]]*dot[n12, v[2]]*
     dot[v[1], v[2]])/4 + (crossprod[n12, sa[1, 1], a[2, 0]]*dot[n12, v[1]]*
     dot[n12, v[2]]*dot[v[1], v[2]])/2 - 
   (crossprod[n12, sa[1, 2], v[2]]*dot[n12, v[2]]^2*dot[v[1], v[2]])/8 - 
   (crossprod[n12, s[1], v[1]]*dot[a[1, 0], a[2, 0]]*dot[v[1], v[2]])/2 + 
   (7*crossprod[n12, s[1], v[2]]*dot[a[1, 0], a[2, 0]]*dot[v[1], v[2]])/8 + 
   (3*crossprod[n12, s[1], a[2, 0]]*dot[a[1, 0], v[2]]*dot[v[1], v[2]])/4 - 
   (crossprod[n12, s[1], a[1, 0]]*dot[v[1], a[2, 0]]*dot[v[1], v[2]])/2 - 
   (crossprod[n12, sa[1, 1], v[1]]*dot[v[1], a[2, 0]]*dot[v[1], v[2]])/2 + 
   (3*crossprod[n12, sa[1, 1], v[2]]*dot[v[1], a[2, 0]]*dot[v[1], v[2]])/4 + 
   (crossprod[n12, s[1], a[2, 1]]*dot[v[1], v[1]]*dot[v[1], v[2]])/8 + 
   (crossprod[n12, sa[1, 1], a[2, 0]]*dot[v[1], v[2]]^2)/4 + 
   (3*crossprod[s[1], v[1], v[2]]*dot[n12, a[1, 0]]*dot[v[2], a[2, 0]])/8 - 
   (9*crossprod[s[1], a[1, 0], v[2]]*dot[n12, v[1]]*dot[v[2], a[2, 0]])/8 - 
   (11*crossprod[s[1], v[1], a[1, 0]]*dot[n12, v[1]]*dot[v[2], a[2, 0]])/8 - 
   crossprod[s[1], v[1], a[2, 0]]*dot[n12, v[1]]*dot[v[2], a[2, 0]] - 
   (3*crossprod[sa[1, 1], v[1], v[2]]*dot[n12, v[1]]*dot[v[2], a[2, 0]])/4 - 
   (3*crossprod[n12, s[1], v[1]]*dot[n12, a[1, 0]]*dot[n12, v[1]]*
     dot[v[2], a[2, 0]])/8 + (3*crossprod[n12, s[1], v[2]]*dot[n12, a[1, 0]]*
     dot[n12, v[1]]*dot[v[2], a[2, 0]])/8 - 
   (3*crossprod[n12, s[1], a[1, 0]]*dot[n12, v[1]]^2*dot[v[2], a[2, 0]])/8 - 
   (crossprod[n12, s[1], a[2, 0]]*dot[n12, v[1]]^2*dot[v[2], a[2, 0]])/2 - 
   (3*crossprod[n12, sa[1, 1], v[1]]*dot[n12, v[1]]^2*dot[v[2], a[2, 0]])/8 + 
   (3*crossprod[n12, sa[1, 1], v[2]]*dot[n12, v[1]]^2*dot[v[2], a[2, 0]])/8 + 
   (crossprod[s[1], a[1, 0], v[2]]*dot[n12, v[2]]*dot[v[2], a[2, 0]])/2 - 
   (crossprod[s[1], v[1], a[1, 0]]*dot[n12, v[2]]*dot[v[2], a[2, 0]])/2 + 
   crossprod[sa[1, 1], v[1], v[2]]*dot[n12, v[2]]*dot[v[2], a[2, 0]] - 
   (crossprod[n12, s[1], v[1]]*dot[n12, a[1, 0]]*dot[n12, v[2]]*
     dot[v[2], a[2, 0]])/2 + (crossprod[n12, s[1], v[2]]*dot[n12, a[1, 0]]*
     dot[n12, v[2]]*dot[v[2], a[2, 0]])/2 - crossprod[n12, s[1], a[1, 0]]*
    dot[n12, v[1]]*dot[n12, v[2]]*dot[v[2], a[2, 0]] - 
   crossprod[n12, sa[1, 1], v[1]]*dot[n12, v[1]]*dot[n12, v[2]]*
    dot[v[2], a[2, 0]] + crossprod[n12, sa[1, 1], v[2]]*dot[n12, v[1]]*
    dot[n12, v[2]]*dot[v[2], a[2, 0]] - crossprod[n12, s[1], v[1]]*
    dot[a[1, 0], v[2]]*dot[v[2], a[2, 0]] + 
   (crossprod[n12, s[1], v[2]]*dot[a[1, 0], v[2]]*dot[v[2], a[2, 0]])/2 + 
   (11*crossprod[n12, s[1], v[1]]*dot[v[1], a[1, 0]]*dot[v[2], a[2, 0]])/8 - 
   (3*crossprod[n12, s[1], v[2]]*dot[v[1], a[1, 0]]*dot[v[2], a[2, 0]])/8 + 
   (7*crossprod[n12, s[1], a[1, 0]]*dot[v[1], v[1]]*dot[v[2], a[2, 0]])/8 + 
   (crossprod[n12, s[1], a[2, 0]]*dot[v[1], v[1]]*dot[v[2], a[2, 0]])/2 + 
   (7*crossprod[n12, sa[1, 1], v[1]]*dot[v[1], v[1]]*dot[v[2], a[2, 0]])/8 - 
   (3*crossprod[n12, sa[1, 1], v[2]]*dot[v[1], v[1]]*dot[v[2], a[2, 0]])/8 - 
   (crossprod[n12, s[1], a[1, 0]]*dot[v[1], v[2]]*dot[v[2], a[2, 0]])/2 - 
   (crossprod[n12, sa[1, 1], v[1]]*dot[v[1], v[2]]*dot[v[2], a[2, 0]])/2 - 
   (crossprod[s[1], v[1], v[2]]*dot[n12, v[1]]*dot[v[2], a[2, 1]])/2 + 
   (crossprod[n12, s[1], v[1]]*dot[n12, v[1]]^2*dot[v[2], a[2, 1]])/4 - 
   (crossprod[n12, s[1], v[2]]*dot[n12, v[1]]^2*dot[v[2], a[2, 1]])/4 - 
   (crossprod[n12, s[1], v[1]]*dot[v[1], v[1]]*dot[v[2], a[2, 1]])/4 + 
   (crossprod[n12, s[1], v[2]]*dot[v[1], v[1]]*dot[v[2], a[2, 1]])/4 + 
   (3*crossprod[s[1], a[1, 0], v[2]]*dot[n12, a[1, 0]]*dot[v[2], v[2]])/8 + 
   (crossprod[s[1], v[1], a[1, 0]]*dot[n12, a[1, 0]]*dot[v[2], v[2]])/4 + 
   (crossprod[s[1], v[1], a[2, 0]]*dot[n12, a[1, 0]]*dot[v[2], v[2]])/4 + 
   (crossprod[s[1], v[2], a[2, 0]]*dot[n12, a[1, 0]]*dot[v[2], v[2]])/8 + 
   (3*crossprod[sa[1, 1], v[1], v[2]]*dot[n12, a[1, 0]]*dot[v[2], v[2]])/8 + 
   (crossprod[s[1], a[1, 0], v[2]]*dot[n12, a[2, 0]]*dot[v[2], v[2]])/8 - 
   (crossprod[s[1], v[1], a[1, 0]]*dot[n12, a[2, 0]]*dot[v[2], v[2]])/8 + 
   (crossprod[sa[1, 1], v[1], v[2]]*dot[n12, a[2, 0]]*dot[v[2], v[2]])/4 - 
   (crossprod[n12, s[1], v[1]]*dot[n12, a[1, 0]]*dot[n12, a[2, 0]]*
     dot[v[2], v[2]])/8 + (crossprod[n12, s[1], v[2]]*dot[n12, a[1, 0]]*
     dot[n12, a[2, 0]]*dot[v[2], v[2]])/8 - 
   (5*crossprod[s[1], a[1, 0], a[2, 0]]*dot[n12, v[1]]*dot[v[2], v[2]])/8 + 
   (3*crossprod[s[1], a[1, 1], v[2]]*dot[n12, v[1]]*dot[v[2], v[2]])/4 + 
   (crossprod[s[1], v[1], a[1, 1]]*dot[n12, v[1]]*dot[v[2], v[2]])/2 - 
   (crossprod[s[1], v[1], a[2, 1]]*dot[n12, v[1]]*dot[v[2], v[2]])/4 + 
   (3*crossprod[sa[1, 1], a[1, 0], v[2]]*dot[n12, v[1]]*dot[v[2], v[2]])/2 + 
   (crossprod[sa[1, 1], v[1], a[1, 0]]*dot[n12, v[1]]*dot[v[2], v[2]])/2 - 
   (crossprod[sa[1, 1], v[1], a[2, 0]]*dot[n12, v[1]]*dot[v[2], v[2]])/4 + 
   (crossprod[sa[1, 1], v[2], a[2, 0]]*dot[n12, v[1]]*dot[v[2], v[2]])/4 + 
   (3*crossprod[sa[1, 2], v[1], v[2]]*dot[n12, v[1]]*dot[v[2], v[2]])/4 + 
   (3*crossprod[n12, s[1], a[2, 0]]*dot[n12, a[1, 0]]*dot[n12, v[1]]*
     dot[v[2], v[2]])/8 - (crossprod[n12, s[1], a[1, 0]]*dot[n12, a[2, 0]]*
     dot[n12, v[1]]*dot[v[2], v[2]])/4 - 
   (crossprod[n12, sa[1, 1], v[1]]*dot[n12, a[2, 0]]*dot[n12, v[1]]*
     dot[v[2], v[2]])/4 + (crossprod[n12, sa[1, 1], v[2]]*dot[n12, a[2, 0]]*
     dot[n12, v[1]]*dot[v[2], v[2]])/4 - 
   (crossprod[n12, s[1], a[2, 1]]*dot[n12, v[1]]^2*dot[v[2], v[2]])/8 + 
   (3*crossprod[n12, sa[1, 1], a[2, 0]]*dot[n12, v[1]]^2*dot[v[2], v[2]])/8 + 
   (crossprod[s[1], a[1, 0], a[2, 0]]*dot[n12, v[2]]*dot[v[2], v[2]])/4 + 
   (5*crossprod[s[1], a[1, 1], v[2]]*dot[n12, v[2]]*dot[v[2], v[2]])/8 + 
   (3*crossprod[s[1], v[1], a[1, 1]]*dot[n12, v[2]]*dot[v[2], v[2]])/4 + 
   (9*crossprod[sa[1, 1], a[1, 0], v[2]]*dot[n12, v[2]]*dot[v[2], v[2]])/8 + 
   (7*crossprod[sa[1, 1], v[1], a[1, 0]]*dot[n12, v[2]]*dot[v[2], v[2]])/8 + 
   (crossprod[sa[1, 1], v[1], a[2, 0]]*dot[n12, v[2]]*dot[v[2], v[2]])/2 + 
   (3*crossprod[sa[1, 2], v[1], v[2]]*dot[n12, v[2]]*dot[v[2], v[2]])/8 + 
   (3*crossprod[n12, s[1], a[1, 0]]*dot[n12, a[1, 0]]*dot[n12, v[2]]*
     dot[v[2], v[2]])/8 + (crossprod[n12, s[1], a[2, 0]]*dot[n12, a[1, 0]]*
     dot[n12, v[2]]*dot[v[2], v[2]])/4 + 
   (3*crossprod[n12, sa[1, 1], v[1]]*dot[n12, a[1, 0]]*dot[n12, v[2]]*
     dot[v[2], v[2]])/8 - (3*crossprod[n12, sa[1, 1], v[2]]*dot[n12, a[1, 0]]*
     dot[n12, v[2]]*dot[v[2], v[2]])/8 + 
   (crossprod[n12, s[1], v[1]]*dot[n12, a[1, 1]]*dot[n12, v[2]]*
     dot[v[2], v[2]])/8 - (crossprod[n12, s[1], v[2]]*dot[n12, a[1, 1]]*
     dot[n12, v[2]]*dot[v[2], v[2]])/8 + 
   (3*crossprod[n12, s[1], a[1, 1]]*dot[n12, v[1]]*dot[n12, v[2]]*
     dot[v[2], v[2]])/8 + (3*crossprod[n12, sa[1, 1], a[1, 0]]*dot[n12, v[1]]*
     dot[n12, v[2]]*dot[v[2], v[2]])/4 + 
   (crossprod[n12, sa[1, 1], a[2, 0]]*dot[n12, v[1]]*dot[n12, v[2]]*
     dot[v[2], v[2]])/2 + (3*crossprod[n12, sa[1, 2], v[1]]*dot[n12, v[1]]*
     dot[n12, v[2]]*dot[v[2], v[2]])/8 - 
   (3*crossprod[n12, sa[1, 2], v[2]]*dot[n12, v[1]]*dot[n12, v[2]]*
     dot[v[2], v[2]])/8 + (crossprod[n12, s[1], a[1, 1]]*dot[n12, v[2]]^2*
     dot[v[2], v[2]])/8 + (crossprod[n12, sa[1, 1], a[1, 0]]*dot[n12, v[2]]^2*
     dot[v[2], v[2]])/4 + (crossprod[n12, sa[1, 2], v[1]]*dot[n12, v[2]]^2*
     dot[v[2], v[2]])/8 - (crossprod[n12, sa[1, 2], v[2]]*dot[n12, v[2]]^2*
     dot[v[2], v[2]])/8 - (crossprod[n12, s[1], v[1]]*dot[a[1, 0], a[1, 0]]*
     dot[v[2], v[2]])/4 - (5*crossprod[n12, s[1], v[1]]*dot[a[1, 0], a[2, 0]]*
     dot[v[2], v[2]])/8 + (3*crossprod[n12, s[1], v[2]]*dot[a[1, 0], a[2, 0]]*
     dot[v[2], v[2]])/8 + (3*crossprod[n12, s[1], a[1, 0]]*dot[a[1, 0], v[2]]*
     dot[v[2], v[2]])/8 + (crossprod[n12, s[1], a[2, 0]]*dot[a[1, 0], v[2]]*
     dot[v[2], v[2]])/4 + (3*crossprod[n12, sa[1, 1], v[1]]*
     dot[a[1, 0], v[2]]*dot[v[2], v[2]])/8 - 
   (crossprod[n12, sa[1, 1], v[2]]*dot[a[1, 0], v[2]]*dot[v[2], v[2]])/8 + 
   (crossprod[n12, s[1], v[1]]*dot[a[1, 1], v[2]]*dot[v[2], v[2]])/4 - 
   (crossprod[n12, s[1], v[2]]*dot[a[1, 1], v[2]]*dot[v[2], v[2]])/8 - 
   (crossprod[n12, s[1], a[1, 0]]*dot[v[1], a[1, 0]]*dot[v[2], v[2]])/2 - 
   (3*crossprod[n12, s[1], a[2, 0]]*dot[v[1], a[1, 0]]*dot[v[2], v[2]])/8 - 
   (crossprod[n12, sa[1, 1], v[1]]*dot[v[1], a[1, 0]]*dot[v[2], v[2]])/2 - 
   (crossprod[n12, s[1], v[1]]*dot[v[1], a[1, 1]]*dot[v[2], v[2]])/4 - 
   (crossprod[n12, s[1], a[1, 0]]*dot[v[1], a[2, 0]]*dot[v[2], v[2]])/2 - 
   (crossprod[n12, sa[1, 1], v[1]]*dot[v[1], a[2, 0]]*dot[v[2], v[2]])/2 + 
   (crossprod[n12, sa[1, 1], v[2]]*dot[v[1], a[2, 0]]*dot[v[2], v[2]])/4 - 
   (crossprod[n12, s[1], a[1, 1]]*dot[v[1], v[1]]*dot[v[2], v[2]])/8 + 
   (crossprod[n12, s[1], a[2, 1]]*dot[v[1], v[1]]*dot[v[2], v[2]])/8 - 
   (crossprod[n12, sa[1, 1], a[1, 0]]*dot[v[1], v[1]]*dot[v[2], v[2]])/4 - 
   (3*crossprod[n12, sa[1, 1], a[2, 0]]*dot[v[1], v[1]]*dot[v[2], v[2]])/8 - 
   (crossprod[n12, sa[1, 2], v[1]]*dot[v[1], v[1]]*dot[v[2], v[2]])/8 + 
   (crossprod[n12, sa[1, 2], v[2]]*dot[v[1], v[2]]*dot[v[2], v[2]])/8 + 
   (3*crossprod[n12, s[1], a[1, 0]]*dot[v[2], a[2, 0]]*dot[v[2], v[2]])/2 + 
   (3*crossprod[n12, sa[1, 1], v[1]]*dot[v[2], a[2, 0]]*dot[v[2], v[2]])/2 - 
   (3*crossprod[n12, sa[1, 1], v[2]]*dot[v[2], a[2, 0]]*dot[v[2], v[2]])/2 - 
   (crossprod[n12, s[1], a[1, 1]]*dot[v[2], v[2]]^2)/8 - 
   (crossprod[n12, sa[1, 1], a[1, 0]]*dot[v[2], v[2]]^2)/4 - 
   (3*crossprod[n12, sa[1, 1], a[2, 0]]*dot[v[2], v[2]]^2)/8 - 
   (crossprod[n12, sa[1, 2], v[1]]*dot[v[2], v[2]]^2)/8 + 
   (crossprod[n12, sa[1, 2], v[2]]*dot[v[2], v[2]]^2)/8) + 
 (G*m2*((9*crossprod[s[1], v[1], v[2]]*dot[n12, a[2, 0]]*dot[n12, v[1]]^2*
      dot[n12, v[2]])/8 - (3*crossprod[s[1], v[1], a[2, 0]]*dot[n12, v[1]]^3*
      dot[n12, v[2]])/8 + (3*crossprod[s[1], v[2], a[2, 0]]*dot[n12, v[1]]^3*
      dot[n12, v[2]])/8 - (15*crossprod[n12, s[1], v[1]]*dot[n12, a[2, 0]]*
      dot[n12, v[1]]^3*dot[n12, v[2]])/8 + 
    (15*crossprod[n12, s[1], v[2]]*dot[n12, a[2, 0]]*dot[n12, v[1]]^3*
      dot[n12, v[2]])/8 + (9*crossprod[s[1], a[1, 0], v[2]]*dot[n12, v[1]]^2*
      dot[n12, v[2]]^2)/8 + (3*crossprod[s[1], v[1], a[1, 0]]*
      dot[n12, v[1]]^2*dot[n12, v[2]]^2)/4 + 
    (9*crossprod[s[1], v[1], a[2, 0]]*dot[n12, v[1]]^2*dot[n12, v[2]]^2)/8 + 
    (9*crossprod[sa[1, 1], v[1], v[2]]*dot[n12, v[1]]^2*dot[n12, v[2]]^2)/8 + 
    (15*crossprod[n12, s[1], a[2, 0]]*dot[n12, v[1]]^3*dot[n12, v[2]]^2)/8 - 
    (3*crossprod[s[1], v[1], v[2]]*dot[n12, a[1, 0]]*dot[n12, v[2]]^3)/8 - 
    (3*crossprod[s[1], a[1, 0], v[2]]*dot[n12, v[1]]*dot[n12, v[2]]^3)/8 + 
    (3*crossprod[s[1], v[1], a[1, 0]]*dot[n12, v[1]]*dot[n12, v[2]]^3)/8 - 
    (3*crossprod[sa[1, 1], v[1], v[2]]*dot[n12, v[1]]*dot[n12, v[2]]^3)/4 + 
    (15*crossprod[n12, s[1], v[1]]*dot[n12, a[1, 0]]*dot[n12, v[1]]*
      dot[n12, v[2]]^3)/8 - (15*crossprod[n12, s[1], v[2]]*dot[n12, a[1, 0]]*
      dot[n12, v[1]]*dot[n12, v[2]]^3)/8 + 
    (15*crossprod[n12, s[1], a[1, 0]]*dot[n12, v[1]]^2*dot[n12, v[2]]^3)/8 + 
    (15*crossprod[n12, sa[1, 1], v[1]]*dot[n12, v[1]]^2*dot[n12, v[2]]^3)/8 - 
    (15*crossprod[n12, sa[1, 1], v[2]]*dot[n12, v[1]]^2*dot[n12, v[2]]^3)/8 - 
    (crossprod[s[1], v[1], v[2]]*dot[n12, v[2]]^2*dot[a[1, 0], v[2]])/8 + 
    (9*crossprod[n12, s[1], v[1]]*dot[n12, v[1]]*dot[n12, v[2]]^2*
      dot[a[1, 0], v[2]])/8 - (3*crossprod[n12, s[1], v[2]]*dot[n12, v[1]]*
      dot[n12, v[2]]^2*dot[a[1, 0], v[2]])/8 - 
    (5*crossprod[s[1], v[1], v[2]]*dot[n12, v[1]]*dot[n12, v[2]]*
      dot[v[1], a[1, 0]])/4 - (3*crossprod[n12, s[1], v[1]]*dot[n12, v[1]]*
      dot[n12, v[2]]^2*dot[v[1], a[1, 0]])/2 - 
    (3*crossprod[n12, s[1], v[1]]*dot[n12, v[2]]^3*dot[v[1], a[1, 0]])/8 + 
    (3*crossprod[n12, s[1], v[2]]*dot[n12, v[2]]^3*dot[v[1], a[1, 0]])/8 + 
    (crossprod[s[1], v[1], v[2]]*dot[n12, v[1]]^2*dot[v[1], a[2, 0]])/4 + 
    (crossprod[s[1], v[1], v[2]]*dot[n12, v[1]]*dot[n12, v[2]]*
      dot[v[1], a[2, 0]])/4 - (9*crossprod[n12, s[1], v[1]]*dot[n12, v[1]]^2*
      dot[n12, v[2]]*dot[v[1], a[2, 0]])/8 + 
    (3*crossprod[n12, s[1], v[2]]*dot[n12, v[1]]^2*dot[n12, v[2]]*
      dot[v[1], a[2, 0]])/8 + (3*crossprod[n12, s[1], v[1]]*dot[n12, a[2, 0]]*
      dot[n12, v[1]]^2*dot[v[1], v[1]])/8 + 
    (crossprod[s[1], v[1], v[2]]*dot[n12, a[1, 0]]*dot[n12, v[2]]*
      dot[v[1], v[1]])/8 - (3*crossprod[s[1], v[1], v[2]]*dot[n12, a[2, 0]]*
      dot[n12, v[2]]*dot[v[1], v[1]])/8 - 
    (5*crossprod[s[1], a[1, 0], v[2]]*dot[n12, v[1]]*dot[n12, v[2]]*
      dot[v[1], v[1]])/8 - (3*crossprod[s[1], v[1], a[1, 0]]*dot[n12, v[1]]*
      dot[n12, v[2]]*dot[v[1], v[1]])/2 + 
    (3*crossprod[s[1], v[1], a[2, 0]]*dot[n12, v[1]]*dot[n12, v[2]]*
      dot[v[1], v[1]])/8 - (3*crossprod[s[1], v[2], a[2, 0]]*dot[n12, v[1]]*
      dot[n12, v[2]]*dot[v[1], v[1]])/8 - 
    (5*crossprod[sa[1, 1], v[1], v[2]]*dot[n12, v[1]]*dot[n12, v[2]]*
      dot[v[1], v[1]])/8 + (9*crossprod[n12, s[1], v[1]]*dot[n12, a[2, 0]]*
      dot[n12, v[1]]*dot[n12, v[2]]*dot[v[1], v[1]])/8 - 
    (9*crossprod[n12, s[1], v[2]]*dot[n12, a[2, 0]]*dot[n12, v[1]]*
      dot[n12, v[2]]*dot[v[1], v[1]])/8 - 
    (3*crossprod[s[1], a[1, 0], v[2]]*dot[n12, v[2]]^2*dot[v[1], v[1]])/8 - 
    (3*crossprod[s[1], v[1], a[1, 0]]*dot[n12, v[2]]^2*dot[v[1], v[1]])/8 - 
    (3*crossprod[s[1], v[1], a[2, 0]]*dot[n12, v[2]]^2*dot[v[1], v[1]])/8 - 
    (3*crossprod[sa[1, 1], v[1], v[2]]*dot[n12, v[2]]^2*dot[v[1], v[1]])/8 - 
    (3*crossprod[n12, s[1], v[1]]*dot[n12, a[1, 0]]*dot[n12, v[2]]^2*
      dot[v[1], v[1]])/8 - (3*crossprod[n12, s[1], a[1, 0]]*dot[n12, v[1]]*
      dot[n12, v[2]]^2*dot[v[1], v[1]])/4 - 
    (9*crossprod[n12, s[1], a[2, 0]]*dot[n12, v[1]]*dot[n12, v[2]]^2*
      dot[v[1], v[1]])/8 - (3*crossprod[n12, sa[1, 1], v[1]]*dot[n12, v[1]]*
      dot[n12, v[2]]^2*dot[v[1], v[1]])/4 - 
    (3*crossprod[n12, s[1], a[1, 0]]*dot[n12, v[2]]^3*dot[v[1], v[1]])/8 - 
    (3*crossprod[n12, sa[1, 1], v[1]]*dot[n12, v[2]]^3*dot[v[1], v[1]])/8 + 
    (3*crossprod[n12, sa[1, 1], v[2]]*dot[n12, v[2]]^3*dot[v[1], v[1]])/8 - 
    (crossprod[s[1], v[1], v[2]]*dot[a[1, 0], v[2]]*dot[v[1], v[1]])/4 - 
    (5*crossprod[n12, s[1], v[1]]*dot[n12, v[2]]*dot[a[1, 0], v[2]]*
      dot[v[1], v[1]])/8 + (9*crossprod[s[1], v[1], v[2]]*dot[v[1], a[1, 0]]*
      dot[v[1], v[1]])/2 + (3*crossprod[n12, s[1], v[1]]*dot[n12, v[2]]*
      dot[v[1], a[1, 0]]*dot[v[1], v[1]])/2 - 
    (crossprod[s[1], v[1], v[2]]*dot[v[1], a[2, 0]]*dot[v[1], v[1]])/4 + 
    (5*crossprod[n12, s[1], v[1]]*dot[n12, v[1]]*dot[v[1], a[2, 0]]*
      dot[v[1], v[1]])/8 + (3*crossprod[n12, s[1], v[1]]*dot[n12, v[2]]*
      dot[v[1], a[2, 0]]*dot[v[1], v[1]])/8 - 
    (crossprod[n12, s[1], v[2]]*dot[n12, v[2]]*dot[v[1], a[2, 0]]*
      dot[v[1], v[1]])/8 + (9*crossprod[s[1], a[1, 0], v[2]]*
      dot[v[1], v[1]]^2)/8 + (15*crossprod[s[1], v[1], a[1, 0]]*
      dot[v[1], v[1]]^2)/4 + (9*crossprod[sa[1, 1], v[1], v[2]]*
      dot[v[1], v[1]]^2)/8 - (crossprod[n12, s[1], v[1]]*dot[n12, a[2, 0]]*
      dot[v[1], v[1]]^2)/8 + (3*crossprod[n12, s[1], a[1, 0]]*dot[n12, v[2]]*
      dot[v[1], v[1]]^2)/8 + (3*crossprod[n12, sa[1, 1], v[1]]*dot[n12, v[2]]*
      dot[v[1], v[1]]^2)/8 - (crossprod[s[1], v[1], v[2]]*dot[n12, a[2, 0]]*
      dot[n12, v[1]]*dot[v[1], v[2]])/4 + 
    (crossprod[s[1], v[1], a[2, 0]]*dot[n12, v[1]]^2*dot[v[1], v[2]])/4 - 
    (crossprod[s[1], v[2], a[2, 0]]*dot[n12, v[1]]^2*dot[v[1], v[2]])/8 - 
    (3*crossprod[n12, s[1], v[2]]*dot[n12, a[2, 0]]*dot[n12, v[1]]^2*
      dot[v[1], v[2]])/8 - (crossprod[s[1], v[1], v[2]]*dot[n12, a[1, 0]]*
      dot[n12, v[2]]*dot[v[1], v[2]])/4 - 
    (crossprod[s[1], a[1, 0], v[2]]*dot[n12, v[1]]*dot[n12, v[2]]*
      dot[v[1], v[2]])/2 + crossprod[s[1], v[1], a[1, 0]]*dot[n12, v[1]]*
     dot[n12, v[2]]*dot[v[1], v[2]] - (crossprod[s[1], v[1], a[2, 0]]*
      dot[n12, v[1]]*dot[n12, v[2]]*dot[v[1], v[2]])/2 - 
    crossprod[sa[1, 1], v[1], v[2]]*dot[n12, v[1]]*dot[n12, v[2]]*
     dot[v[1], v[2]] - (3*crossprod[n12, s[1], a[2, 0]]*dot[n12, v[1]]^2*
      dot[n12, v[2]]*dot[v[1], v[2]])/4 + 
    (crossprod[s[1], a[1, 0], v[2]]*dot[n12, v[2]]^2*dot[v[1], v[2]])/8 + 
    (crossprod[sa[1, 1], v[1], v[2]]*dot[n12, v[2]]^2*dot[v[1], v[2]])/4 + 
    (3*crossprod[n12, s[1], v[2]]*dot[n12, a[1, 0]]*dot[n12, v[2]]^2*
      dot[v[1], v[2]])/8 + (3*crossprod[n12, sa[1, 1], v[2]]*dot[n12, v[1]]*
      dot[n12, v[2]]^2*dot[v[1], v[2]])/4 - 
    (3*crossprod[s[1], v[1], v[2]]*dot[a[1, 0], v[2]]*dot[v[1], v[2]])/4 - 
    (crossprod[n12, s[1], v[1]]*dot[n12, v[2]]*dot[a[1, 0], v[2]]*
      dot[v[1], v[2]])/2 + (3*crossprod[n12, s[1], v[2]]*dot[n12, v[2]]*
      dot[a[1, 0], v[2]]*dot[v[1], v[2]])/4 - 
    (crossprod[s[1], v[1], v[2]]*dot[v[1], a[1, 0]]*dot[v[1], v[2]])/2 - 
    (3*crossprod[n12, s[1], v[1]]*dot[n12, v[2]]*dot[v[1], a[1, 0]]*
      dot[v[1], v[2]])/4 - (3*crossprod[s[1], v[1], v[2]]*dot[v[1], a[2, 0]]*
      dot[v[1], v[2]])/4 + (crossprod[n12, s[1], v[1]]*dot[n12, v[1]]*
      dot[v[1], a[2, 0]]*dot[v[1], v[2]])/2 - 
    (3*crossprod[n12, s[1], v[2]]*dot[n12, v[1]]*dot[v[1], a[2, 0]]*
      dot[v[1], v[2]])/4 - crossprod[s[1], a[1, 0], v[2]]*dot[v[1], v[1]]*
     dot[v[1], v[2]] - (9*crossprod[s[1], v[1], a[1, 0]]*dot[v[1], v[1]]*
      dot[v[1], v[2]])/2 - (crossprod[s[1], v[1], a[2, 0]]*dot[v[1], v[1]]*
      dot[v[1], v[2]])/4 + (crossprod[s[1], v[2], a[2, 0]]*dot[v[1], v[1]]*
      dot[v[1], v[2]])/8 - (crossprod[sa[1, 1], v[1], v[2]]*dot[v[1], v[1]]*
      dot[v[1], v[2]])/4 + (crossprod[n12, s[1], v[2]]*dot[n12, a[2, 0]]*
      dot[v[1], v[1]]*dot[v[1], v[2]])/8 - 
    (3*crossprod[n12, s[1], a[1, 0]]*dot[n12, v[2]]*dot[v[1], v[1]]*
      dot[v[1], v[2]])/8 + (crossprod[n12, s[1], a[2, 0]]*dot[n12, v[2]]*
      dot[v[1], v[1]]*dot[v[1], v[2]])/4 - 
    (3*crossprod[n12, sa[1, 1], v[1]]*dot[n12, v[2]]*dot[v[1], v[1]]*
      dot[v[1], v[2]])/8 - (3*crossprod[s[1], a[1, 0], v[2]]*
      dot[v[1], v[2]]^2)/4 - (crossprod[s[1], v[1], a[2, 0]]*
      dot[v[1], v[2]]^2)/4 - (crossprod[sa[1, 1], v[1], v[2]]*
      dot[v[1], v[2]]^2)/4 - (crossprod[n12, s[1], a[2, 0]]*dot[n12, v[1]]*
      dot[v[1], v[2]]^2)/4 - (crossprod[n12, s[1], a[1, 0]]*dot[n12, v[2]]*
      dot[v[1], v[2]]^2)/4 - (crossprod[n12, sa[1, 1], v[1]]*dot[n12, v[2]]*
      dot[v[1], v[2]]^2)/4 + (crossprod[n12, sa[1, 1], v[2]]*dot[n12, v[2]]*
      dot[v[1], v[2]]^2)/4 - (3*crossprod[s[1], v[1], v[2]]*dot[n12, v[1]]^2*
      dot[v[2], a[2, 0]])/8 + (3*crossprod[n12, s[1], v[1]]*dot[n12, v[1]]^3*
      dot[v[2], a[2, 0]])/8 - (3*crossprod[n12, s[1], v[2]]*dot[n12, v[1]]^3*
      dot[v[2], a[2, 0]])/8 - crossprod[s[1], v[1], v[2]]*dot[n12, v[1]]*
     dot[n12, v[2]]*dot[v[2], a[2, 0]] + 
    (3*crossprod[n12, s[1], v[1]]*dot[n12, v[1]]^2*dot[n12, v[2]]*
      dot[v[2], a[2, 0]])/2 - (3*crossprod[n12, s[1], v[2]]*dot[n12, v[1]]^2*
      dot[n12, v[2]]*dot[v[2], a[2, 0]])/2 + 
    (3*crossprod[s[1], v[1], v[2]]*dot[v[1], v[1]]*dot[v[2], a[2, 0]])/8 - 
    (7*crossprod[n12, s[1], v[1]]*dot[n12, v[1]]*dot[v[1], v[1]]*
      dot[v[2], a[2, 0]])/8 + (3*crossprod[n12, s[1], v[2]]*dot[n12, v[1]]*
      dot[v[1], v[1]]*dot[v[2], a[2, 0]])/8 - 
    (crossprod[n12, s[1], v[1]]*dot[n12, v[2]]*dot[v[1], v[1]]*
      dot[v[2], a[2, 0]])/2 + (crossprod[n12, s[1], v[2]]*dot[n12, v[2]]*
      dot[v[1], v[1]]*dot[v[2], a[2, 0]])/2 + 
    (crossprod[n12, s[1], v[1]]*dot[n12, v[1]]*dot[v[1], v[2]]*
      dot[v[2], a[2, 0]])/2 - (crossprod[s[1], v[1], v[2]]*dot[n12, a[2, 0]]*
      dot[n12, v[1]]*dot[v[2], v[2]])/4 - 
    (3*crossprod[s[1], a[1, 0], v[2]]*dot[n12, v[1]]^2*dot[v[2], v[2]])/8 - 
    (crossprod[s[1], v[1], a[1, 0]]*dot[n12, v[1]]^2*dot[v[2], v[2]])/4 - 
    (crossprod[s[1], v[1], a[2, 0]]*dot[n12, v[1]]^2*dot[v[2], v[2]])/4 - 
    (crossprod[s[1], v[2], a[2, 0]]*dot[n12, v[1]]^2*dot[v[2], v[2]])/8 - 
    (3*crossprod[sa[1, 1], v[1], v[2]]*dot[n12, v[1]]^2*dot[v[2], v[2]])/8 + 
    (3*crossprod[n12, s[1], v[1]]*dot[n12, a[2, 0]]*dot[n12, v[1]]^2*
      dot[v[2], v[2]])/8 - (3*crossprod[n12, s[1], v[2]]*dot[n12, a[2, 0]]*
      dot[n12, v[1]]^2*dot[v[2], v[2]])/8 - 
    (3*crossprod[n12, s[1], a[2, 0]]*dot[n12, v[1]]^3*dot[v[2], v[2]])/8 + 
    (3*crossprod[s[1], v[1], v[2]]*dot[n12, a[1, 0]]*dot[n12, v[2]]*
      dot[v[2], v[2]])/8 - (3*crossprod[s[1], a[1, 0], v[2]]*dot[n12, v[1]]*
      dot[n12, v[2]]*dot[v[2], v[2]])/8 - 
    (7*crossprod[s[1], v[1], a[1, 0]]*dot[n12, v[1]]*dot[n12, v[2]]*
      dot[v[2], v[2]])/8 - (crossprod[s[1], v[1], a[2, 0]]*dot[n12, v[1]]*
      dot[n12, v[2]]*dot[v[2], v[2]])/2 - 
    (9*crossprod[n12, s[1], v[1]]*dot[n12, a[1, 0]]*dot[n12, v[1]]*
      dot[n12, v[2]]*dot[v[2], v[2]])/8 + 
    (9*crossprod[n12, s[1], v[2]]*dot[n12, a[1, 0]]*dot[n12, v[1]]*
      dot[n12, v[2]]*dot[v[2], v[2]])/8 - 
    (9*crossprod[n12, s[1], a[1, 0]]*dot[n12, v[1]]^2*dot[n12, v[2]]*
      dot[v[2], v[2]])/8 - (3*crossprod[n12, s[1], a[2, 0]]*dot[n12, v[1]]^2*
      dot[n12, v[2]]*dot[v[2], v[2]])/4 - 
    (9*crossprod[n12, sa[1, 1], v[1]]*dot[n12, v[1]]^2*dot[n12, v[2]]*
      dot[v[2], v[2]])/8 + (9*crossprod[n12, sa[1, 1], v[2]]*dot[n12, v[1]]^2*
      dot[n12, v[2]]*dot[v[2], v[2]])/8 + 
    (crossprod[s[1], a[1, 0], v[2]]*dot[n12, v[2]]^2*dot[v[2], v[2]])/8 - 
    (crossprod[s[1], v[1], a[1, 0]]*dot[n12, v[2]]^2*dot[v[2], v[2]])/8 + 
    (crossprod[sa[1, 1], v[1], v[2]]*dot[n12, v[2]]^2*dot[v[2], v[2]])/4 - 
    (3*crossprod[n12, s[1], v[1]]*dot[n12, a[1, 0]]*dot[n12, v[2]]^2*
      dot[v[2], v[2]])/8 + (3*crossprod[n12, s[1], v[2]]*dot[n12, a[1, 0]]*
      dot[n12, v[2]]^2*dot[v[2], v[2]])/8 - 
    (3*crossprod[n12, s[1], a[1, 0]]*dot[n12, v[1]]*dot[n12, v[2]]^2*
      dot[v[2], v[2]])/4 - (3*crossprod[n12, sa[1, 1], v[1]]*dot[n12, v[1]]*
      dot[n12, v[2]]^2*dot[v[2], v[2]])/4 + 
    (3*crossprod[n12, sa[1, 1], v[2]]*dot[n12, v[1]]*dot[n12, v[2]]^2*
      dot[v[2], v[2]])/4 - (crossprod[s[1], v[1], v[2]]*dot[a[1, 0], v[2]]*
      dot[v[2], v[2]])/8 - (3*crossprod[n12, s[1], v[1]]*dot[n12, v[1]]*
      dot[a[1, 0], v[2]]*dot[v[2], v[2]])/8 + 
    (crossprod[n12, s[1], v[2]]*dot[n12, v[1]]*dot[a[1, 0], v[2]]*
      dot[v[2], v[2]])/8 - (crossprod[n12, s[1], v[1]]*dot[n12, v[2]]*
      dot[a[1, 0], v[2]]*dot[v[2], v[2]])/2 + 
    (crossprod[n12, s[1], v[2]]*dot[n12, v[2]]*dot[a[1, 0], v[2]]*
      dot[v[2], v[2]])/4 + (3*crossprod[s[1], v[1], v[2]]*dot[v[1], a[1, 0]]*
      dot[v[2], v[2]])/2 + (crossprod[n12, s[1], v[1]]*dot[n12, v[1]]*
      dot[v[1], a[1, 0]]*dot[v[2], v[2]])/2 + 
    (7*crossprod[n12, s[1], v[1]]*dot[n12, v[2]]*dot[v[1], a[1, 0]]*
      dot[v[2], v[2]])/8 - (3*crossprod[n12, s[1], v[2]]*dot[n12, v[2]]*
      dot[v[1], a[1, 0]]*dot[v[2], v[2]])/8 - 
    (crossprod[s[1], v[1], v[2]]*dot[v[1], a[2, 0]]*dot[v[2], v[2]])/4 + 
    (crossprod[n12, s[1], v[1]]*dot[n12, v[1]]*dot[v[1], a[2, 0]]*
      dot[v[2], v[2]])/2 - (crossprod[n12, s[1], v[2]]*dot[n12, v[1]]*
      dot[v[1], a[2, 0]]*dot[v[2], v[2]])/4 + 
    (9*crossprod[s[1], a[1, 0], v[2]]*dot[v[1], v[1]]*dot[v[2], v[2]])/8 + 
    (15*crossprod[s[1], v[1], a[1, 0]]*dot[v[1], v[1]]*dot[v[2], v[2]])/8 + 
    (crossprod[s[1], v[1], a[2, 0]]*dot[v[1], v[1]]*dot[v[2], v[2]])/4 + 
    (crossprod[s[1], v[2], a[2, 0]]*dot[v[1], v[1]]*dot[v[2], v[2]])/8 + 
    (9*crossprod[sa[1, 1], v[1], v[2]]*dot[v[1], v[1]]*dot[v[2], v[2]])/8 + 
    (crossprod[n12, s[1], v[1]]*dot[n12, a[1, 0]]*dot[v[1], v[1]]*
      dot[v[2], v[2]])/8 - (crossprod[n12, s[1], v[1]]*dot[n12, a[2, 0]]*
      dot[v[1], v[1]]*dot[v[2], v[2]])/8 + 
    (crossprod[n12, s[1], v[2]]*dot[n12, a[2, 0]]*dot[v[1], v[1]]*
      dot[v[2], v[2]])/8 + (crossprod[n12, s[1], a[1, 0]]*dot[n12, v[1]]*
      dot[v[1], v[1]]*dot[v[2], v[2]])/4 + 
    (3*crossprod[n12, s[1], a[2, 0]]*dot[n12, v[1]]*dot[v[1], v[1]]*
      dot[v[2], v[2]])/8 + (crossprod[n12, sa[1, 1], v[1]]*dot[n12, v[1]]*
      dot[v[1], v[1]]*dot[v[2], v[2]])/4 + 
    (5*crossprod[n12, s[1], a[1, 0]]*dot[n12, v[2]]*dot[v[1], v[1]]*
      dot[v[2], v[2]])/8 + (crossprod[n12, s[1], a[2, 0]]*dot[n12, v[2]]*
      dot[v[1], v[1]]*dot[v[2], v[2]])/4 + 
    (5*crossprod[n12, sa[1, 1], v[1]]*dot[n12, v[2]]*dot[v[1], v[1]]*
      dot[v[2], v[2]])/8 - (3*crossprod[n12, sa[1, 1], v[2]]*dot[n12, v[2]]*
      dot[v[1], v[1]]*dot[v[2], v[2]])/8 - 
    (5*crossprod[s[1], a[1, 0], v[2]]*dot[v[1], v[2]]*dot[v[2], v[2]])/8 - 
    (3*crossprod[s[1], v[1], a[1, 0]]*dot[v[1], v[2]]*dot[v[2], v[2]])/2 - 
    (crossprod[sa[1, 1], v[1], v[2]]*dot[v[1], v[2]]*dot[v[2], v[2]])/4 - 
    (crossprod[n12, s[1], v[2]]*dot[n12, a[1, 0]]*dot[v[1], v[2]]*
      dot[v[2], v[2]])/8 - (crossprod[n12, sa[1, 1], v[2]]*dot[n12, v[1]]*
      dot[v[1], v[2]]*dot[v[2], v[2]])/4 - 
    (crossprod[n12, s[1], a[1, 0]]*dot[n12, v[2]]*dot[v[1], v[2]]*
      dot[v[2], v[2]])/4 - (crossprod[n12, sa[1, 1], v[1]]*dot[n12, v[2]]*
      dot[v[1], v[2]]*dot[v[2], v[2]])/4 + 
    (3*crossprod[s[1], v[1], v[2]]*dot[v[2], a[2, 0]]*dot[v[2], v[2]])/2 - 
    (3*crossprod[n12, s[1], v[1]]*dot[n12, v[1]]*dot[v[2], a[2, 0]]*
      dot[v[2], v[2]])/2 + (3*crossprod[n12, s[1], v[2]]*dot[n12, v[1]]*
      dot[v[2], a[2, 0]]*dot[v[2], v[2]])/2 + crossprod[s[1], a[1, 0], v[2]]*
     dot[v[2], v[2]]^2 + (7*crossprod[s[1], v[1], a[1, 0]]*dot[v[2], v[2]]^2)/
     8 + (3*crossprod[s[1], v[1], a[2, 0]]*dot[v[2], v[2]]^2)/8 + 
    (7*crossprod[sa[1, 1], v[1], v[2]]*dot[v[2], v[2]]^2)/8 + 
    (crossprod[n12, s[1], v[1]]*dot[n12, a[1, 0]]*dot[v[2], v[2]]^2)/8 - 
    (crossprod[n12, s[1], v[2]]*dot[n12, a[1, 0]]*dot[v[2], v[2]]^2)/8 + 
    (crossprod[n12, s[1], a[1, 0]]*dot[n12, v[1]]*dot[v[2], v[2]]^2)/4 + 
    (3*crossprod[n12, s[1], a[2, 0]]*dot[n12, v[1]]*dot[v[2], v[2]]^2)/8 + 
    (crossprod[n12, sa[1, 1], v[1]]*dot[n12, v[1]]*dot[v[2], v[2]]^2)/4 - 
    (crossprod[n12, sa[1, 1], v[2]]*dot[n12, v[1]]*dot[v[2], v[2]]^2)/4 + 
    (3*crossprod[n12, s[1], a[1, 0]]*dot[n12, v[2]]*dot[v[2], v[2]]^2)/8 + 
    (3*crossprod[n12, sa[1, 1], v[1]]*dot[n12, v[2]]*dot[v[2], v[2]]^2)/8 - 
    (3*crossprod[n12, sa[1, 1], v[2]]*dot[n12, v[2]]*dot[v[2], v[2]]^2)/8))/
  r12 + (G*m2*((15*crossprod[s[1], v[1], v[2]]*dot[n12, v[1]]^2*
      dot[n12, v[2]]^3)/8 - (35*crossprod[n12, s[1], v[1]]*dot[n12, v[1]]^3*
      dot[n12, v[2]]^3)/8 + (35*crossprod[n12, s[1], v[2]]*dot[n12, v[1]]^3*
      dot[n12, v[2]]^3)/8 - (3*crossprod[s[1], v[1], v[2]]*dot[n12, v[1]]^2*
      dot[n12, v[2]]*dot[v[1], v[1]])/8 + 
    (15*crossprod[n12, s[1], v[1]]*dot[n12, v[1]]^2*dot[n12, v[2]]^2*
      dot[v[1], v[1]])/8 - (3*crossprod[s[1], v[1], v[2]]*dot[n12, v[2]]^3*
      dot[v[1], v[1]])/8 + (15*crossprod[n12, s[1], v[1]]*dot[n12, v[1]]*
      dot[n12, v[2]]^3*dot[v[1], v[1]])/8 - 
    (15*crossprod[n12, s[1], v[2]]*dot[n12, v[1]]*dot[n12, v[2]]^3*
      dot[v[1], v[1]])/8 + (crossprod[s[1], v[1], v[2]]*dot[n12, v[1]]*
      dot[v[1], v[1]]^2)/4 + (crossprod[s[1], v[1], v[2]]*dot[n12, v[2]]*
      dot[v[1], v[1]]^2)/8 - (9*crossprod[n12, s[1], v[1]]*dot[n12, v[1]]*
      dot[n12, v[2]]*dot[v[1], v[1]]^2)/8 - 
    (3*crossprod[n12, s[1], v[1]]*dot[n12, v[2]]^2*dot[v[1], v[1]]^2)/8 + 
    (5*crossprod[n12, s[1], v[1]]*dot[v[1], v[1]]^3)/8 + 
    (3*crossprod[s[1], v[1], v[2]]*dot[n12, v[1]]^2*dot[n12, v[2]]*
      dot[v[1], v[2]])/4 - (3*crossprod[s[1], v[1], v[2]]*dot[n12, v[1]]*
      dot[n12, v[2]]^2*dot[v[1], v[2]])/4 - 
    (15*crossprod[n12, s[1], v[2]]*dot[n12, v[1]]^2*dot[n12, v[2]]^2*
      dot[v[1], v[2]])/8 - (3*crossprod[s[1], v[1], v[2]]*dot[n12, v[1]]*
      dot[v[1], v[1]]*dot[v[1], v[2]])/8 - 
    (crossprod[s[1], v[1], v[2]]*dot[n12, v[2]]*dot[v[1], v[1]]*
      dot[v[1], v[2]])/4 + (9*crossprod[n12, s[1], v[1]]*dot[n12, v[1]]*
      dot[n12, v[2]]*dot[v[1], v[1]]*dot[v[1], v[2]])/8 + 
    (3*crossprod[n12, s[1], v[2]]*dot[n12, v[2]]^2*dot[v[1], v[1]]*
      dot[v[1], v[2]])/8 - crossprod[n12, s[1], v[1]]*dot[v[1], v[1]]^2*
     dot[v[1], v[2]] - (crossprod[s[1], v[1], v[2]]*dot[n12, v[2]]*
      dot[v[1], v[2]]^2)/4 + (3*crossprod[n12, s[1], v[1]]*dot[n12, v[1]]*
      dot[n12, v[2]]*dot[v[1], v[2]]^2)/4 - 
    (3*crossprod[n12, s[1], v[2]]*dot[n12, v[1]]*dot[n12, v[2]]*
      dot[v[1], v[2]]^2)/4 + (crossprod[n12, s[1], v[1]]*dot[v[1], v[1]]*
      dot[v[1], v[2]]^2)/8 + (crossprod[n12, s[1], v[2]]*dot[v[1], v[2]]^3)/
     4 - (9*crossprod[s[1], v[1], v[2]]*dot[n12, v[1]]^2*dot[n12, v[2]]*
      dot[v[2], v[2]])/8 + (15*crossprod[n12, s[1], v[1]]*dot[n12, v[1]]^3*
      dot[n12, v[2]]*dot[v[2], v[2]])/8 - 
    (15*crossprod[n12, s[1], v[2]]*dot[n12, v[1]]^3*dot[n12, v[2]]*
      dot[v[2], v[2]])/8 - (3*crossprod[s[1], v[1], v[2]]*dot[n12, v[1]]*
      dot[n12, v[2]]^2*dot[v[2], v[2]])/4 + 
    (15*crossprod[n12, s[1], v[1]]*dot[n12, v[1]]^2*dot[n12, v[2]]^2*
      dot[v[2], v[2]])/8 - (15*crossprod[n12, s[1], v[2]]*dot[n12, v[1]]^2*
      dot[n12, v[2]]^2*dot[v[2], v[2]])/8 + 
    (crossprod[s[1], v[1], v[2]]*dot[n12, v[1]]*dot[v[1], v[1]]*
      dot[v[2], v[2]])/8 - (3*crossprod[n12, s[1], v[1]]*dot[n12, v[1]]^2*
      dot[v[1], v[1]]*dot[v[2], v[2]])/8 + 
    (3*crossprod[s[1], v[1], v[2]]*dot[n12, v[2]]*dot[v[1], v[1]]*
      dot[v[2], v[2]])/8 - (15*crossprod[n12, s[1], v[1]]*dot[n12, v[1]]*
      dot[n12, v[2]]*dot[v[1], v[1]]*dot[v[2], v[2]])/8 + 
    (9*crossprod[n12, s[1], v[2]]*dot[n12, v[1]]*dot[n12, v[2]]*
      dot[v[1], v[1]]*dot[v[2], v[2]])/8 - 
    (3*crossprod[n12, s[1], v[1]]*dot[n12, v[2]]^2*dot[v[1], v[1]]*
      dot[v[2], v[2]])/8 + (3*crossprod[n12, s[1], v[2]]*dot[n12, v[2]]^2*
      dot[v[1], v[1]]*dot[v[2], v[2]])/8 + 
    (crossprod[n12, s[1], v[1]]*dot[v[1], v[1]]^2*dot[v[2], v[2]])/2 + 
    (3*crossprod[n12, s[1], v[2]]*dot[n12, v[1]]^2*dot[v[1], v[2]]*
      dot[v[2], v[2]])/8 + (3*crossprod[n12, s[1], v[1]]*dot[n12, v[1]]*
      dot[n12, v[2]]*dot[v[1], v[2]]*dot[v[2], v[2]])/4 - 
    (5*crossprod[n12, s[1], v[1]]*dot[v[1], v[1]]*dot[v[1], v[2]]*
      dot[v[2], v[2]])/8 - (crossprod[n12, s[1], v[2]]*dot[v[1], v[1]]*
      dot[v[1], v[2]]*dot[v[2], v[2]])/8 + 
    (crossprod[n12, s[1], v[2]]*dot[v[1], v[2]]^2*dot[v[2], v[2]])/4 + 
    (crossprod[s[1], v[1], v[2]]*dot[n12, v[1]]*dot[v[2], v[2]]^2)/4 - 
    (3*crossprod[n12, s[1], v[1]]*dot[n12, v[1]]^2*dot[v[2], v[2]]^2)/8 + 
    (3*crossprod[n12, s[1], v[2]]*dot[n12, v[1]]^2*dot[v[2], v[2]]^2)/8 + 
    (3*crossprod[s[1], v[1], v[2]]*dot[n12, v[2]]*dot[v[2], v[2]]^2)/8 - 
    (9*crossprod[n12, s[1], v[1]]*dot[n12, v[1]]*dot[n12, v[2]]*
      dot[v[2], v[2]]^2)/8 + (9*crossprod[n12, s[1], v[2]]*dot[n12, v[1]]*
      dot[n12, v[2]]*dot[v[2], v[2]]^2)/8 + 
    (crossprod[n12, s[1], v[1]]*dot[v[1], v[1]]*dot[v[2], v[2]]^2)/2 - 
    (crossprod[n12, s[1], v[2]]*dot[v[1], v[1]]*dot[v[2], v[2]]^2)/8 - 
    (3*crossprod[n12, s[1], v[1]]*dot[v[1], v[2]]*dot[v[2], v[2]]^2)/4 + 
    (3*crossprod[n12, s[1], v[2]]*dot[v[1], v[2]]*dot[v[2], v[2]]^2)/8 + 
    (5*crossprod[n12, s[1], v[1]]*dot[v[2], v[2]]^3)/8 - 
    (5*crossprod[n12, s[1], v[2]]*dot[v[2], v[2]]^3)/8))/r12^2 + 
 (G^2*(m1*m2*(2*crossprod[s[1], a[1, 0], v[2]]*dot[n12, a[1, 0]] - 
      (7*crossprod[s[1], v[1], a[1, 0]]*dot[n12, a[1, 0]])/2 - 
      (14*crossprod[s[1], v[1], a[2, 0]]*dot[n12, a[1, 0]])/3 + 
      4*crossprod[s[1], v[2], a[2, 0]]*dot[n12, a[1, 0]] + 
      (2*crossprod[sa[1, 1], v[1], v[2]]*dot[n12, a[1, 0]])/3 + 
      (2*crossprod[n12, s[1], v[1]]*dot[n12, a[1, 0]]^2)/3 - 
      (2*crossprod[n12, s[1], v[2]]*dot[n12, a[1, 0]]^2)/3 + 
      (2*crossprod[s[1], v[1], v[2]]*dot[n12, a[1, 1]])/3 - 
      (4*crossprod[s[1], v[1], a[1, 0]]*dot[n12, a[2, 0]])/3 + 
      2*crossprod[sa[1, 1], v[1], v[2]]*dot[n12, a[2, 0]] - 
      (26*crossprod[n12, s[1], v[1]]*dot[n12, a[1, 0]]*dot[n12, a[2, 0]])/3 + 
      (26*crossprod[n12, s[1], v[2]]*dot[n12, a[1, 0]]*dot[n12, a[2, 0]])/3 - 
      (61*crossprod[s[1], a[1, 0], a[2, 0]]*dot[n12, v[1]])/3 - 
      (32*crossprod[s[1], a[1, 1], v[2]]*dot[n12, v[1]])/3 - 
      16*crossprod[s[1], v[1], a[1, 1]]*dot[n12, v[1]] - 
      (13*crossprod[s[1], v[1], a[2, 1]]*dot[n12, v[1]])/3 - 
      (65*crossprod[sa[1, 1], a[1, 0], v[2]]*dot[n12, v[1]])/3 - 
      23*crossprod[sa[1, 1], v[1], a[1, 0]]*dot[n12, v[1]] - 
      16*crossprod[sa[1, 1], v[1], a[2, 0]]*dot[n12, v[1]] + 
      (17*crossprod[sa[1, 1], v[2], a[2, 0]]*dot[n12, v[1]])/3 - 
      (25*crossprod[sa[1, 2], v[1], v[2]]*dot[n12, v[1]])/3 + 
      (40*crossprod[n12, s[1], a[1, 0]]*dot[n12, a[1, 0]]*dot[n12, v[1]])/3 - 
      18*crossprod[n12, s[1], a[2, 0]]*dot[n12, a[1, 0]]*dot[n12, v[1]] + 
      (28*crossprod[n12, sa[1, 1], v[1]]*dot[n12, a[1, 0]]*dot[n12, v[1]])/
       3 - 4*crossprod[n12, sa[1, 1], v[2]]*dot[n12, a[1, 0]]*
       dot[n12, v[1]] + (8*crossprod[n12, s[1], a[1, 0]]*dot[n12, a[2, 0]]*
        dot[n12, v[1]])/3 - (34*crossprod[n12, sa[1, 1], v[1]]*
        dot[n12, a[2, 0]]*dot[n12, v[1]])/3 + 
      10*crossprod[n12, sa[1, 1], v[2]]*dot[n12, a[2, 0]]*dot[n12, v[1]] + 
      (4*crossprod[n12, s[1], v[1]]*dot[n12, a[2, 1]]*dot[n12, v[1]])/3 + 
      6*crossprod[n12, s[1], a[1, 1]]*dot[n12, v[1]]^2 - 
      (8*crossprod[n12, s[1], a[2, 1]]*dot[n12, v[1]]^2)/3 + 
      (23*crossprod[n12, sa[1, 1], a[1, 0]]*dot[n12, v[1]]^2)/3 - 
      (50*crossprod[n12, sa[1, 1], a[2, 0]]*dot[n12, v[1]]^2)/3 + 
      4*crossprod[n12, sa[1, 2], v[1]]*dot[n12, v[1]]^2 - 
      2*crossprod[n12, sa[1, 2], v[2]]*dot[n12, v[1]]^2 + 
      3*crossprod[s[1], a[1, 0], a[2, 0]]*dot[n12, v[2]] + 
      (2*crossprod[s[1], a[1, 1], v[2]]*dot[n12, v[2]])/3 - 
      (2*crossprod[s[1], v[1], a[1, 1]]*dot[n12, v[2]])/3 + 
      (26*crossprod[sa[1, 1], a[1, 0], v[2]]*dot[n12, v[2]])/3 + 
      (7*crossprod[sa[1, 1], v[1], a[1, 0]]*dot[n12, v[2]])/3 + 
      (17*crossprod[sa[1, 1], v[1], a[2, 0]]*dot[n12, v[2]])/3 + 
      6*crossprod[sa[1, 2], v[1], v[2]]*dot[n12, v[2]] - 
      (64*crossprod[n12, s[1], a[1, 0]]*dot[n12, a[1, 0]]*dot[n12, v[2]])/3 + 
      (50*crossprod[n12, s[1], a[2, 0]]*dot[n12, a[1, 0]]*dot[n12, v[2]])/3 - 
      (40*crossprod[n12, sa[1, 1], v[1]]*dot[n12, a[1, 0]]*dot[n12, v[2]])/
       3 + (20*crossprod[n12, sa[1, 1], v[2]]*dot[n12, a[1, 0]]*
        dot[n12, v[2]])/3 - (4*crossprod[n12, s[1], v[1]]*dot[n12, a[1, 1]]*
        dot[n12, v[2]])/3 + (2*crossprod[n12, s[1], a[1, 0]]*
        dot[n12, a[2, 0]]*dot[n12, v[2]])/3 - 
      (56*crossprod[n12, s[1], a[1, 1]]*dot[n12, v[1]]*dot[n12, v[2]])/3 - 
      (74*crossprod[n12, sa[1, 1], a[1, 0]]*dot[n12, v[1]]*dot[n12, v[2]])/
       3 + (64*crossprod[n12, sa[1, 1], a[2, 0]]*dot[n12, v[1]]*
        dot[n12, v[2]])/3 - (34*crossprod[n12, sa[1, 2], v[1]]*dot[n12, v[1]]*
        dot[n12, v[2]])/3 + (20*crossprod[n12, sa[1, 2], v[2]]*dot[n12, v[1]]*
        dot[n12, v[2]])/3 + (28*crossprod[n12, s[1], a[1, 1]]*
        dot[n12, v[2]]^2)/3 + (32*crossprod[n12, sa[1, 1], a[1, 0]]*
        dot[n12, v[2]]^2)/3 + (10*crossprod[n12, sa[1, 2], v[1]]*
        dot[n12, v[2]]^2)/3 - (10*crossprod[n12, sa[1, 2], v[2]]*
        dot[n12, v[2]]^2)/3 + (13*crossprod[n12, s[1], v[1]]*
        dot[a[1, 0], a[1, 0]])/6 + (10*crossprod[n12, s[1], v[2]]*
        dot[a[1, 0], a[1, 0]])/3 - (26*crossprod[n12, s[1], v[1]]*
        dot[a[1, 0], a[2, 0]])/3 + (8*crossprod[n12, s[1], v[2]]*
        dot[a[1, 0], a[2, 0]])/3 - (34*crossprod[n12, s[1], a[1, 0]]*
        dot[a[1, 0], v[2]])/3 - (4*crossprod[n12, s[1], a[2, 0]]*
        dot[a[1, 0], v[2]])/3 - (34*crossprod[n12, sa[1, 1], v[1]]*
        dot[a[1, 0], v[2]])/3 + (8*crossprod[n12, sa[1, 1], v[2]]*
        dot[a[1, 0], v[2]])/3 - (10*crossprod[n12, s[1], v[1]]*
        dot[a[1, 1], v[2]])/3 + (143*crossprod[n12, s[1], a[1, 0]]*
        dot[v[1], a[1, 0]])/6 + 6*crossprod[n12, s[1], a[2, 0]]*
       dot[v[1], a[1, 0]] + (43*crossprod[n12, sa[1, 1], v[1]]*
        dot[v[1], a[1, 0]])/3 + 6*crossprod[n12, s[1], v[1]]*
       dot[v[1], a[1, 1]] - (7*crossprod[n12, s[1], a[1, 0]]*
        dot[v[1], a[2, 0]])/3 - (16*crossprod[n12, sa[1, 1], v[1]]*
        dot[v[1], a[2, 0]])/3 + 6*crossprod[n12, sa[1, 1], v[2]]*
       dot[v[1], a[2, 0]] + (crossprod[n12, s[1], v[1]]*dot[v[1], a[2, 1]])/
       3 + 4*crossprod[n12, s[1], a[1, 1]]*dot[v[1], v[1]] + 
      (7*crossprod[n12, s[1], a[2, 1]]*dot[v[1], v[1]])/3 + 
      (8*crossprod[n12, sa[1, 1], a[1, 0]]*dot[v[1], v[1]])/3 + 
      (10*crossprod[n12, sa[1, 1], a[2, 0]]*dot[v[1], v[1]])/3 + 
      (5*crossprod[n12, sa[1, 2], v[1]]*dot[v[1], v[1]])/2 + 
      2*crossprod[n12, sa[1, 2], v[2]]*dot[v[1], v[1]] + 
      (4*crossprod[n12, s[1], a[1, 1]]*dot[v[1], v[2]])/3 + 
      (19*crossprod[n12, sa[1, 1], a[1, 0]]*dot[v[1], v[2]])/3 + 
      (crossprod[n12, sa[1, 1], a[2, 0]]*dot[v[1], v[2]])/3 - 
      (crossprod[n12, sa[1, 2], v[1]]*dot[v[1], v[2]])/3 - 
      (4*crossprod[n12, sa[1, 2], v[2]]*dot[v[1], v[2]])/3 - 
      (7*crossprod[n12, s[1], a[1, 0]]*dot[v[2], a[2, 0]])/3 + 
      7*crossprod[n12, sa[1, 1], v[1]]*dot[v[2], a[2, 0]] - 
      10*crossprod[n12, sa[1, 1], v[2]]*dot[v[2], a[2, 0]] - 
      (14*crossprod[n12, s[1], a[1, 1]]*dot[v[2], v[2]])/3 - 
      (53*crossprod[n12, sa[1, 1], a[1, 0]]*dot[v[2], v[2]])/6 - 
      5*crossprod[n12, sa[1, 1], a[2, 0]]*dot[v[2], v[2]] - 
      (5*crossprod[n12, sa[1, 2], v[1]]*dot[v[2], v[2]])/3 + 
      (5*crossprod[n12, sa[1, 2], v[2]]*dot[v[2], v[2]])/3) + 
    m2^2*((5*crossprod[s[1], a[1, 0], v[2]]*dot[n12, a[1, 0]])/4 + 
      (23*crossprod[s[1], v[1], a[2, 0]]*dot[n12, a[1, 0]])/8 - 
      (2*crossprod[s[1], v[2], a[2, 0]]*dot[n12, a[1, 0]])/3 + 
      (25*crossprod[sa[1, 1], v[1], v[2]]*dot[n12, a[1, 0]])/24 + 
      (5*crossprod[s[1], v[1], v[2]]*dot[n12, a[1, 1]])/12 + 
      (21*crossprod[s[1], a[1, 0], v[2]]*dot[n12, a[2, 0]])/2 - 
      (13*crossprod[s[1], v[1], a[1, 0]]*dot[n12, a[2, 0]])/4 + 
      5*crossprod[s[1], v[1], a[2, 0]]*dot[n12, a[2, 0]] + 
      (29*crossprod[sa[1, 1], v[1], v[2]]*dot[n12, a[2, 0]])/2 - 
      (13*crossprod[n12, s[1], v[1]]*dot[n12, a[1, 0]]*dot[n12, a[2, 0]])/2 + 
      (47*crossprod[n12, s[1], v[2]]*dot[n12, a[1, 0]]*dot[n12, a[2, 0]])/6 + 
      (5*crossprod[n12, s[1], v[1]]*dot[n12, a[2, 0]]^2)/6 - 
      (crossprod[n12, s[1], v[2]]*dot[n12, a[2, 0]]^2)/2 + 
      crossprod[s[1], v[1], v[2]]*dot[n12, a[2, 1]] - 
      (51*crossprod[s[1], a[1, 0], a[2, 0]]*dot[n12, v[1]])/8 + 
      (5*crossprod[s[1], a[1, 1], v[2]]*dot[n12, v[1]])/6 - 
      (16*crossprod[s[1], v[1], a[2, 1]]*dot[n12, v[1]])/3 + 
      3*crossprod[s[1], v[2], a[2, 1]]*dot[n12, v[1]] + 
      (35*crossprod[sa[1, 1], a[1, 0], v[2]]*dot[n12, v[1]])/24 - 
      (203*crossprod[sa[1, 1], v[1], a[2, 0]]*dot[n12, v[1]])/24 + 
      crossprod[sa[1, 1], v[2], a[2, 0]]*dot[n12, v[1]] + 
      (5*crossprod[sa[1, 2], v[1], v[2]]*dot[n12, v[1]])/8 - 
      (crossprod[n12, s[1], a[2, 0]]*dot[n12, a[1, 0]]*dot[n12, v[1]])/2 - 
      13*crossprod[n12, s[1], a[1, 0]]*dot[n12, a[2, 0]]*dot[n12, v[1]] + 
      (35*crossprod[n12, s[1], a[2, 0]]*dot[n12, a[2, 0]]*dot[n12, v[1]])/3 - 
      13*crossprod[n12, sa[1, 1], v[1]]*dot[n12, a[2, 0]]*dot[n12, v[1]] + 
      (95*crossprod[n12, sa[1, 1], v[2]]*dot[n12, a[2, 0]]*dot[n12, v[1]])/
       6 + 2*crossprod[n12, s[1], v[2]]*dot[n12, a[2, 1]]*dot[n12, v[1]] - 
      (16*crossprod[n12, s[1], a[2, 1]]*dot[n12, v[1]]^2)/3 - 
      (crossprod[n12, sa[1, 1], a[2, 0]]*dot[n12, v[1]]^2)/3 + 
      (47*crossprod[s[1], a[1, 0], a[2, 0]]*dot[n12, v[2]])/6 + 
      (175*crossprod[s[1], a[1, 1], v[2]]*dot[n12, v[2]])/12 + 
      (23*crossprod[s[1], v[1], a[1, 1]]*dot[n12, v[2]])/6 + 
      4*crossprod[s[1], v[1], a[2, 1]]*dot[n12, v[2]] + 
      (175*crossprod[sa[1, 1], a[1, 0], v[2]]*dot[n12, v[2]])/6 + 
      (23*crossprod[sa[1, 1], v[1], a[1, 0]]*dot[n12, v[2]])/6 + 
      (19*crossprod[sa[1, 1], v[1], a[2, 0]]*dot[n12, v[2]])/2 + 
      (35*crossprod[sa[1, 1], v[2], a[2, 0]]*dot[n12, v[2]])/3 + 
      (175*crossprod[sa[1, 2], v[1], v[2]]*dot[n12, v[2]])/12 - 
      crossprod[n12, s[1], a[1, 0]]*dot[n12, a[1, 0]]*dot[n12, v[2]] - 
      (3*crossprod[n12, s[1], a[2, 0]]*dot[n12, a[1, 0]]*dot[n12, v[2]])/2 - 
      (5*crossprod[n12, sa[1, 1], v[1]]*dot[n12, a[1, 0]]*dot[n12, v[2]])/6 - 
      (2*crossprod[n12, sa[1, 1], v[2]]*dot[n12, a[1, 0]]*dot[n12, v[2]])/3 - 
      (crossprod[n12, s[1], v[1]]*dot[n12, a[1, 1]]*dot[n12, v[2]])/3 - 
      (crossprod[n12, s[1], v[2]]*dot[n12, a[1, 1]]*dot[n12, v[2]])/3 + 
      (77*crossprod[n12, s[1], a[1, 0]]*dot[n12, a[2, 0]]*dot[n12, v[2]])/6 - 
      crossprod[n12, s[1], a[2, 0]]*dot[n12, a[2, 0]]*dot[n12, v[2]] + 
      (77*crossprod[n12, sa[1, 1], v[1]]*dot[n12, a[2, 0]]*dot[n12, v[2]])/
       6 - (47*crossprod[n12, sa[1, 1], v[2]]*dot[n12, a[2, 0]]*
        dot[n12, v[2]])/2 + (crossprod[n12, s[1], v[2]]*dot[n12, a[2, 1]]*
        dot[n12, v[2]])/3 - (2*crossprod[n12, s[1], a[1, 1]]*dot[n12, v[1]]*
        dot[n12, v[2]])/3 + 8*crossprod[n12, s[1], a[2, 1]]*dot[n12, v[1]]*
       dot[n12, v[2]] - (7*crossprod[n12, sa[1, 1], a[1, 0]]*dot[n12, v[1]]*
        dot[n12, v[2]])/6 + (11*crossprod[n12, sa[1, 1], a[2, 0]]*
        dot[n12, v[1]]*dot[n12, v[2]])/6 - (crossprod[n12, sa[1, 2], v[1]]*
        dot[n12, v[1]]*dot[n12, v[2]])/2 - (crossprod[n12, sa[1, 2], v[2]]*
        dot[n12, v[1]]*dot[n12, v[2]])/3 + (3*crossprod[n12, s[1], a[1, 1]]*
        dot[n12, v[2]]^2)/4 + (crossprod[n12, s[1], a[2, 1]]*
        dot[n12, v[2]]^2)/6 + (3*crossprod[n12, sa[1, 1], a[1, 0]]*
        dot[n12, v[2]]^2)/2 - (crossprod[n12, sa[1, 1], a[2, 0]]*
        dot[n12, v[2]]^2)/12 + (3*crossprod[n12, sa[1, 2], v[1]]*
        dot[n12, v[2]]^2)/4 - (61*crossprod[n12, sa[1, 2], v[2]]*
        dot[n12, v[2]]^2)/12 - (41*crossprod[n12, s[1], v[1]]*
        dot[a[1, 0], a[2, 0]])/8 + (19*crossprod[n12, s[1], v[2]]*
        dot[a[1, 0], a[2, 0]])/3 + (5*crossprod[n12, s[1], a[1, 0]]*
        dot[a[1, 0], v[2]])/4 + 3*crossprod[n12, s[1], a[2, 0]]*
       dot[a[1, 0], v[2]] + (25*crossprod[n12, sa[1, 1], v[1]]*
        dot[a[1, 0], v[2]])/24 - (crossprod[n12, sa[1, 1], v[2]]*
        dot[a[1, 0], v[2]])/6 + (5*crossprod[n12, s[1], v[1]]*
        dot[a[1, 1], v[2]])/12 - (crossprod[n12, s[1], v[2]]*
        dot[a[1, 1], v[2]])/12 - (67*crossprod[n12, s[1], v[1]]*
        dot[a[2, 0], a[2, 0]])/6 + (21*crossprod[n12, s[1], v[2]]*
        dot[a[2, 0], a[2, 0]])/2 + (crossprod[n12, s[1], a[2, 0]]*
        dot[v[1], a[1, 0]])/4 + (17*crossprod[n12, s[1], a[1, 0]]*
        dot[v[1], a[2, 0]])/8 + (8*crossprod[n12, s[1], a[2, 0]]*
        dot[v[1], a[2, 0]])/3 + (crossprod[n12, sa[1, 1], v[1]]*
        dot[v[1], a[2, 0]])/8 + (7*crossprod[n12, sa[1, 1], v[2]]*
        dot[v[1], a[2, 0]])/3 + 3*crossprod[n12, s[1], v[2]]*
       dot[v[1], a[2, 1]] + (8*crossprod[n12, s[1], a[2, 1]]*dot[v[1], v[1]])/
       3 + (crossprod[n12, sa[1, 1], a[2, 0]]*dot[v[1], v[1]])/6 + 
      (5*crossprod[n12, s[1], a[1, 1]]*dot[v[1], v[2]])/6 + 
      (35*crossprod[n12, sa[1, 1], a[1, 0]]*dot[v[1], v[2]])/24 + 
      (4*crossprod[n12, sa[1, 1], a[2, 0]]*dot[v[1], v[2]])/3 + 
      (5*crossprod[n12, sa[1, 2], v[1]]*dot[v[1], v[2]])/8 - 
      (crossprod[n12, sa[1, 2], v[2]]*dot[v[1], v[2]])/12 + 
      (5*crossprod[n12, s[1], a[1, 0]]*dot[v[2], a[2, 0]])/6 + 
      (5*crossprod[n12, sa[1, 1], v[1]]*dot[v[2], a[2, 0]])/6 - 
      (crossprod[n12, sa[1, 1], v[2]]*dot[v[2], a[2, 0]])/2 - 
      (2*crossprod[n12, s[1], v[2]]*dot[v[2], a[2, 1]])/3 - 
      crossprod[n12, s[1], a[1, 1]]*dot[v[2], v[2]] + 
      (crossprod[n12, s[1], a[2, 1]]*dot[v[2], v[2]])/6 - 
      2*crossprod[n12, sa[1, 1], a[1, 0]]*dot[v[2], v[2]] - 
      (crossprod[n12, sa[1, 1], a[2, 0]]*dot[v[2], v[2]])/12 - 
      crossprod[n12, sa[1, 2], v[1]]*dot[v[2], v[2]] + 
      (35*crossprod[n12, sa[1, 2], v[2]]*dot[v[2], v[2]])/12)))/r12 + 
 (G^2*(m1*m2*((-13*crossprod[s[1], v[1], v[2]]*dot[n12, a[1, 0]]*
        dot[n12, v[1]])/3 - (34*crossprod[s[1], v[1], v[2]]*dot[n12, a[2, 0]]*
        dot[n12, v[1]])/3 + 31*crossprod[s[1], a[1, 0], v[2]]*
       dot[n12, v[1]]^2 + (122*crossprod[s[1], v[1], a[1, 0]]*
        dot[n12, v[1]]^2)/3 + (34*crossprod[s[1], v[1], a[2, 0]]*
        dot[n12, v[1]]^2)/3 - (8*crossprod[s[1], v[2], a[2, 0]]*
        dot[n12, v[1]]^2)/3 + (2*crossprod[sa[1, 1], v[1], v[2]]*
        dot[n12, v[1]]^2)/3 - (128*crossprod[n12, s[1], v[1]]*
        dot[n12, a[1, 0]]*dot[n12, v[1]]^2)/3 + 
      (104*crossprod[n12, s[1], v[2]]*dot[n12, a[1, 0]]*dot[n12, v[1]]^2)/3 + 
      (44*crossprod[n12, s[1], v[1]]*dot[n12, a[2, 0]]*dot[n12, v[1]]^2)/3 - 
      (32*crossprod[n12, s[1], v[2]]*dot[n12, a[2, 0]]*dot[n12, v[1]]^2)/3 + 
      12*crossprod[n12, s[1], a[1, 0]]*dot[n12, v[1]]^3 + 
      (40*crossprod[n12, s[1], a[2, 0]]*dot[n12, v[1]]^3)/3 - 
      28*crossprod[n12, sa[1, 1], v[1]]*dot[n12, v[1]]^3 + 
      (52*crossprod[n12, sa[1, 1], v[2]]*dot[n12, v[1]]^3)/3 - 
      (7*crossprod[s[1], v[1], v[2]]*dot[n12, a[1, 0]]*dot[n12, v[2]])/3 - 
      (115*crossprod[s[1], a[1, 0], v[2]]*dot[n12, v[1]]*dot[n12, v[2]])/3 - 
      (103*crossprod[s[1], v[1], a[1, 0]]*dot[n12, v[1]]*dot[n12, v[2]])/3 - 
      (56*crossprod[s[1], v[1], a[2, 0]]*dot[n12, v[1]]*dot[n12, v[2]])/3 - 
      17*crossprod[sa[1, 1], v[1], v[2]]*dot[n12, v[1]]*dot[n12, v[2]] + 
      (296*crossprod[n12, s[1], v[1]]*dot[n12, a[1, 0]]*dot[n12, v[1]]*
        dot[n12, v[2]])/3 - (224*crossprod[n12, s[1], v[2]]*dot[n12, a[1, 0]]*
        dot[n12, v[1]]*dot[n12, v[2]])/3 + 16*crossprod[n12, s[1], v[1]]*
       dot[n12, a[2, 0]]*dot[n12, v[1]]*dot[n12, v[2]] - 
      (16*crossprod[n12, s[1], a[1, 0]]*dot[n12, v[1]]^2*dot[n12, v[2]])/3 - 
      (64*crossprod[n12, s[1], a[2, 0]]*dot[n12, v[1]]^2*dot[n12, v[2]])/3 + 
      (292*crossprod[n12, sa[1, 1], v[1]]*dot[n12, v[1]]^2*dot[n12, v[2]])/
       3 - (196*crossprod[n12, sa[1, 1], v[2]]*dot[n12, v[1]]^2*
        dot[n12, v[2]])/3 + (2*crossprod[s[1], a[1, 0], v[2]]*
        dot[n12, v[2]]^2)/3 - 2*crossprod[s[1], v[1], a[1, 0]]*
       dot[n12, v[2]]^2 + 4*crossprod[sa[1, 1], v[1], v[2]]*
       dot[n12, v[2]]^2 - (104*crossprod[n12, s[1], v[1]]*dot[n12, a[1, 0]]*
        dot[n12, v[2]]^2)/3 + (104*crossprod[n12, s[1], v[2]]*
        dot[n12, a[1, 0]]*dot[n12, v[2]]^2)/3 + 
      (40*crossprod[n12, s[1], a[1, 0]]*dot[n12, v[1]]*dot[n12, v[2]]^2)/3 - 
      (136*crossprod[n12, sa[1, 1], v[1]]*dot[n12, v[1]]*dot[n12, v[2]]^2)/
       3 + 40*crossprod[n12, sa[1, 1], v[2]]*dot[n12, v[1]]*
       dot[n12, v[2]]^2 + (8*crossprod[s[1], v[1], v[2]]*dot[a[1, 0], v[2]])/
       3 + (85*crossprod[n12, s[1], v[1]]*dot[n12, v[1]]*dot[a[1, 0], v[2]])/
       3 + (14*crossprod[n12, s[1], v[2]]*dot[n12, v[1]]*dot[a[1, 0], v[2]])/
       3 - (17*crossprod[n12, s[1], v[1]]*dot[n12, v[2]]*dot[a[1, 0], v[2]])/
       3 - (10*crossprod[n12, s[1], v[2]]*dot[n12, v[2]]*dot[a[1, 0], v[2]])/
       3 + (61*crossprod[s[1], v[1], v[2]]*dot[v[1], a[1, 0]])/6 - 
      (122*crossprod[n12, s[1], v[1]]*dot[n12, v[1]]*dot[v[1], a[1, 0]])/3 - 
      (10*crossprod[n12, s[1], v[2]]*dot[n12, v[1]]*dot[v[1], a[1, 0]])/3 - 
      (17*crossprod[n12, s[1], v[1]]*dot[n12, v[2]]*dot[v[1], a[1, 0]])/3 + 
      (38*crossprod[n12, s[1], v[2]]*dot[n12, v[2]]*dot[v[1], a[1, 0]])/3 - 
      (crossprod[s[1], v[1], v[2]]*dot[v[1], a[2, 0]])/3 + 
      (74*crossprod[n12, s[1], v[1]]*dot[n12, v[1]]*dot[v[1], a[2, 0]])/3 - 
      (8*crossprod[n12, s[1], v[2]]*dot[n12, v[1]]*dot[v[1], a[2, 0]])/3 + 
      2*crossprod[n12, s[1], v[1]]*dot[n12, v[2]]*dot[v[1], a[2, 0]] - 
      (13*crossprod[s[1], a[1, 0], v[2]]*dot[v[1], v[1]])/2 - 
      (52*crossprod[s[1], v[1], a[1, 0]]*dot[v[1], v[1]])/3 + 
      (crossprod[s[1], v[1], a[2, 0]]*dot[v[1], v[1]])/3 + 
      (7*crossprod[s[1], v[2], a[2, 0]]*dot[v[1], v[1]])/3 + 
      (17*crossprod[sa[1, 1], v[1], v[2]]*dot[v[1], v[1]])/3 - 
      (4*crossprod[n12, s[1], v[1]]*dot[n12, a[1, 0]]*dot[v[1], v[1]])/3 - 
      (32*crossprod[n12, s[1], v[2]]*dot[n12, a[1, 0]]*dot[v[1], v[1]])/3 - 
      (20*crossprod[n12, s[1], v[1]]*dot[n12, a[2, 0]]*dot[v[1], v[1]])/3 + 
      (14*crossprod[n12, s[1], v[2]]*dot[n12, a[2, 0]]*dot[v[1], v[1]])/3 - 
      30*crossprod[n12, s[1], a[1, 0]]*dot[n12, v[1]]*dot[v[1], v[1]] - 
      6*crossprod[n12, s[1], a[2, 0]]*dot[n12, v[1]]*dot[v[1], v[1]] - 
      (43*crossprod[n12, sa[1, 1], v[1]]*dot[n12, v[1]]*dot[v[1], v[1]])/2 + 
      crossprod[n12, sa[1, 1], v[2]]*dot[n12, v[1]]*dot[v[1], v[1]] + 
      (7*crossprod[n12, s[1], a[1, 0]]*dot[n12, v[2]]*dot[v[1], v[1]])/3 + 
      (28*crossprod[n12, s[1], a[2, 0]]*dot[n12, v[2]]*dot[v[1], v[1]])/3 - 
      (22*crossprod[n12, sa[1, 1], v[1]]*dot[n12, v[2]]*dot[v[1], v[1]])/3 + 
      (19*crossprod[n12, sa[1, 1], v[2]]*dot[n12, v[2]]*dot[v[1], v[1]])/3 + 
      (14*crossprod[s[1], a[1, 0], v[2]]*dot[v[1], v[2]])/3 + 
      (43*crossprod[s[1], v[1], a[1, 0]]*dot[v[1], v[2]])/6 + 
      (13*crossprod[s[1], v[1], a[2, 0]]*dot[v[1], v[2]])/3 - 
      3*crossprod[sa[1, 1], v[1], v[2]]*dot[v[1], v[2]] - 
      (14*crossprod[n12, s[1], v[1]]*dot[n12, a[1, 0]]*dot[v[1], v[2]])/3 + 
      (68*crossprod[n12, s[1], v[2]]*dot[n12, a[1, 0]]*dot[v[1], v[2]])/3 + 
      (95*crossprod[n12, s[1], a[1, 0]]*dot[n12, v[1]]*dot[v[1], v[2]])/3 + 
      (8*crossprod[n12, s[1], a[2, 0]]*dot[n12, v[1]]*dot[v[1], v[2]])/3 + 
      (25*crossprod[n12, sa[1, 1], v[1]]*dot[n12, v[1]]*dot[v[1], v[2]])/3 + 
      (32*crossprod[n12, sa[1, 1], v[2]]*dot[n12, v[1]]*dot[v[1], v[2]])/3 - 
      (17*crossprod[n12, s[1], a[1, 0]]*dot[n12, v[2]]*dot[v[1], v[2]])/3 + 
      (11*crossprod[n12, sa[1, 1], v[1]]*dot[n12, v[2]]*dot[v[1], v[2]])/3 + 
      2*crossprod[n12, sa[1, 1], v[2]]*dot[n12, v[2]]*dot[v[1], v[2]] + 
      8*crossprod[s[1], v[1], v[2]]*dot[v[2], a[2, 0]] - 
      40*crossprod[n12, s[1], v[1]]*dot[n12, v[1]]*dot[v[2], a[2, 0]] + 
      12*crossprod[n12, s[1], v[2]]*dot[n12, v[1]]*dot[v[2], a[2, 0]] - 
      2*crossprod[n12, s[1], v[1]]*dot[n12, v[2]]*dot[v[2], a[2, 0]] + 
      (32*crossprod[s[1], a[1, 0], v[2]]*dot[v[2], v[2]])/3 + 
      8*crossprod[s[1], v[1], a[1, 0]]*dot[v[2], v[2]] + 
      4*crossprod[s[1], v[1], a[2, 0]]*dot[v[2], v[2]] + 
      (17*crossprod[sa[1, 1], v[1], v[2]]*dot[v[2], v[2]])/2 - 
      (10*crossprod[n12, s[1], v[1]]*dot[n12, a[1, 0]]*dot[v[2], v[2]])/3 - 
      (26*crossprod[n12, s[1], v[2]]*dot[n12, a[1, 0]]*dot[v[2], v[2]])/3 - 
      crossprod[n12, s[1], v[1]]*dot[n12, a[2, 0]]*dot[v[2], v[2]] - 
      (43*crossprod[n12, s[1], a[1, 0]]*dot[n12, v[1]]*dot[v[2], v[2]])/3 + 
      6*crossprod[n12, s[1], a[2, 0]]*dot[n12, v[1]]*dot[v[2], v[2]] - 
      (35*crossprod[n12, sa[1, 1], v[1]]*dot[n12, v[1]]*dot[v[2], v[2]])/3 + 
      crossprod[n12, sa[1, 1], v[2]]*dot[n12, v[1]]*dot[v[2], v[2]] - 
      4*crossprod[n12, s[1], a[1, 0]]*dot[n12, v[2]]*dot[v[2], v[2]] + 
      5*crossprod[n12, sa[1, 1], v[1]]*dot[n12, v[2]]*dot[v[2], v[2]] - 
      9*crossprod[n12, sa[1, 1], v[2]]*dot[n12, v[2]]*dot[v[2], v[2]]) + 
    m2^2*(-2*crossprod[s[1], v[1], v[2]]*dot[n12, a[1, 0]]*dot[n12, v[1]] - 
      (55*crossprod[s[1], v[1], v[2]]*dot[n12, a[2, 0]]*dot[n12, v[1]])/3 - 
      (9*crossprod[s[1], a[1, 0], v[2]]*dot[n12, v[1]]^2)/4 + 
      (3*crossprod[s[1], v[1], a[1, 0]]*dot[n12, v[1]]^2)/8 - 
      (7*crossprod[s[1], v[1], a[2, 0]]*dot[n12, v[1]]^2)/4 + 
      (4*crossprod[s[1], v[2], a[2, 0]]*dot[n12, v[1]]^2)/3 - 
      (11*crossprod[sa[1, 1], v[1], v[2]]*dot[n12, v[1]]^2)/6 + 
      26*crossprod[n12, s[1], v[1]]*dot[n12, a[2, 0]]*dot[n12, v[1]]^2 - 
      (94*crossprod[n12, s[1], v[2]]*dot[n12, a[2, 0]]*dot[n12, v[1]]^2)/3 + 
      (2*crossprod[n12, s[1], a[2, 0]]*dot[n12, v[1]]^3)/3 - 
      (55*crossprod[s[1], v[1], v[2]]*dot[n12, a[1, 0]]*dot[n12, v[2]])/12 + 
      (139*crossprod[s[1], v[1], v[2]]*dot[n12, a[2, 0]]*dot[n12, v[2]])/6 - 
      (401*crossprod[s[1], a[1, 0], v[2]]*dot[n12, v[1]]*dot[n12, v[2]])/12 - 
      8*crossprod[s[1], v[1], a[1, 0]]*dot[n12, v[1]]*dot[n12, v[2]] + 
      (34*crossprod[s[1], v[1], a[2, 0]]*dot[n12, v[1]]*dot[n12, v[2]])/3 - 
      (76*crossprod[s[1], v[2], a[2, 0]]*dot[n12, v[1]]*dot[n12, v[2]])/3 - 
      (401*crossprod[sa[1, 1], v[1], v[2]]*dot[n12, v[1]]*dot[n12, v[2]])/
       12 + 4*crossprod[n12, s[1], v[1]]*dot[n12, a[1, 0]]*dot[n12, v[1]]*
       dot[n12, v[2]] + 4*crossprod[n12, s[1], v[2]]*dot[n12, a[1, 0]]*
       dot[n12, v[1]]*dot[n12, v[2]] - (154*crossprod[n12, s[1], v[1]]*
        dot[n12, a[2, 0]]*dot[n12, v[1]]*dot[n12, v[2]])/3 + 
      94*crossprod[n12, s[1], v[2]]*dot[n12, a[2, 0]]*dot[n12, v[1]]*
       dot[n12, v[2]] + 4*crossprod[n12, s[1], a[1, 0]]*dot[n12, v[1]]^2*
       dot[n12, v[2]] + 6*crossprod[n12, s[1], a[2, 0]]*dot[n12, v[1]]^2*
       dot[n12, v[2]] + (10*crossprod[n12, sa[1, 1], v[1]]*dot[n12, v[1]]^2*
        dot[n12, v[2]])/3 + (8*crossprod[n12, sa[1, 1], v[2]]*
        dot[n12, v[1]]^2*dot[n12, v[2]])/3 + 
      (181*crossprod[s[1], a[1, 0], v[2]]*dot[n12, v[2]]^2)/6 + 
      (47*crossprod[s[1], v[1], a[1, 0]]*dot[n12, v[2]]^2)/12 - 
      (133*crossprod[s[1], v[1], a[2, 0]]*dot[n12, v[2]]^2)/12 + 
      (143*crossprod[s[1], v[2], a[2, 0]]*dot[n12, v[2]]^2)/6 + 
      (141*crossprod[sa[1, 1], v[1], v[2]]*dot[n12, v[2]]^2)/4 - 
      (10*crossprod[n12, s[1], v[1]]*dot[n12, a[1, 0]]*dot[n12, v[2]]^2)/3 + 
      (56*crossprod[n12, s[1], v[2]]*dot[n12, a[1, 0]]*dot[n12, v[2]]^2)/3 + 
      (74*crossprod[n12, s[1], v[1]]*dot[n12, a[2, 0]]*dot[n12, v[2]]^2)/3 - 
      (112*crossprod[n12, s[1], v[2]]*dot[n12, a[2, 0]]*dot[n12, v[2]]^2)/3 - 
      (20*crossprod[n12, s[1], a[1, 0]]*dot[n12, v[1]]*dot[n12, v[2]]^2)/3 - 
      (11*crossprod[n12, s[1], a[2, 0]]*dot[n12, v[1]]*dot[n12, v[2]]^2)/3 - 
      (13*crossprod[n12, sa[1, 1], v[1]]*dot[n12, v[1]]*dot[n12, v[2]]^2)/2 + 
      39*crossprod[n12, sa[1, 1], v[2]]*dot[n12, v[1]]*dot[n12, v[2]]^2 + 
      (8*crossprod[n12, s[1], a[1, 0]]*dot[n12, v[2]]^3)/3 + 
      14*crossprod[n12, s[1], a[2, 0]]*dot[n12, v[2]]^3 + 
      (8*crossprod[n12, sa[1, 1], v[1]]*dot[n12, v[2]]^3)/3 - 
      (77*crossprod[n12, sa[1, 1], v[2]]*dot[n12, v[2]]^3)/3 + 
      (173*crossprod[s[1], v[1], v[2]]*dot[a[1, 0], v[2]])/12 - 
      (9*crossprod[n12, s[1], v[1]]*dot[n12, v[1]]*dot[a[1, 0], v[2]])/4 - 
      (253*crossprod[n12, s[1], v[1]]*dot[n12, v[2]]*dot[a[1, 0], v[2]])/12 - 
      (43*crossprod[n12, s[1], v[2]]*dot[n12, v[2]]*dot[a[1, 0], v[2]])/3 + 
      4*crossprod[s[1], v[1], v[2]]*dot[v[1], a[1, 0]] - 
      (7*crossprod[n12, s[1], v[1]]*dot[n12, v[1]]*dot[v[1], a[1, 0]])/8 + 
      8*crossprod[n12, s[1], v[1]]*dot[n12, v[2]]*dot[v[1], a[1, 0]] - 
      crossprod[n12, s[1], v[2]]*dot[n12, v[2]]*dot[v[1], a[1, 0]] + 
      (35*crossprod[s[1], v[1], v[2]]*dot[v[1], a[2, 0]])/3 - 
      (crossprod[n12, s[1], v[1]]*dot[n12, v[1]]*dot[v[1], a[2, 0]])/4 - 
      (29*crossprod[n12, s[1], v[2]]*dot[n12, v[1]]*dot[v[1], a[2, 0]])/6 - 
      (38*crossprod[n12, s[1], v[1]]*dot[n12, v[2]]*dot[v[1], a[2, 0]])/3 - 
      (21*crossprod[n12, s[1], v[2]]*dot[n12, v[2]]*dot[v[1], a[2, 0]])/2 + 
      (21*crossprod[s[1], a[1, 0], v[2]]*dot[v[1], v[1]])/8 + 
      (45*crossprod[s[1], v[1], a[1, 0]]*dot[v[1], v[1]])/4 - 
      (57*crossprod[s[1], v[1], a[2, 0]]*dot[v[1], v[1]])/8 - 
      (2*crossprod[s[1], v[2], a[2, 0]]*dot[v[1], v[1]])/3 + 
      (29*crossprod[sa[1, 1], v[1], v[2]]*dot[v[1], v[1]])/12 - 
      (crossprod[n12, s[1], v[1]]*dot[n12, a[1, 0]]*dot[v[1], v[1]])/4 - 
      (13*crossprod[n12, s[1], v[1]]*dot[n12, a[2, 0]]*dot[v[1], v[1]])/2 + 
      (47*crossprod[n12, s[1], v[2]]*dot[n12, a[2, 0]]*dot[v[1], v[1]])/6 - 
      (5*crossprod[n12, s[1], a[1, 0]]*dot[n12, v[1]]*dot[v[1], v[1]])/8 - 
      (crossprod[n12, s[1], a[2, 0]]*dot[n12, v[1]]*dot[v[1], v[1]])/2 - 
      (7*crossprod[n12, sa[1, 1], v[1]]*dot[n12, v[1]]*dot[v[1], v[1]])/16 + 
      (7*crossprod[n12, s[1], a[1, 0]]*dot[n12, v[2]]*dot[v[1], v[1]])/2 - 
      (3*crossprod[n12, s[1], a[2, 0]]*dot[n12, v[2]]*dot[v[1], v[1]])/2 + 
      (11*crossprod[n12, sa[1, 1], v[1]]*dot[n12, v[2]]*dot[v[1], v[1]])/3 - 
      (2*crossprod[n12, sa[1, 1], v[2]]*dot[n12, v[2]]*dot[v[1], v[1]])/3 + 
      (199*crossprod[s[1], a[1, 0], v[2]]*dot[v[1], v[2]])/12 - 
      20*crossprod[s[1], v[1], a[1, 0]]*dot[v[1], v[2]] + 
      (64*crossprod[s[1], v[1], a[2, 0]]*dot[v[1], v[2]])/3 + 
      (17*crossprod[s[1], v[2], a[2, 0]]*dot[v[1], v[2]])/3 + 
      (137*crossprod[sa[1, 1], v[1], v[2]]*dot[v[1], v[2]])/6 - 
      (7*crossprod[n12, s[1], v[1]]*dot[n12, a[1, 0]]*dot[v[1], v[2]])/4 - 
      (crossprod[n12, s[1], v[2]]*dot[n12, a[1, 0]]*dot[v[1], v[2]])/2 + 
      (7*crossprod[n12, s[1], v[1]]*dot[n12, a[2, 0]]*dot[v[1], v[2]])/3 - 
      (65*crossprod[n12, s[1], v[2]]*dot[n12, a[2, 0]]*dot[v[1], v[2]])/2 - 
      (15*crossprod[n12, s[1], a[1, 0]]*dot[n12, v[1]]*dot[v[1], v[2]])/4 - 
      (15*crossprod[n12, s[1], a[2, 0]]*dot[n12, v[1]]*dot[v[1], v[2]])/2 - 
      (19*crossprod[n12, sa[1, 1], v[1]]*dot[n12, v[1]]*dot[v[1], v[2]])/6 - 
      (crossprod[n12, sa[1, 1], v[2]]*dot[n12, v[1]]*dot[v[1], v[2]])/3 - 
      (227*crossprod[n12, s[1], a[1, 0]]*dot[n12, v[2]]*dot[v[1], v[2]])/12 - 
      (7*crossprod[n12, s[1], a[2, 0]]*dot[n12, v[2]]*dot[v[1], v[2]])/6 - 
      (77*crossprod[n12, sa[1, 1], v[1]]*dot[n12, v[2]]*dot[v[1], v[2]])/4 - 
      (49*crossprod[n12, sa[1, 1], v[2]]*dot[n12, v[2]]*dot[v[1], v[2]])/2 - 
      (173*crossprod[s[1], v[1], v[2]]*dot[v[2], a[2, 0]])/6 - 
      (5*crossprod[n12, s[1], v[1]]*dot[n12, v[1]]*dot[v[2], a[2, 0]])/3 - 
      7*crossprod[n12, s[1], v[2]]*dot[n12, v[1]]*dot[v[2], a[2, 0]] + 
      (248*crossprod[n12, s[1], v[1]]*dot[n12, v[2]]*dot[v[2], a[2, 0]])/3 - 
      (115*crossprod[n12, s[1], v[2]]*dot[n12, v[2]]*dot[v[2], a[2, 0]])/3 - 
      (55*crossprod[s[1], a[1, 0], v[2]]*dot[v[2], v[2]])/3 + 
      (26*crossprod[s[1], v[1], a[1, 0]]*dot[v[2], v[2]])/3 - 
      (205*crossprod[s[1], v[1], a[2, 0]]*dot[v[2], v[2]])/12 - 
      (7*crossprod[s[1], v[2], a[2, 0]]*dot[v[2], v[2]])/6 - 
      (85*crossprod[sa[1, 1], v[1], v[2]]*dot[v[2], v[2]])/4 + 
      (7*crossprod[n12, s[1], v[1]]*dot[n12, a[1, 0]]*dot[v[2], v[2]])/3 - 
      (17*crossprod[n12, s[1], v[2]]*dot[n12, a[1, 0]]*dot[v[2], v[2]])/3 + 
      (94*crossprod[n12, s[1], v[1]]*dot[n12, a[2, 0]]*dot[v[2], v[2]])/3 - 
      (26*crossprod[n12, s[1], v[2]]*dot[n12, a[2, 0]]*dot[v[2], v[2]])/3 + 
      (14*crossprod[n12, s[1], a[1, 0]]*dot[n12, v[1]]*dot[v[2], v[2]])/3 - 
      (17*crossprod[n12, s[1], a[2, 0]]*dot[n12, v[1]]*dot[v[2], v[2]])/6 + 
      (9*crossprod[n12, sa[1, 1], v[1]]*dot[n12, v[1]]*dot[v[2], v[2]])/2 - 
      (23*crossprod[n12, sa[1, 1], v[2]]*dot[n12, v[1]]*dot[v[2], v[2]])/2 + 
      43*crossprod[n12, s[1], a[1, 0]]*dot[n12, v[2]]*dot[v[2], v[2]] - 
      27*crossprod[n12, s[1], a[2, 0]]*dot[n12, v[2]]*dot[v[2], v[2]] + 
      43*crossprod[n12, sa[1, 1], v[1]]*dot[n12, v[2]]*dot[v[2], v[2]] - 
      3*crossprod[n12, sa[1, 1], v[2]]*dot[n12, v[2]]*dot[v[2], v[2]])))/
  r12^2 + (G^2*(m1*m2*((8*crossprod[s[1], v[1], v[2]]*dot[n12, v[1]]^3)/3 + 
      32*crossprod[n12, s[1], v[1]]*dot[n12, v[1]]^4 - 
      16*crossprod[n12, s[1], v[2]]*dot[n12, v[1]]^4 + 
      (92*crossprod[s[1], v[1], v[2]]*dot[n12, v[1]]^2*dot[n12, v[2]])/3 - 
      152*crossprod[n12, s[1], v[1]]*dot[n12, v[1]]^3*dot[n12, v[2]] + 
      80*crossprod[n12, s[1], v[2]]*dot[n12, v[1]]^3*dot[n12, v[2]] - 
      (136*crossprod[s[1], v[1], v[2]]*dot[n12, v[1]]*dot[n12, v[2]]^2)/3 + 
      88*crossprod[n12, s[1], v[1]]*dot[n12, v[1]]^2*dot[n12, v[2]]^2 - 
      64*crossprod[n12, s[1], v[2]]*dot[n12, v[1]]^2*dot[n12, v[2]]^2 + 
      32*crossprod[n12, s[1], v[1]]*dot[n12, v[1]]*dot[n12, v[2]]^3 + 
      2*crossprod[s[1], v[1], v[2]]*dot[n12, v[1]]*dot[v[1], v[1]] + 
      48*crossprod[n12, s[1], v[1]]*dot[n12, v[1]]^2*dot[v[1], v[1]] + 
      (22*crossprod[s[1], v[1], v[2]]*dot[n12, v[2]]*dot[v[1], v[1]])/3 - 
      24*crossprod[n12, s[1], v[2]]*dot[n12, v[1]]*dot[n12, v[2]]*
       dot[v[1], v[1]] - (80*crossprod[n12, s[1], v[1]]*dot[n12, v[2]]^2*
        dot[v[1], v[1]])/3 + (56*crossprod[n12, s[1], v[2]]*dot[n12, v[2]]^2*
        dot[v[1], v[1]])/3 - 10*crossprod[n12, s[1], v[1]]*
       dot[v[1], v[1]]^2 - 2*crossprod[n12, s[1], v[2]]*dot[v[1], v[1]]^2 - 
      (106*crossprod[s[1], v[1], v[2]]*dot[n12, v[1]]*dot[v[1], v[2]])/3 - 
      44*crossprod[n12, s[1], v[1]]*dot[n12, v[1]]^2*dot[v[1], v[2]] - 
      24*crossprod[n12, s[1], v[2]]*dot[n12, v[1]]^2*dot[v[1], v[2]] + 
      (26*crossprod[s[1], v[1], v[2]]*dot[n12, v[2]]*dot[v[1], v[2]])/3 + 
      (184*crossprod[n12, s[1], v[1]]*dot[n12, v[1]]*dot[n12, v[2]]*
        dot[v[1], v[2]])/3 + (32*crossprod[n12, s[1], v[2]]*dot[n12, v[1]]*
        dot[n12, v[2]]*dot[v[1], v[2]])/3 + 12*crossprod[n12, s[1], v[1]]*
       dot[v[1], v[1]]*dot[v[1], v[2]] + 14*crossprod[n12, s[1], v[2]]*
       dot[v[1], v[1]]*dot[v[1], v[2]] - (20*crossprod[n12, s[1], v[1]]*
        dot[v[1], v[2]]^2)/3 - (28*crossprod[n12, s[1], v[2]]*
        dot[v[1], v[2]]^2)/3 + (52*crossprod[s[1], v[1], v[2]]*dot[n12, v[1]]*
        dot[v[2], v[2]])/3 + (148*crossprod[n12, s[1], v[1]]*dot[n12, v[1]]^2*
        dot[v[2], v[2]])/3 - (16*crossprod[n12, s[1], v[2]]*dot[n12, v[1]]^2*
        dot[v[2], v[2]])/3 + 9*crossprod[s[1], v[1], v[2]]*dot[n12, v[2]]*
       dot[v[2], v[2]] - 84*crossprod[n12, s[1], v[1]]*dot[n12, v[1]]*
       dot[n12, v[2]]*dot[v[2], v[2]] + 24*crossprod[n12, s[1], v[2]]*
       dot[n12, v[1]]*dot[n12, v[2]]*dot[v[2], v[2]] - 
      4*crossprod[n12, s[1], v[1]]*dot[n12, v[2]]^2*dot[v[2], v[2]] - 
      (4*crossprod[n12, s[1], v[1]]*dot[v[1], v[1]]*dot[v[2], v[2]])/3 - 
      (20*crossprod[n12, s[1], v[2]]*dot[v[1], v[1]]*dot[v[2], v[2]])/3 - 
      crossprod[n12, s[1], v[1]]*dot[v[1], v[2]]*dot[v[2], v[2]] + 
      10*crossprod[n12, s[1], v[2]]*dot[v[1], v[2]]*dot[v[2], v[2]] + 
      7*crossprod[n12, s[1], v[1]]*dot[v[2], v[2]]^2 - 
      6*crossprod[n12, s[1], v[2]]*dot[v[2], v[2]]^2) + 
    m2^2*((7*crossprod[s[1], v[1], v[2]]*dot[n12, v[1]]^3)/3 + 
      (58*crossprod[s[1], v[1], v[2]]*dot[n12, v[1]]^2*dot[n12, v[2]])/3 - 
      8*crossprod[n12, s[1], v[1]]*dot[n12, v[1]]^3*dot[n12, v[2]] - 
      8*crossprod[n12, s[1], v[2]]*dot[n12, v[1]]^3*dot[n12, v[2]] - 
      (413*crossprod[s[1], v[1], v[2]]*dot[n12, v[1]]*dot[n12, v[2]]^2)/6 + 
      20*crossprod[n12, s[1], v[1]]*dot[n12, v[1]]^2*dot[n12, v[2]]^2 - 
      112*crossprod[n12, s[1], v[2]]*dot[n12, v[1]]^2*dot[n12, v[2]]^2 + 
      (95*crossprod[s[1], v[1], v[2]]*dot[n12, v[2]]^3)/3 - 
      16*crossprod[n12, s[1], v[1]]*dot[n12, v[1]]*dot[n12, v[2]]^3 + 
      152*crossprod[n12, s[1], v[2]]*dot[n12, v[1]]*dot[n12, v[2]]^3 + 
      (5*crossprod[n12, s[1], v[1]]*dot[n12, v[2]]^4)/2 - 
      (61*crossprod[n12, s[1], v[2]]*dot[n12, v[2]]^4)/2 + 
      (141*crossprod[s[1], v[1], v[2]]*dot[n12, v[1]]*dot[v[1], v[1]])/16 + 
      crossprod[n12, s[1], v[1]]*dot[n12, v[1]]^2*dot[v[1], v[1]] - 
      (187*crossprod[s[1], v[1], v[2]]*dot[n12, v[2]]*dot[v[1], v[1]])/12 - 
      14*crossprod[n12, s[1], v[1]]*dot[n12, v[1]]*dot[n12, v[2]]*
       dot[v[1], v[1]] + 4*crossprod[n12, s[1], v[2]]*dot[n12, v[1]]*
       dot[n12, v[2]]*dot[v[1], v[1]] + (37*crossprod[n12, s[1], v[1]]*
        dot[n12, v[2]]^2*dot[v[1], v[1]])/6 + 
      (56*crossprod[n12, s[1], v[2]]*dot[n12, v[2]]^2*dot[v[1], v[1]])/3 + 
      (89*crossprod[n12, s[1], v[1]]*dot[v[1], v[1]]^2)/16 - 
      (593*crossprod[s[1], v[1], v[2]]*dot[n12, v[1]]*dot[v[1], v[2]])/12 + 
      7*crossprod[n12, s[1], v[1]]*dot[n12, v[1]]^2*dot[v[1], v[2]] + 
      2*crossprod[n12, s[1], v[2]]*dot[n12, v[1]]^2*dot[v[1], v[2]] + 
      (278*crossprod[s[1], v[1], v[2]]*dot[n12, v[2]]*dot[v[1], v[2]])/3 + 
      (230*crossprod[n12, s[1], v[1]]*dot[n12, v[1]]*dot[n12, v[2]]*
        dot[v[1], v[2]])/3 + (284*crossprod[n12, s[1], v[2]]*dot[n12, v[1]]*
        dot[n12, v[2]]*dot[v[1], v[2]])/3 - 
      (125*crossprod[n12, s[1], v[1]]*dot[n12, v[2]]^2*dot[v[1], v[2]])/2 - 
      101*crossprod[n12, s[1], v[2]]*dot[n12, v[2]]^2*dot[v[1], v[2]] - 
      (301*crossprod[n12, s[1], v[1]]*dot[v[1], v[1]]*dot[v[1], v[2]])/16 + 
      (3*crossprod[n12, s[1], v[2]]*dot[v[1], v[1]]*dot[v[1], v[2]])/2 + 
      (35*crossprod[n12, s[1], v[1]]*dot[v[1], v[2]]^2)/12 - 
      (61*crossprod[n12, s[1], v[2]]*dot[v[1], v[2]]^2)/3 + 
      (145*crossprod[s[1], v[1], v[2]]*dot[n12, v[1]]*dot[v[2], v[2]])/3 - 
      (28*crossprod[n12, s[1], v[1]]*dot[n12, v[1]]^2*dot[v[2], v[2]])/3 + 
      (68*crossprod[n12, s[1], v[2]]*dot[n12, v[1]]^2*dot[v[2], v[2]])/3 - 
      73*crossprod[s[1], v[1], v[2]]*dot[n12, v[2]]*dot[v[2], v[2]] - 
      172*crossprod[n12, s[1], v[1]]*dot[n12, v[1]]*dot[n12, v[2]]*
       dot[v[2], v[2]] + 12*crossprod[n12, s[1], v[2]]*dot[n12, v[1]]*
       dot[n12, v[2]]*dot[v[2], v[2]] + 168*crossprod[n12, s[1], v[1]]*
       dot[n12, v[2]]^2*dot[v[2], v[2]] - 54*crossprod[n12, s[1], v[2]]*
       dot[n12, v[2]]^2*dot[v[2], v[2]] + (59*crossprod[n12, s[1], v[1]]*
        dot[v[1], v[1]]*dot[v[2], v[2]])/6 - 
      (17*crossprod[n12, s[1], v[2]]*dot[v[1], v[1]]*dot[v[2], v[2]])/3 + 
      31*crossprod[n12, s[1], v[1]]*dot[v[1], v[2]]*dot[v[2], v[2]] + 
      13*crossprod[n12, s[1], v[2]]*dot[v[1], v[2]]*dot[v[2], v[2]] - 
      (61*crossprod[n12, s[1], v[1]]*dot[v[2], v[2]]^2)/2 + 
      (23*crossprod[n12, s[1], v[2]]*dot[v[2], v[2]]^2)/2)))/r12^3 + 
 (G^3*(m2^3*((-5977*crossprod[s[1], v[1], v[2]]*dot[n12, v[1]])/150 + 
      (198*logr12*crossprod[s[1], v[1], v[2]]*dot[n12, v[1]])/5 - 
      44*crossprod[n12, s[1], v[1]]*dot[n12, v[1]]^2 + 
      30*logr12*crossprod[n12, s[1], v[1]]*dot[n12, v[1]]^2 - 
      (116*crossprod[n12, s[1], v[2]]*dot[n12, v[1]]^2)/3 + 
      48*logr12*crossprod[n12, s[1], v[2]]*dot[n12, v[1]]^2 + 
      (1022*crossprod[s[1], v[1], v[2]]*dot[n12, v[2]])/75 + 
      (144*logr12*crossprod[s[1], v[1], v[2]]*dot[n12, v[2]])/5 + 
      110*crossprod[n12, s[1], v[1]]*dot[n12, v[1]]*dot[n12, v[2]] - 
      102*logr12*crossprod[n12, s[1], v[1]]*dot[n12, v[1]]*dot[n12, v[2]] - 
      (434*crossprod[n12, s[1], v[2]]*dot[n12, v[1]]*dot[n12, v[2]])/3 + 
      288*logr12*crossprod[n12, s[1], v[2]]*dot[n12, v[1]]*dot[n12, v[2]] - 
      68*crossprod[n12, s[1], v[1]]*dot[n12, v[2]]^2 + 
      72*logr12*crossprod[n12, s[1], v[1]]*dot[n12, v[2]]^2 + 
      (556*crossprod[n12, s[1], v[2]]*dot[n12, v[2]]^2)/3 - 
      336*logr12*crossprod[n12, s[1], v[2]]*dot[n12, v[2]]^2 + 
      (29*crossprod[n12, s[1], v[1]]*dot[v[1], v[1]])/2 - 
      6*logr12*crossprod[n12, s[1], v[1]]*dot[v[1], v[1]] + 
      (827*crossprod[n12, s[1], v[2]]*dot[v[1], v[1]])/150 - 
      (48*logr12*crossprod[n12, s[1], v[2]]*dot[v[1], v[1]])/5 - 
      (958*crossprod[n12, s[1], v[1]]*dot[v[1], v[2]])/25 + 
      (102*logr12*crossprod[n12, s[1], v[1]]*dot[v[1], v[2]])/5 + 
      (1876*crossprod[n12, s[1], v[2]]*dot[v[1], v[2]])/75 - 
      (288*logr12*crossprod[n12, s[1], v[2]]*dot[v[1], v[2]])/5 + 
      (1191*crossprod[n12, s[1], v[1]]*dot[v[2], v[2]])/50 - 
      (72*logr12*crossprod[n12, s[1], v[1]]*dot[v[2], v[2]])/5 - 
      (4579*crossprod[n12, s[1], v[2]]*dot[v[2], v[2]])/150 + 
      (336*logr12*crossprod[n12, s[1], v[2]]*dot[v[2], v[2]])/5 + 
      ((-66*crossprod[s[1], v[1], v[2]]*dot[n12, v[1]])/5 - 
        10*crossprod[n12, s[1], v[1]]*dot[n12, v[1]]^2 - 
        16*crossprod[n12, s[1], v[2]]*dot[n12, v[1]]^2 - 
        (48*crossprod[s[1], v[1], v[2]]*dot[n12, v[2]])/5 + 
        34*crossprod[n12, s[1], v[1]]*dot[n12, v[1]]*dot[n12, v[2]] - 
        96*crossprod[n12, s[1], v[2]]*dot[n12, v[1]]*dot[n12, v[2]] - 
        24*crossprod[n12, s[1], v[1]]*dot[n12, v[2]]^2 + 
        112*crossprod[n12, s[1], v[2]]*dot[n12, v[2]]^2 + 
        2*crossprod[n12, s[1], v[1]]*dot[v[1], v[1]] + 
        (16*crossprod[n12, s[1], v[2]]*dot[v[1], v[1]])/5 - 
        (34*crossprod[n12, s[1], v[1]]*dot[v[1], v[2]])/5 + 
        (96*crossprod[n12, s[1], v[2]]*dot[v[1], v[2]])/5 + 
        (24*crossprod[n12, s[1], v[1]]*dot[v[2], v[2]])/5 - 
        (112*crossprod[n12, s[1], v[2]]*dot[v[2], v[2]])/5)/eps) + 
    m1^2*m2*((1202*crossprod[s[1], v[1], v[2]]*dot[n12, v[1]])/75 - 
      (276*logr12*crossprod[s[1], v[1], v[2]]*dot[n12, v[1]])/5 - 
      (268*crossprod[n12, s[1], v[1]]*dot[n12, v[1]]^2)/3 + 
      153*logr12*crossprod[n12, s[1], v[1]]*dot[n12, v[1]]^2 + 
      (155*crossprod[n12, s[1], v[2]]*dot[n12, v[1]]^2)/2 - 
      114*logr12*crossprod[n12, s[1], v[2]]*dot[n12, v[1]]^2 - 
      (809*crossprod[s[1], v[1], v[2]]*dot[n12, v[2]])/30 + 
      102*logr12*crossprod[s[1], v[1], v[2]]*dot[n12, v[2]] - 
      (47*crossprod[n12, s[1], v[1]]*dot[n12, v[1]]*dot[n12, v[2]])/6 + 
      48*logr12*crossprod[n12, s[1], v[1]]*dot[n12, v[1]]*dot[n12, v[2]] - 
      (145*crossprod[n12, s[1], v[2]]*dot[n12, v[1]]*dot[n12, v[2]])/2 + 
      108*logr12*crossprod[n12, s[1], v[2]]*dot[n12, v[1]]*dot[n12, v[2]] + 
      (284*crossprod[n12, s[1], v[1]]*dot[n12, v[2]]^2)/3 - 
      201*logr12*crossprod[n12, s[1], v[1]]*dot[n12, v[2]]^2 - 
      (5*crossprod[n12, s[1], v[2]]*dot[n12, v[2]]^2)/2 + 
      6*logr12*crossprod[n12, s[1], v[2]]*dot[n12, v[2]]^2 + 
      (2917*crossprod[n12, s[1], v[1]]*dot[v[1], v[1]])/150 - 
      (153*logr12*crossprod[n12, s[1], v[1]]*dot[v[1], v[1]])/5 - 
      (907*crossprod[n12, s[1], v[2]]*dot[v[1], v[1]])/50 + 
      (114*logr12*crossprod[n12, s[1], v[2]]*dot[v[1], v[1]])/5 - 
      (1219*crossprod[n12, s[1], v[1]]*dot[v[1], v[2]])/75 - 
      (48*logr12*crossprod[n12, s[1], v[1]]*dot[v[1], v[2]])/5 + 
      (1279*crossprod[n12, s[1], v[2]]*dot[v[1], v[2]])/50 - 
      (108*logr12*crossprod[n12, s[1], v[2]]*dot[v[1], v[2]])/5 - 
      (479*crossprod[n12, s[1], v[1]]*dot[v[2], v[2]])/150 + 
      (201*logr12*crossprod[n12, s[1], v[1]]*dot[v[2], v[2]])/5 - 
      (186*crossprod[n12, s[1], v[2]]*dot[v[2], v[2]])/25 - 
      (6*logr12*crossprod[n12, s[1], v[2]]*dot[v[2], v[2]])/5 + 
      ((92*crossprod[s[1], v[1], v[2]]*dot[n12, v[1]])/5 - 
        51*crossprod[n12, s[1], v[1]]*dot[n12, v[1]]^2 + 
        38*crossprod[n12, s[1], v[2]]*dot[n12, v[1]]^2 - 
        34*crossprod[s[1], v[1], v[2]]*dot[n12, v[2]] - 
        16*crossprod[n12, s[1], v[1]]*dot[n12, v[1]]*dot[n12, v[2]] - 
        36*crossprod[n12, s[1], v[2]]*dot[n12, v[1]]*dot[n12, v[2]] + 
        67*crossprod[n12, s[1], v[1]]*dot[n12, v[2]]^2 - 
        2*crossprod[n12, s[1], v[2]]*dot[n12, v[2]]^2 + 
        (51*crossprod[n12, s[1], v[1]]*dot[v[1], v[1]])/5 - 
        (38*crossprod[n12, s[1], v[2]]*dot[v[1], v[1]])/5 + 
        (16*crossprod[n12, s[1], v[1]]*dot[v[1], v[2]])/5 + 
        (36*crossprod[n12, s[1], v[2]]*dot[v[1], v[2]])/5 - 
        (67*crossprod[n12, s[1], v[1]]*dot[v[2], v[2]])/5 + 
        (2*crossprod[n12, s[1], v[2]]*dot[v[2], v[2]])/5)/eps) + 
    m1*m2^2*((-296*crossprod[s[1], v[1], v[2]]*dot[n12, v[1]])/3 - 
      (1295*crossprod[n12, s[1], v[1]]*dot[n12, v[1]]^2)/6 + 
      (295*crossprod[n12, s[1], v[2]]*dot[n12, v[1]]^2)/2 + 
      (739*crossprod[s[1], v[1], v[2]]*dot[n12, v[2]])/6 + 
      (3605*crossprod[n12, s[1], v[1]]*dot[n12, v[1]]*dot[n12, v[2]])/6 - 
      (2221*crossprod[n12, s[1], v[2]]*dot[n12, v[1]]*dot[n12, v[2]])/6 - 
      (803*crossprod[n12, s[1], v[1]]*dot[n12, v[2]]^2)/2 + 
      (1435*crossprod[n12, s[1], v[2]]*dot[n12, v[2]]^2)/6 + 
      (319*crossprod[n12, s[1], v[1]]*dot[v[1], v[1]])/6 - 
      31*crossprod[n12, s[1], v[2]]*dot[v[1], v[1]] - 
      (446*crossprod[n12, s[1], v[1]]*dot[v[1], v[2]])/3 + 
      (533*crossprod[n12, s[1], v[2]]*dot[v[1], v[2]])/6 + 
      (191*crossprod[n12, s[1], v[1]]*dot[v[2], v[2]])/2 - 
      (347*crossprod[n12, s[1], v[2]]*dot[v[2], v[2]])/6 + 
      Pi^2*((-21*crossprod[s[1], v[1], v[2]]*dot[n12, v[1]])/32 + 
        (2235*crossprod[n12, s[1], v[1]]*dot[n12, v[1]]^2)/64 - 
        (1245*crossprod[n12, s[1], v[2]]*dot[n12, v[1]]^2)/64 + 
        (453*crossprod[s[1], v[1], v[2]]*dot[n12, v[2]])/32 - 
        (285*crossprod[n12, s[1], v[1]]*dot[n12, v[1]]*dot[n12, v[2]])/8 + 
        (1155*crossprod[n12, s[1], v[2]]*dot[n12, v[1]]*dot[n12, v[2]])/16 + 
        (45*crossprod[n12, s[1], v[1]]*dot[n12, v[2]]^2)/64 - 
        (3375*crossprod[n12, s[1], v[2]]*dot[n12, v[2]]^2)/64 - 
        (447*crossprod[n12, s[1], v[1]]*dot[v[1], v[1]])/64 + 
        (249*crossprod[n12, s[1], v[2]]*dot[v[1], v[1]])/64 + 
        (57*crossprod[n12, s[1], v[1]]*dot[v[1], v[2]])/8 - 
        (231*crossprod[n12, s[1], v[2]]*dot[v[1], v[2]])/16 - 
        (9*crossprod[n12, s[1], v[1]]*dot[v[2], v[2]])/64 + 
        (675*crossprod[n12, s[1], v[2]]*dot[v[2], v[2]])/64))))/r12^4


==> anc/unreduced-pointmass-upto3pn.dat.m <==
(* notation: crossprod[A,B,C] == ( \vec{A} \times \vec{B} ) \cdot \vec{C} *)
(* dot[A,B] == \vec{A} \cdot \vec{B} *)
(* logr12 == Log[r/R_0] *)
(* eps == \epsilon == d-3 *)
(* n12 == (\vec{x}_1 - \vec{x}_2)/r *)
(* s[i] == \vec{S}_i *)
(* v[i] == \vec{v}_i *)
(* P[i] == \vec{p}_i *)
(* a[i,j] == \frac{d^{j+2} \vec{x}_i}{dt^{j+2}} *)
(* sa[i,j] == \frac{d^{j} \vec{S}_i}{dt^{j}} *)

(G*m1*m2)/r12 + (m1*dot[v[1], v[1]])/2 + (m2*dot[v[2], v[2]])/2 + 
 cInv^2*((G^2*(-(m1^2*m2)/2 - (m1*m2^2)/2))/r12^2 + 
   (m1*dot[v[1], v[1]]^2)/8 + (m2*dot[v[2], v[2]]^2)/8 + 
   (G*m1*m2*(-(dot[n12, v[1]]*dot[n12, v[2]])/2 + (3*dot[v[1], v[1]])/2 - 
      (7*dot[v[1], v[2]])/2 + (3*dot[v[2], v[2]])/2))/r12) + 
 cInv^4*((G^3*((m1^3*m2)/2 + 3*m1^2*m2^2 + (m1*m2^3)/2))/r12^3 + 
   G*m1*m2*r12*(-(dot[n12, a[1, 0]]*dot[n12, a[2, 0]])/8 + 
     (15*dot[a[1, 0], a[2, 0]])/8) + (m1*dot[v[1], v[1]]^3)/16 + 
   (m2*dot[v[2], v[2]]^3)/16 + 
   G*m1*m2*((dot[n12, a[2, 0]]*dot[n12, v[1]]^2)/8 - 
     (dot[n12, a[1, 0]]*dot[n12, v[2]]^2)/8 - 
     (7*dot[n12, v[2]]*dot[a[1, 0], v[2]])/4 + 
     (3*dot[n12, v[2]]*dot[v[1], a[1, 0]])/2 + 
     (7*dot[n12, v[1]]*dot[v[1], a[2, 0]])/4 - 
     (dot[n12, a[2, 0]]*dot[v[1], v[1]])/8 - 
     (3*dot[n12, v[1]]*dot[v[2], a[2, 0]])/2 + 
     (dot[n12, a[1, 0]]*dot[v[2], v[2]])/8) + 
   (G*m1*m2*((3*dot[n12, v[1]]^2*dot[n12, v[2]]^2)/8 - 
      (3*dot[n12, v[1]]*dot[n12, v[2]]*dot[v[1], v[1]])/4 - 
      (dot[n12, v[2]]^2*dot[v[1], v[1]])/8 + (7*dot[v[1], v[1]]^2)/8 + 
      (3*dot[n12, v[1]]*dot[n12, v[2]]*dot[v[1], v[2]])/2 - 
      (5*dot[v[1], v[1]]*dot[v[1], v[2]])/4 + dot[v[1], v[2]]^2/4 - 
      (dot[n12, v[1]]^2*dot[v[2], v[2]])/8 - 
      (3*dot[n12, v[1]]*dot[n12, v[2]]*dot[v[2], v[2]])/4 + 
      (3*dot[v[1], v[1]]*dot[v[2], v[2]])/8 - 
      (5*dot[v[1], v[2]]*dot[v[2], v[2]])/4 + (7*dot[v[2], v[2]]^2)/8))/r12 + 
   (G^2*(m1^2*m2*(dot[n12, v[2]]^2/2 + 2*dot[v[1], v[1]] - 
        (7*dot[v[1], v[2]])/2 + (7*dot[v[2], v[2]])/4) + 
      m1*m2^2*(dot[n12, v[1]]^2/2 + (7*dot[v[1], v[1]])/4 - 
        (7*dot[v[1], v[2]])/2 + 2*dot[v[2], v[2]])))/r12^2) + 
 cInv^6*((G^4*((-3*m1^4*m2)/8 - 6*m1^3*m2^2 - 6*m1^2*m2^3 - (3*m1*m2^4)/8))/
    r12^4 + (G^3*(m1^3*m2*((35*dot[n12, a[1, 0]])/3 - 
        14*logr12*dot[n12, a[1, 0]] + ((14*dot[n12, a[1, 0]])/3 - 
          (2*dot[n12, a[2, 0]])/3)/eps - (5*dot[n12, a[2, 0]])/3 + 
        2*logr12*dot[n12, a[2, 0]]) + m1*m2^3*((5*dot[n12, a[1, 0]])/3 - 
        2*logr12*dot[n12, a[1, 0]] + ((2*dot[n12, a[1, 0]])/3 - 
          (14*dot[n12, a[2, 0]])/3)/eps - (35*dot[n12, a[2, 0]])/3 + 
        14*logr12*dot[n12, a[2, 0]]) + m1^2*m2^2*(32*dot[n12, a[1, 0]] - 
        32*dot[n12, a[2, 0]] + Pi^2*(-2*dot[n12, a[1, 0]] + 
          2*dot[n12, a[2, 0]]))))/r12^2 + 
   G*m1*m2*r12^3*((dot[n12, a[1, 1]]*dot[n12, a[2, 1]])/48 - 
     (23*dot[a[1, 1], a[2, 1]])/144) + 
   G^2*(m1^2*m2*(dot[n12, a[1, 0]]^2/3 - (11*dot[n12, a[1, 0]]*
         dot[n12, a[2, 0]])/6 - (121*dot[a[1, 0], a[1, 0]])/18 + 
       (22*logr12*dot[a[1, 0], a[1, 0]])/3 + ((-11*dot[a[1, 0], a[1, 0]])/3 - 
         (22*dot[a[1, 0], a[2, 0]])/3)/eps - (347*dot[a[1, 0], a[2, 0]])/72 + 
       (44*logr12*dot[a[1, 0], a[2, 0]])/3) + 
     m1*m2^2*((-11*dot[n12, a[1, 0]]*dot[n12, a[2, 0]])/6 + 
       dot[n12, a[2, 0]]^2/3 - (347*dot[a[1, 0], a[2, 0]])/72 + 
       (44*logr12*dot[a[1, 0], a[2, 0]])/3 + ((-22*dot[a[1, 0], a[2, 0]])/3 - 
         (11*dot[a[2, 0], a[2, 0]])/3)/eps - (121*dot[a[2, 0], a[2, 0]])/18 + 
       (22*logr12*dot[a[2, 0], a[2, 0]])/3)) + (5*m1*dot[v[1], v[1]]^4)/128 + 
   G*m1*m2*r12^2*((dot[n12, a[1, 0]]*dot[n12, a[2, 1]]*dot[n12, v[1]])/16 - 
     (dot[n12, a[1, 1]]*dot[n12, a[2, 0]]*dot[n12, v[2]])/16 - 
     (3*dot[n12, a[2, 0]]*dot[a[1, 0], a[1, 0]])/8 - 
     (15*dot[n12, v[1]]*dot[a[1, 0], a[2, 1]])/16 + 
     (15*dot[n12, v[2]]*dot[a[1, 1], a[2, 0]])/16 + 
     (7*dot[n12, a[2, 0]]*dot[a[1, 1], v[2]])/16 + 
     (3*dot[n12, a[1, 0]]*dot[a[2, 0], a[2, 0]])/8 + 
     (dot[n12, a[2, 1]]*dot[v[1], a[1, 0]])/16 - 
     (3*dot[n12, a[2, 0]]*dot[v[1], a[1, 1]])/8 - 
     (7*dot[n12, a[1, 0]]*dot[v[1], a[2, 1]])/16 - 
     (dot[n12, a[1, 1]]*dot[v[2], a[2, 0]])/16 + 
     (3*dot[n12, a[1, 0]]*dot[v[2], a[2, 1]])/8) + 
   (5*m2*dot[v[2], v[2]]^4)/128 + G*m1*m2*r12*
    (-(dot[n12, a[2, 1]]*dot[n12, v[1]]^3)/48 + 
     (3*dot[n12, a[1, 0]]*dot[n12, a[2, 0]]*dot[n12, v[1]]*dot[n12, v[2]])/
      16 - (dot[n12, a[1, 1]]*dot[n12, v[2]]^3)/48 + 
     (3*dot[n12, v[2]]^2*dot[a[1, 0], a[1, 0]])/8 + 
     (29*dot[n12, v[1]]*dot[n12, v[2]]*dot[a[1, 0], a[2, 0]])/16 + 
     (13*dot[n12, a[2, 0]]*dot[n12, v[1]]*dot[a[1, 0], v[2]])/16 - 
     (7*dot[n12, v[2]]^2*dot[a[1, 1], v[2]])/16 + 
     (3*dot[n12, v[1]]^2*dot[a[2, 0], a[2, 0]])/8 - 
     (3*dot[n12, a[2, 0]]*dot[n12, v[1]]*dot[v[1], a[1, 0]])/4 - 
     (3*dot[n12, a[2, 0]]*dot[n12, v[2]]*dot[v[1], a[1, 0]])/16 + 
     (3*dot[n12, v[2]]^2*dot[v[1], a[1, 1]])/8 + 
     (13*dot[n12, a[1, 0]]*dot[n12, v[2]]*dot[v[1], a[2, 0]])/16 - 
     (3*dot[a[1, 0], v[2]]*dot[v[1], a[2, 0]])/16 + 
     (5*dot[v[1], a[1, 0]]*dot[v[1], a[2, 0]])/4 - 
     (7*dot[n12, v[1]]^2*dot[v[1], a[2, 1]])/16 - 
     (3*dot[n12, a[1, 0]]*dot[n12, a[2, 0]]*dot[v[1], v[1]])/16 + 
     (dot[n12, a[2, 1]]*dot[n12, v[1]]*dot[v[1], v[1]])/16 + 
     (13*dot[a[1, 0], a[2, 0]]*dot[v[1], v[1]])/16 + 
     (3*dot[a[2, 0], a[2, 0]]*dot[v[1], v[1]])/8 - 
     (7*dot[v[1], a[2, 1]]*dot[v[1], v[1]])/16 + 
     (5*dot[n12, a[1, 0]]*dot[n12, a[2, 0]]*dot[v[1], v[2]])/16 + 
     (5*dot[a[1, 0], a[2, 0]]*dot[v[1], v[2]])/16 - 
     (3*dot[n12, a[1, 0]]*dot[n12, v[1]]*dot[v[2], a[2, 0]])/16 - 
     (3*dot[n12, a[1, 0]]*dot[n12, v[2]]*dot[v[2], a[2, 0]])/4 + 
     (5*dot[a[1, 0], v[2]]*dot[v[2], a[2, 0]])/4 - 
     (11*dot[v[1], a[1, 0]]*dot[v[2], a[2, 0]])/16 + 
     (3*dot[n12, v[1]]^2*dot[v[2], a[2, 1]])/8 + 
     (3*dot[v[1], v[1]]*dot[v[2], a[2, 1]])/8 - 
     (3*dot[n12, a[1, 0]]*dot[n12, a[2, 0]]*dot[v[2], v[2]])/16 + 
     (dot[n12, a[1, 1]]*dot[n12, v[2]]*dot[v[2], v[2]])/16 + 
     (3*dot[a[1, 0], a[1, 0]]*dot[v[2], v[2]])/8 + 
     (13*dot[a[1, 0], a[2, 0]]*dot[v[2], v[2]])/16 - 
     (7*dot[a[1, 1], v[2]]*dot[v[2], v[2]])/16 + 
     (3*dot[v[1], a[1, 1]]*dot[v[2], v[2]])/8) + 
   G*m1*m2*((-3*dot[n12, a[2, 0]]*dot[n12, v[1]]^3*dot[n12, v[2]])/16 + 
     (3*dot[n12, a[1, 0]]*dot[n12, v[1]]*dot[n12, v[2]]^3)/16 + 
     (13*dot[n12, v[1]]*dot[n12, v[2]]^2*dot[a[1, 0], v[2]])/16 - 
     (3*dot[n12, v[1]]*dot[n12, v[2]]^2*dot[v[1], a[1, 0]])/4 - 
     (dot[n12, v[2]]^3*dot[v[1], a[1, 0]])/16 - 
     (13*dot[n12, v[1]]^2*dot[n12, v[2]]*dot[v[1], a[2, 0]])/16 + 
     (3*dot[n12, a[2, 0]]*dot[n12, v[1]]^2*dot[v[1], v[1]])/16 + 
     (3*dot[n12, a[2, 0]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[v[1], v[1]])/16 - 
     (3*dot[n12, a[1, 0]]*dot[n12, v[2]]^2*dot[v[1], v[1]])/16 - 
     (5*dot[n12, v[2]]*dot[a[1, 0], v[2]]*dot[v[1], v[1]])/8 + 
     (7*dot[n12, v[2]]*dot[v[1], a[1, 0]]*dot[v[1], v[1]])/4 + 
     (5*dot[n12, v[1]]*dot[v[1], a[2, 0]]*dot[v[1], v[1]])/8 + 
     (13*dot[n12, v[2]]*dot[v[1], a[2, 0]]*dot[v[1], v[1]])/16 - 
     (3*dot[n12, a[2, 0]]*dot[v[1], v[1]]^2)/16 - 
     (5*dot[n12, a[2, 0]]*dot[n12, v[1]]^2*dot[v[1], v[2]])/16 + 
     (5*dot[n12, a[1, 0]]*dot[n12, v[2]]^2*dot[v[1], v[2]])/16 - 
     (5*dot[n12, v[2]]*dot[a[1, 0], v[2]]*dot[v[1], v[2]])/8 - 
     (dot[n12, v[2]]*dot[v[1], a[1, 0]]*dot[v[1], v[2]])/2 + 
     (5*dot[n12, v[1]]*dot[v[1], a[2, 0]]*dot[v[1], v[2]])/8 + 
     (5*dot[n12, a[2, 0]]*dot[v[1], v[1]]*dot[v[1], v[2]])/16 + 
     (dot[n12, v[1]]^3*dot[v[2], a[2, 0]])/16 + 
     (3*dot[n12, v[1]]^2*dot[n12, v[2]]*dot[v[2], a[2, 0]])/4 - 
     (7*dot[n12, v[1]]*dot[v[1], v[1]]*dot[v[2], a[2, 0]])/16 - 
     (3*dot[n12, v[2]]*dot[v[1], v[1]]*dot[v[2], a[2, 0]])/4 + 
     (dot[n12, v[1]]*dot[v[1], v[2]]*dot[v[2], a[2, 0]])/2 + 
     (3*dot[n12, a[2, 0]]*dot[n12, v[1]]^2*dot[v[2], v[2]])/16 - 
     (3*dot[n12, a[1, 0]]*dot[n12, v[1]]*dot[n12, v[2]]*dot[v[2], v[2]])/16 - 
     (3*dot[n12, a[1, 0]]*dot[n12, v[2]]^2*dot[v[2], v[2]])/16 - 
     (13*dot[n12, v[1]]*dot[a[1, 0], v[2]]*dot[v[2], v[2]])/16 - 
     (5*dot[n12, v[2]]*dot[a[1, 0], v[2]]*dot[v[2], v[2]])/8 + 
     (3*dot[n12, v[1]]*dot[v[1], a[1, 0]]*dot[v[2], v[2]])/4 + 
     (7*dot[n12, v[2]]*dot[v[1], a[1, 0]]*dot[v[2], v[2]])/16 + 
     (5*dot[n12, v[1]]*dot[v[1], a[2, 0]]*dot[v[2], v[2]])/8 + 
     (3*dot[n12, a[1, 0]]*dot[v[1], v[1]]*dot[v[2], v[2]])/16 - 
     (3*dot[n12, a[2, 0]]*dot[v[1], v[1]]*dot[v[2], v[2]])/16 - 
     (5*dot[n12, a[1, 0]]*dot[v[1], v[2]]*dot[v[2], v[2]])/16 - 
     (7*dot[n12, v[1]]*dot[v[2], a[2, 0]]*dot[v[2], v[2]])/4 + 
     (3*dot[n12, a[1, 0]]*dot[v[2], v[2]]^2)/16) + 
   (G*m1*m2*((-5*dot[n12, v[1]]^3*dot[n12, v[2]]^3)/16 + 
      (9*dot[n12, v[1]]^2*dot[n12, v[2]]^2*dot[v[1], v[1]])/16 + 
      (3*dot[n12, v[1]]*dot[n12, v[2]]^3*dot[v[1], v[1]])/16 - 
      (7*dot[n12, v[1]]*dot[n12, v[2]]*dot[v[1], v[1]]^2)/16 - 
      (3*dot[n12, v[2]]^2*dot[v[1], v[1]]^2)/16 + (11*dot[v[1], v[1]]^3)/16 - 
      (15*dot[n12, v[1]]^2*dot[n12, v[2]]^2*dot[v[1], v[2]])/16 + 
      (dot[n12, v[1]]*dot[n12, v[2]]*dot[v[1], v[1]]*dot[v[1], v[2]])/4 + 
      (5*dot[n12, v[2]]^2*dot[v[1], v[1]]*dot[v[1], v[2]])/16 - 
      (17*dot[v[1], v[1]]^2*dot[v[1], v[2]])/16 + 
      (5*dot[n12, v[1]]*dot[n12, v[2]]*dot[v[1], v[2]]^2)/8 + 
      (3*dot[v[1], v[1]]*dot[v[1], v[2]]^2)/8 + dot[v[1], v[2]]^3/8 + 
      (3*dot[n12, v[1]]^3*dot[n12, v[2]]*dot[v[2], v[2]])/16 + 
      (9*dot[n12, v[1]]^2*dot[n12, v[2]]^2*dot[v[2], v[2]])/16 - 
      (3*dot[n12, v[1]]^2*dot[v[1], v[1]]*dot[v[2], v[2]])/16 - 
      (5*dot[n12, v[1]]*dot[n12, v[2]]*dot[v[1], v[1]]*dot[v[2], v[2]])/16 - 
      (3*dot[n12, v[2]]^2*dot[v[1], v[1]]*dot[v[2], v[2]])/16 + 
      (dot[v[1], v[1]]^2*dot[v[2], v[2]])/2 + 
      (5*dot[n12, v[1]]^2*dot[v[1], v[2]]*dot[v[2], v[2]])/16 + 
      (dot[n12, v[1]]*dot[n12, v[2]]*dot[v[1], v[2]]*dot[v[2], v[2]])/4 - 
      (19*dot[v[1], v[1]]*dot[v[1], v[2]]*dot[v[2], v[2]])/16 + 
      (3*dot[v[1], v[2]]^2*dot[v[2], v[2]])/8 - 
      (3*dot[n12, v[1]]^2*dot[v[2], v[2]]^2)/16 - 
      (7*dot[n12, v[1]]*dot[n12, v[2]]*dot[v[2], v[2]]^2)/16 + 
      (dot[v[1], v[1]]*dot[v[2], v[2]]^2)/2 - 
      (17*dot[v[1], v[2]]*dot[v[2], v[2]]^2)/16 + (11*dot[v[2], v[2]]^3)/16))/
    r12 + (G^2*(m1^2*m2*((-10*dot[n12, a[1, 0]]*dot[n12, v[1]]^2)/3 + 
        (dot[n12, a[2, 0]]*dot[n12, v[1]]^2)/6 + 7*dot[n12, a[1, 0]]*
         dot[n12, v[1]]*dot[n12, v[2]] - (2*dot[n12, a[2, 0]]*dot[n12, v[1]]*
          dot[n12, v[2]])/3 - (11*dot[n12, a[1, 0]]*dot[n12, v[2]]^2)/3 + 
        (27*dot[n12, v[1]]*dot[a[1, 0], v[2]])/2 - 
        (29*dot[n12, v[2]]*dot[a[1, 0], v[2]])/6 - 
        (62*dot[n12, v[1]]*dot[v[1], a[1, 0]])/3 + 4*dot[n12, v[2]]*
         dot[v[1], a[1, 0]] + (34*dot[n12, v[1]]*dot[v[1], a[2, 0]])/3 + 
        (5*dot[n12, v[2]]*dot[v[1], a[2, 0]])/6 - 
        (16*dot[n12, a[1, 0]]*dot[v[1], v[1]])/3 - 
        (5*dot[n12, a[2, 0]]*dot[v[1], v[1]])/6 + 
        (7*dot[n12, a[1, 0]]*dot[v[1], v[2]])/2 + 
        (5*dot[n12, a[2, 0]]*dot[v[1], v[2]])/6 - 
        (25*dot[n12, v[1]]*dot[v[2], a[2, 0]])/6 + 
        (11*dot[n12, a[1, 0]]*dot[v[2], v[2]])/6) + 
      m1*m2^2*((11*dot[n12, a[2, 0]]*dot[n12, v[1]]^2)/3 + 
        (2*dot[n12, a[1, 0]]*dot[n12, v[1]]*dot[n12, v[2]])/3 - 
        7*dot[n12, a[2, 0]]*dot[n12, v[1]]*dot[n12, v[2]] - 
        (dot[n12, a[1, 0]]*dot[n12, v[2]]^2)/6 + 
        (10*dot[n12, a[2, 0]]*dot[n12, v[2]]^2)/3 - 
        (5*dot[n12, v[1]]*dot[a[1, 0], v[2]])/6 - 
        (34*dot[n12, v[2]]*dot[a[1, 0], v[2]])/3 + 
        (25*dot[n12, v[2]]*dot[v[1], a[1, 0]])/6 + 
        (29*dot[n12, v[1]]*dot[v[1], a[2, 0]])/6 - 
        (27*dot[n12, v[2]]*dot[v[1], a[2, 0]])/2 - 
        (11*dot[n12, a[2, 0]]*dot[v[1], v[1]])/6 - 
        (5*dot[n12, a[1, 0]]*dot[v[1], v[2]])/6 - 
        (7*dot[n12, a[2, 0]]*dot[v[1], v[2]])/2 - 4*dot[n12, v[1]]*
         dot[v[2], a[2, 0]] + (62*dot[n12, v[2]]*dot[v[2], a[2, 0]])/3 + 
        (5*dot[n12, a[1, 0]]*dot[v[2], v[2]])/6 + 
        (16*dot[n12, a[2, 0]]*dot[v[2], v[2]])/3)))/r12 + 
   (G^2*(m1*m2^2*((-4*dot[n12, v[1]]^3*dot[n12, v[2]])/3 + 
        dot[n12, v[1]]^2*dot[n12, v[2]]^2 - dot[n12, v[2]]^4/6 + 
        (dot[n12, v[1]]^2*dot[v[1], v[1]])/4 - 4*dot[n12, v[1]]*
         dot[n12, v[2]]*dot[v[1], v[1]] + (5*dot[n12, v[2]]^2*
          dot[v[1], v[1]])/2 + (45*dot[v[1], v[1]]^2)/16 + 
        2*dot[n12, v[1]]^2*dot[v[1], v[2]] + 21*dot[n12, v[1]]*dot[n12, v[2]]*
         dot[v[1], v[2]] - (39*dot[n12, v[2]]^2*dot[v[1], v[2]])/2 - 
        (33*dot[v[1], v[1]]*dot[v[1], v[2]])/4 - dot[v[1], v[2]]^2 - 
        2*dot[n12, v[1]]^2*dot[v[2], v[2]] - 17*dot[n12, v[1]]*dot[n12, v[2]]*
         dot[v[2], v[2]] + 17*dot[n12, v[2]]^2*dot[v[2], v[2]] + 
        (7*dot[v[1], v[1]]*dot[v[2], v[2]])/2 + 
        (17*dot[v[1], v[2]]*dot[v[2], v[2]])/2 - (11*dot[v[2], v[2]]^2)/2) + 
      m1^2*m2*(-dot[n12, v[1]]^4/6 + dot[n12, v[1]]^2*dot[n12, v[2]]^2 - 
        (4*dot[n12, v[1]]*dot[n12, v[2]]^3)/3 + 17*dot[n12, v[1]]^2*
         dot[v[1], v[1]] - 17*dot[n12, v[1]]*dot[n12, v[2]]*dot[v[1], v[1]] - 
        2*dot[n12, v[2]]^2*dot[v[1], v[1]] - (11*dot[v[1], v[1]]^2)/2 - 
        (39*dot[n12, v[1]]^2*dot[v[1], v[2]])/2 + 21*dot[n12, v[1]]*
         dot[n12, v[2]]*dot[v[1], v[2]] + 2*dot[n12, v[2]]^2*
         dot[v[1], v[2]] + (17*dot[v[1], v[1]]*dot[v[1], v[2]])/2 - 
        dot[v[1], v[2]]^2 + (5*dot[n12, v[1]]^2*dot[v[2], v[2]])/2 - 
        4*dot[n12, v[1]]*dot[n12, v[2]]*dot[v[2], v[2]] + 
        (dot[n12, v[2]]^2*dot[v[2], v[2]])/4 + 
        (7*dot[v[1], v[1]]*dot[v[2], v[2]])/2 - 
        (33*dot[v[1], v[2]]*dot[v[2], v[2]])/4 + (45*dot[v[2], v[2]]^2)/16)))/
    r12^2 + (G^3*(m1^2*m2^2*((-187*dot[n12, v[1]]^2)/3 + 
        (721*dot[n12, v[1]]*dot[n12, v[2]])/6 - (187*dot[n12, v[2]]^2)/3 + 
        (175*dot[v[1], v[1]])/9 - (727*dot[v[1], v[2]])/18 + 
        Pi^2*((261*dot[n12, v[1]]^2)/64 - (261*dot[n12, v[1]]*dot[n12, v[2]])/
           32 + (261*dot[n12, v[2]]^2)/64 - (87*dot[v[1], v[1]])/64 + 
          (87*dot[v[1], v[2]])/32 - (87*dot[v[2], v[2]])/64) + 
        (175*dot[v[2], v[2]])/9) + m1^3*m2*((-25*dot[n12, v[1]]^2)/3 + 
        9*logr12*dot[n12, v[1]]^2 + (157*dot[n12, v[1]]*dot[n12, v[2]])/12 - 
        15*logr12*dot[n12, v[1]]*dot[n12, v[2]] - (11*dot[n12, v[2]]^2)/2 + 
        6*logr12*dot[n12, v[2]]^2 + (127*dot[v[1], v[1]])/36 - 
        3*logr12*dot[v[1], v[1]] - (241*dot[v[1], v[2]])/36 + 
        5*logr12*dot[v[1], v[2]] + (-3*dot[n12, v[1]]^2 + 
          5*dot[n12, v[1]]*dot[n12, v[2]] - 2*dot[n12, v[2]]^2 + 
          dot[v[1], v[1]] - (5*dot[v[1], v[2]])/3 + (2*dot[v[2], v[2]])/3)/
         eps + (35*dot[v[2], v[2]])/12 - 2*logr12*dot[v[2], v[2]]) + 
      m1*m2^3*((-11*dot[n12, v[1]]^2)/2 + 6*logr12*dot[n12, v[1]]^2 + 
        (157*dot[n12, v[1]]*dot[n12, v[2]])/12 - 15*logr12*dot[n12, v[1]]*
         dot[n12, v[2]] - (25*dot[n12, v[2]]^2)/3 + 
        9*logr12*dot[n12, v[2]]^2 + (35*dot[v[1], v[1]])/12 - 
        2*logr12*dot[v[1], v[1]] - (241*dot[v[1], v[2]])/36 + 
        5*logr12*dot[v[1], v[2]] + (127*dot[v[2], v[2]])/36 - 
        3*logr12*dot[v[2], v[2]] + (-2*dot[n12, v[1]]^2 + 
          5*dot[n12, v[1]]*dot[n12, v[2]] - 3*dot[n12, v[2]]^2 + 
          (2*dot[v[1], v[1]])/3 - (5*dot[v[1], v[2]])/3 + dot[v[2], v[2]])/
         eps)))/r12^3)


==> anc/unreduced-sdotww.dat.m <==
(* notation: crossprod[A,B,C] == ( \vec{A} \times \vec{B} ) \cdot \vec{C} *)
(* dot[A,B] == \vec{A} \cdot \vec{B} *)
(* logr12 == Log[r/R_0] *)
(* eps == \epsilon == d-3 *)
(* n12 == (\vec{x}_1 - \vec{x}_2)/r *)
(* s[i] == \vec{S}_i *)
(* v[i] == \vec{v}_i *)
(* P[i] == \vec{p}_i *)
(* a[i,j] == \frac{d^{j+2} \vec{x}_i}{dt^{j+2}} *)
(* sa[i,j] == \frac{d^{j} \vec{S}_i}{dt^{j}} *)

cInv^9*((G^2*m2^2*((3*crossprod[s[1], v[1], v[2]]*dot[n12, a[2, 0]]*
       dot[n12, v[1]])/2 - (3*crossprod[s[1], v[1], v[2]]*dot[n12, a[1, 0]]*
       dot[n12, v[2]])/2 + (3*crossprod[s[1], a[1, 0], v[2]]*dot[n12, v[1]]*
       dot[n12, v[2]])/2 - (3*crossprod[s[1], v[1], a[2, 0]]*dot[n12, v[1]]*
       dot[n12, v[2]])/2 + 3*crossprod[s[1], v[2], a[2, 0]]*dot[n12, v[1]]*
      dot[n12, v[2]] + 2*crossprod[s[1], a[1, 0], v[2]]*dot[n12, v[2]]^2 + 
     (7*crossprod[s[1], v[1], a[1, 0]]*dot[n12, v[2]]^2)/2 - 
     2*crossprod[s[1], v[1], a[2, 0]]*dot[n12, v[2]]^2 + 
     (crossprod[s[1], v[2], a[2, 0]]*dot[n12, v[2]]^2)/2 - 
     (crossprod[n12, s[1], v[1]]*dot[n12, a[1, 0]]*dot[n12, v[2]]^2)/2 + 
     (crossprod[n12, s[1], v[2]]*dot[n12, a[1, 0]]*dot[n12, v[2]]^2)/2 + 
     (crossprod[n12, s[1], v[1]]*dot[n12, a[2, 0]]*dot[n12, v[2]]^2)/2 - 
     (crossprod[n12, s[1], v[2]]*dot[n12, a[2, 0]]*dot[n12, v[2]]^2)/2 + 
     (crossprod[n12, s[1], a[1, 0]]*dot[n12, v[1]]*dot[n12, v[2]]^2)/2 - 
     (crossprod[n12, s[1], a[2, 0]]*dot[n12, v[1]]*dot[n12, v[2]]^2)/2 - 
     (crossprod[n12, s[1], a[1, 0]]*dot[n12, v[2]]^3)/2 + 
     (crossprod[n12, s[1], a[2, 0]]*dot[n12, v[2]]^3)/2 - 
     (9*crossprod[s[1], v[1], v[2]]*dot[a[1, 0], v[2]])/2 - 
     (3*crossprod[n12, s[1], v[1]]*dot[n12, v[2]]*dot[a[1, 0], v[2]])/2 + 
     (3*crossprod[n12, s[1], v[2]]*dot[n12, v[2]]*dot[a[1, 0], v[2]])/2 + 
     (9*crossprod[s[1], v[1], v[2]]*dot[v[1], a[2, 0]])/2 + 
     (3*crossprod[n12, s[1], v[1]]*dot[n12, v[2]]*dot[v[1], a[2, 0]])/2 - 
     (3*crossprod[n12, s[1], v[2]]*dot[n12, v[2]]*dot[v[1], a[2, 0]])/2 + 
     (9*crossprod[s[1], v[2], a[2, 0]]*dot[v[1], v[1]])/2 + 
     (3*crossprod[n12, s[1], v[2]]*dot[n12, a[2, 0]]*dot[v[1], v[1]])/2 - 
     (3*crossprod[n12, s[1], a[2, 0]]*dot[n12, v[2]]*dot[v[1], v[1]])/2 + 
     (9*crossprod[s[1], a[1, 0], v[2]]*dot[v[1], v[2]])/2 - 
     (9*crossprod[s[1], v[1], a[2, 0]]*dot[v[1], v[2]])/2 - 
     (3*crossprod[n12, s[1], v[1]]*dot[n12, a[2, 0]]*dot[v[1], v[2]])/2 - 
     (3*crossprod[n12, s[1], v[2]]*dot[n12, a[2, 0]]*dot[v[1], v[2]])/2 + 
     (3*crossprod[n12, s[1], a[1, 0]]*dot[n12, v[2]]*dot[v[1], v[2]])/2 + 
     (3*crossprod[n12, s[1], a[2, 0]]*dot[n12, v[2]]*dot[v[1], v[2]])/2 + 
     (9*crossprod[s[1], v[1], a[1, 0]]*dot[v[2], v[2]])/2 + 
     (3*crossprod[n12, s[1], v[1]]*dot[n12, a[2, 0]]*dot[v[2], v[2]])/2 - 
     (3*crossprod[n12, s[1], a[1, 0]]*dot[n12, v[2]]*dot[v[2], v[2]])/2))/
   r12^2 + (G^2*m2^2*(-3*crossprod[s[1], v[1], v[2]]*dot[n12, v[1]]^2*
      dot[n12, v[2]] + 6*crossprod[s[1], v[1], v[2]]*dot[n12, v[1]]*
      dot[n12, v[2]]^2 - 3*crossprod[s[1], v[1], v[2]]*dot[n12, v[2]]^3 - 
     3*crossprod[n12, s[1], v[2]]*dot[n12, v[1]]*dot[n12, v[2]]*
      dot[v[1], v[1]] + 3*crossprod[n12, s[1], v[2]]*dot[n12, v[2]]^2*
      dot[v[1], v[1]] + (3*crossprod[s[1], v[1], v[2]]*dot[n12, v[1]]*
       dot[v[1], v[2]])/2 - (3*crossprod[s[1], v[1], v[2]]*dot[n12, v[2]]*
       dot[v[1], v[2]])/2 + 3*crossprod[n12, s[1], v[1]]*dot[n12, v[1]]*
      dot[n12, v[2]]*dot[v[1], v[2]] + 3*crossprod[n12, s[1], v[2]]*
      dot[n12, v[1]]*dot[n12, v[2]]*dot[v[1], v[2]] - 
     3*crossprod[n12, s[1], v[1]]*dot[n12, v[2]]^2*dot[v[1], v[2]] - 
     3*crossprod[n12, s[1], v[2]]*dot[n12, v[2]]^2*dot[v[1], v[2]] + 
     (3*crossprod[n12, s[1], v[2]]*dot[v[1], v[1]]*dot[v[1], v[2]])/2 - 
     (3*crossprod[n12, s[1], v[1]]*dot[v[1], v[2]]^2)/2 - 
     (3*crossprod[n12, s[1], v[2]]*dot[v[1], v[2]]^2)/2 - 
     (3*crossprod[s[1], v[1], v[2]]*dot[n12, v[1]]*dot[v[2], v[2]])/2 + 
     (3*crossprod[s[1], v[1], v[2]]*dot[n12, v[2]]*dot[v[2], v[2]])/2 - 
     3*crossprod[n12, s[1], v[1]]*dot[n12, v[1]]*dot[n12, v[2]]*
      dot[v[2], v[2]] + 3*crossprod[n12, s[1], v[1]]*dot[n12, v[2]]^2*
      dot[v[2], v[2]] - (3*crossprod[n12, s[1], v[2]]*dot[v[1], v[1]]*
       dot[v[2], v[2]])/2 + 3*crossprod[n12, s[1], v[1]]*dot[v[1], v[2]]*
      dot[v[2], v[2]] + (3*crossprod[n12, s[1], v[2]]*dot[v[1], v[2]]*
       dot[v[2], v[2]])/2 - (3*crossprod[n12, s[1], v[1]]*dot[v[2], v[2]]^2)/
      2))/r12^3)


==> anc/unreduced-so-upton2lo.dat.m <==
(* notation: crossprod[A,B,C] == ( \vec{A} \times \vec{B} ) \cdot \vec{C} *)
(* dot[A,B] == \vec{A} \cdot \vec{B} *)
(* logr12 == Log[r/R_0] *)
(* eps == \epsilon == d-3 *)
(* n12 == (\vec{x}_1 - \vec{x}_2)/r *)
(* s[i] == \vec{S}_i *)
(* v[i] == \vec{v}_i *)
(* P[i] == \vec{p}_i *)
(* a[i,j] == \frac{d^{j+2} \vec{x}_i}{dt^{j+2}} *)
(* sa[i,j] == \frac{d^{j} \vec{S}_i}{dt^{j}} *)

cInv^3*((G*m2*(2*crossprod[n12, s[1], v[1]] - 2*crossprod[n12, s[1], v[2]]))/
    r12^2 + crossprod[s[1], v[1], a[1, 0]]/2) + 
 cInv^5*((G^2*m2^2*(-crossprod[n12, s[1], v[1]]/2 + 
      crossprod[n12, s[1], v[2]]/2))/r12^3 - 
   G*m2*crossprod[n12, sa[1, 1], a[2, 0]] + 
   (G*m2*(3*crossprod[s[1], a[1, 0], v[2]] + 
      2*crossprod[s[1], v[1], a[1, 0]] + crossprod[s[1], v[1], a[2, 0]] + 
      3*crossprod[sa[1, 1], v[1], v[2]] + crossprod[n12, s[1], a[2, 0]]*
       dot[n12, v[1]] + crossprod[n12, s[1], a[1, 0]]*dot[n12, v[2]] + 
      crossprod[n12, sa[1, 1], v[1]]*dot[n12, v[2]] - 
      crossprod[n12, sa[1, 1], v[2]]*dot[n12, v[2]]))/r12 + 
   (3*crossprod[s[1], v[1], a[1, 0]]*dot[v[1], v[1]])/8 + 
   (G*m2*(crossprod[s[1], v[1], v[2]]*dot[n12, v[2]] - 
      3*crossprod[n12, s[1], v[1]]*dot[n12, v[1]]*dot[n12, v[2]] + 
      3*crossprod[n12, s[1], v[2]]*dot[n12, v[1]]*dot[n12, v[2]] + 
      crossprod[n12, s[1], v[1]]*dot[v[1], v[1]] - 
      2*crossprod[n12, s[1], v[1]]*dot[v[1], v[2]] + 
      crossprod[n12, s[1], v[2]]*dot[v[1], v[2]] + crossprod[n12, s[1], v[1]]*
       dot[v[2], v[2]] - crossprod[n12, s[1], v[2]]*dot[v[2], v[2]]))/
    r12^2) + 
 cInv^7*
  ((G^3*(m1*m2^2*(5*crossprod[n12, s[1], v[1]] - 
        5*crossprod[n12, s[1], v[2]]) + m1^2*m2*(crossprod[n12, s[1], v[1]] - 
        crossprod[n12, s[1], v[2]]) + m2^3*(crossprod[n12, s[1], v[1]] - 
        crossprod[n12, s[1], v[2]])))/r12^4 + 
   (G^2*(m1*m2*(-crossprod[n12, sa[1, 1], a[1, 0]] - 
        6*crossprod[n12, sa[1, 1], a[2, 0]]) - 
      (17*m2^2*crossprod[n12, sa[1, 1], a[2, 0]])/4))/r12 + 
   (G*m2*r12^2*crossprod[n12, sa[1, 2], a[2, 1]])/4 + 
   G*m2*r12*(-crossprod[s[1], a[1, 0], a[2, 1]]/4 - 
     (7*crossprod[s[1], a[1, 1], a[2, 0]])/4 - 
     (7*crossprod[sa[1, 1], a[1, 0], a[2, 0]])/2 - 
     crossprod[sa[1, 1], v[1], a[2, 1]]/2 - 
     (7*crossprod[sa[1, 2], v[1], a[2, 0]])/4 + 
     crossprod[sa[1, 2], v[2], a[2, 0]]/4 + 
     (crossprod[n12, s[1], a[2, 1]]*dot[n12, a[1, 0]])/4 + 
     (crossprod[n12, s[1], a[1, 1]]*dot[n12, a[2, 0]])/4 + 
     (crossprod[n12, sa[1, 1], a[1, 0]]*dot[n12, a[2, 0]])/2 + 
     (crossprod[n12, sa[1, 2], v[1]]*dot[n12, a[2, 0]])/4 - 
     (crossprod[n12, sa[1, 2], v[2]]*dot[n12, a[2, 0]])/4 + 
     (crossprod[n12, sa[1, 1], a[2, 1]]*dot[n12, v[1]])/2 - 
     (crossprod[n12, sa[1, 2], a[2, 0]]*dot[n12, v[2]])/2) + 
   (G^2*(m1*m2*(4*crossprod[s[1], a[1, 0], v[2]] + 
        4*crossprod[s[1], v[1], a[2, 0]] + 7*crossprod[sa[1, 1], v[1], 
          v[2]] - 4*crossprod[n12, s[1], v[1]]*dot[n12, a[1, 0]] - 
        2*crossprod[n12, s[1], v[1]]*dot[n12, a[2, 0]] - 
        6*crossprod[n12, s[1], a[1, 0]]*dot[n12, v[1]] + 
        4*crossprod[n12, s[1], a[2, 0]]*dot[n12, v[1]] - 
        18*crossprod[n12, sa[1, 1], v[1]]*dot[n12, v[1]] + 
        14*crossprod[n12, sa[1, 1], v[2]]*dot[n12, v[1]] - 
        4*crossprod[n12, s[1], a[1, 0]]*dot[n12, v[2]] + 
        6*crossprod[n12, sa[1, 1], v[1]]*dot[n12, v[2]] - 
        10*crossprod[n12, sa[1, 1], v[2]]*dot[n12, v[2]]) + 
      m2^2*((27*crossprod[s[1], a[1, 0], v[2]])/4 + 
        (7*crossprod[s[1], v[1], a[1, 0]])/2 + crossprod[s[1], v[1], a[2, 0]]/
         4 + 3*crossprod[s[1], v[2], a[2, 0]] + 
        (27*crossprod[sa[1, 1], v[1], v[2]])/4 - 
        (crossprod[n12, s[1], v[1]]*dot[n12, a[1, 0]])/2 - 
        (crossprod[n12, s[1], v[2]]*dot[n12, a[1, 0]])/2 - 
        7*crossprod[n12, s[1], v[2]]*dot[n12, a[2, 0]] - 
        crossprod[n12, s[1], a[1, 0]]*dot[n12, v[1]] + 
        (crossprod[n12, s[1], a[2, 0]]*dot[n12, v[1]])/2 - 
        (3*crossprod[n12, sa[1, 1], v[1]]*dot[n12, v[1]])/4 - 
        (crossprod[n12, sa[1, 1], v[2]]*dot[n12, v[1]])/2 + 
        crossprod[n12, s[1], a[1, 0]]*dot[n12, v[2]] - 
        9*crossprod[n12, s[1], a[2, 0]]*dot[n12, v[2]] + 
        crossprod[n12, sa[1, 1], v[1]]*dot[n12, v[2]] - 
        (15*crossprod[n12, sa[1, 1], v[2]]*dot[n12, v[2]])/2)))/r12^2 + 
   (5*crossprod[s[1], v[1], a[1, 0]]*dot[v[1], v[1]]^2)/16 + 
   G*m2*(-(crossprod[s[1], v[1], a[2, 0]]*dot[n12, a[1, 0]])/4 + 
     (crossprod[s[1], v[2], a[2, 0]]*dot[n12, a[1, 0]])/4 + 
     (crossprod[s[1], a[1, 0], v[2]]*dot[n12, a[2, 0]])/4 - 
     (crossprod[s[1], v[1], a[1, 0]]*dot[n12, a[2, 0]])/4 + 
     (crossprod[sa[1, 1], v[1], v[2]]*dot[n12, a[2, 0]])/2 - 
     (crossprod[n12, s[1], v[1]]*dot[n12, a[1, 0]]*dot[n12, a[2, 0]])/4 + 
     (crossprod[n12, s[1], v[2]]*dot[n12, a[1, 0]]*dot[n12, a[2, 0]])/4 - 
     2*crossprod[s[1], a[1, 0], a[2, 0]]*dot[n12, v[1]] - 
     (crossprod[s[1], v[1], a[2, 1]]*dot[n12, v[1]])/2 - 
     2*crossprod[sa[1, 1], v[1], a[2, 0]]*dot[n12, v[1]] + 
     (crossprod[sa[1, 1], v[2], a[2, 0]]*dot[n12, v[1]])/2 - 
     (crossprod[n12, s[1], a[1, 0]]*dot[n12, a[2, 0]]*dot[n12, v[1]])/2 - 
     (crossprod[n12, sa[1, 1], v[1]]*dot[n12, a[2, 0]]*dot[n12, v[1]])/2 + 
     (crossprod[n12, sa[1, 1], v[2]]*dot[n12, a[2, 0]]*dot[n12, v[1]])/2 - 
     (crossprod[n12, s[1], a[2, 1]]*dot[n12, v[1]]^2)/4 + 
     (crossprod[s[1], a[1, 0], a[2, 0]]*dot[n12, v[2]])/2 + 
     (3*crossprod[s[1], a[1, 1], v[2]]*dot[n12, v[2]])/2 + 
     crossprod[s[1], v[1], a[1, 1]]*dot[n12, v[2]] + 
     3*crossprod[sa[1, 1], a[1, 0], v[2]]*dot[n12, v[2]] + 
     crossprod[sa[1, 1], v[1], a[1, 0]]*dot[n12, v[2]] + 
     crossprod[sa[1, 1], v[1], a[2, 0]]*dot[n12, v[2]] + 
     (3*crossprod[sa[1, 2], v[1], v[2]]*dot[n12, v[2]])/2 + 
     (crossprod[n12, s[1], a[2, 0]]*dot[n12, a[1, 0]]*dot[n12, v[2]])/2 + 
     crossprod[n12, sa[1, 1], a[2, 0]]*dot[n12, v[1]]*dot[n12, v[2]] + 
     (crossprod[n12, s[1], a[1, 1]]*dot[n12, v[2]]^2)/4 + 
     (crossprod[n12, sa[1, 1], a[1, 0]]*dot[n12, v[2]]^2)/2 + 
     (crossprod[n12, sa[1, 2], v[1]]*dot[n12, v[2]]^2)/4 - 
     (crossprod[n12, sa[1, 2], v[2]]*dot[n12, v[2]]^2)/4 - 
     (5*crossprod[n12, s[1], v[1]]*dot[a[1, 0], a[2, 0]])/4 + 
     (3*crossprod[n12, s[1], v[2]]*dot[a[1, 0], a[2, 0]])/4 + 
     (crossprod[n12, s[1], a[2, 0]]*dot[a[1, 0], v[2]])/2 - 
     crossprod[n12, s[1], a[1, 0]]*dot[v[1], a[2, 0]] - 
     crossprod[n12, sa[1, 1], v[1]]*dot[v[1], a[2, 0]] + 
     (crossprod[n12, sa[1, 1], v[2]]*dot[v[1], a[2, 0]])/2 + 
     (crossprod[n12, s[1], a[2, 1]]*dot[v[1], v[1]])/4 + 
     crossprod[n12, s[1], a[1, 0]]*dot[v[2], a[2, 0]] + 
     crossprod[n12, sa[1, 1], v[1]]*dot[v[2], a[2, 0]] - 
     crossprod[n12, sa[1, 1], v[2]]*dot[v[2], a[2, 0]] - 
     (crossprod[n12, s[1], a[1, 1]]*dot[v[2], v[2]])/4 - 
     (crossprod[n12, sa[1, 1], a[1, 0]]*dot[v[2], v[2]])/2 - 
     (crossprod[n12, sa[1, 1], a[2, 0]]*dot[v[2], v[2]])/2 - 
     (crossprod[n12, sa[1, 2], v[1]]*dot[v[2], v[2]])/4 + 
     (crossprod[n12, sa[1, 2], v[2]]*dot[v[2], v[2]])/4) + 
   (G*m2*(-(crossprod[s[1], v[1], v[2]]*dot[n12, a[2, 0]]*dot[n12, v[1]])/2 + 
      (crossprod[s[1], v[1], a[2, 0]]*dot[n12, v[1]]^2)/4 - 
      (crossprod[s[1], v[2], a[2, 0]]*dot[n12, v[1]]^2)/4 + 
      (3*crossprod[n12, s[1], v[1]]*dot[n12, a[2, 0]]*dot[n12, v[1]]^2)/4 - 
      (3*crossprod[n12, s[1], v[2]]*dot[n12, a[2, 0]]*dot[n12, v[1]]^2)/4 - 
      (3*crossprod[s[1], a[1, 0], v[2]]*dot[n12, v[1]]*dot[n12, v[2]])/2 - 
      crossprod[s[1], v[1], a[1, 0]]*dot[n12, v[1]]*dot[n12, v[2]] - 
      crossprod[s[1], v[1], a[2, 0]]*dot[n12, v[1]]*dot[n12, v[2]] - 
      (3*crossprod[sa[1, 1], v[1], v[2]]*dot[n12, v[1]]*dot[n12, v[2]])/2 - 
      (3*crossprod[n12, s[1], a[2, 0]]*dot[n12, v[1]]^2*dot[n12, v[2]])/2 + 
      (crossprod[s[1], a[1, 0], v[2]]*dot[n12, v[2]]^2)/4 - 
      (crossprod[s[1], v[1], a[1, 0]]*dot[n12, v[2]]^2)/4 + 
      (crossprod[sa[1, 1], v[1], v[2]]*dot[n12, v[2]]^2)/2 - 
      (3*crossprod[n12, s[1], v[1]]*dot[n12, a[1, 0]]*dot[n12, v[2]]^2)/4 + 
      (3*crossprod[n12, s[1], v[2]]*dot[n12, a[1, 0]]*dot[n12, v[2]]^2)/4 - 
      (3*crossprod[n12, s[1], a[1, 0]]*dot[n12, v[1]]*dot[n12, v[2]]^2)/2 - 
      (3*crossprod[n12, sa[1, 1], v[1]]*dot[n12, v[1]]*dot[n12, v[2]]^2)/2 + 
      (3*crossprod[n12, sa[1, 1], v[2]]*dot[n12, v[1]]*dot[n12, v[2]]^2)/2 - 
      (crossprod[s[1], v[1], v[2]]*dot[a[1, 0], v[2]])/2 - 
      crossprod[n12, s[1], v[1]]*dot[n12, v[2]]*dot[a[1, 0], v[2]] + 
      (crossprod[n12, s[1], v[2]]*dot[n12, v[2]]*dot[a[1, 0], v[2]])/2 + 
      3*crossprod[s[1], v[1], v[2]]*dot[v[1], a[1, 0]] + 
      crossprod[n12, s[1], v[1]]*dot[n12, v[2]]*dot[v[1], a[1, 0]] - 
      (crossprod[s[1], v[1], v[2]]*dot[v[1], a[2, 0]])/2 + 
      crossprod[n12, s[1], v[1]]*dot[n12, v[1]]*dot[v[1], a[2, 0]] - 
      (crossprod[n12, s[1], v[2]]*dot[n12, v[1]]*dot[v[1], a[2, 0]])/2 + 
      (3*crossprod[s[1], a[1, 0], v[2]]*dot[v[1], v[1]])/2 + 
      3*crossprod[s[1], v[1], a[1, 0]]*dot[v[1], v[1]] - 
      (crossprod[s[1], v[1], a[2, 0]]*dot[v[1], v[1]])/4 + 
      (crossprod[s[1], v[2], a[2, 0]]*dot[v[1], v[1]])/4 + 
      (3*crossprod[sa[1, 1], v[1], v[2]]*dot[v[1], v[1]])/2 - 
      (crossprod[n12, s[1], v[1]]*dot[n12, a[2, 0]]*dot[v[1], v[1]])/4 + 
      (crossprod[n12, s[1], v[2]]*dot[n12, a[2, 0]]*dot[v[1], v[1]])/4 + 
      (crossprod[n12, s[1], a[1, 0]]*dot[n12, v[2]]*dot[v[1], v[1]])/2 + 
      (crossprod[n12, s[1], a[2, 0]]*dot[n12, v[2]]*dot[v[1], v[1]])/2 + 
      (crossprod[n12, sa[1, 1], v[1]]*dot[n12, v[2]]*dot[v[1], v[1]])/2 - 
      crossprod[s[1], a[1, 0], v[2]]*dot[v[1], v[2]] - 
      3*crossprod[s[1], v[1], a[1, 0]]*dot[v[1], v[2]] - 
      (crossprod[n12, s[1], a[1, 0]]*dot[n12, v[2]]*dot[v[1], v[2]])/2 - 
      (crossprod[n12, sa[1, 1], v[1]]*dot[n12, v[2]]*dot[v[1], v[2]])/2 + 
      crossprod[s[1], v[1], v[2]]*dot[v[2], a[2, 0]] - 
      crossprod[n12, s[1], v[1]]*dot[n12, v[1]]*dot[v[2], a[2, 0]] + 
      crossprod[n12, s[1], v[2]]*dot[n12, v[1]]*dot[v[2], a[2, 0]] + 
      (5*crossprod[s[1], a[1, 0], v[2]]*dot[v[2], v[2]])/4 + 
      (5*crossprod[s[1], v[1], a[1, 0]]*dot[v[2], v[2]])/4 + 
      (crossprod[s[1], v[1], a[2, 0]]*dot[v[2], v[2]])/2 + 
      crossprod[sa[1, 1], v[1], v[2]]*dot[v[2], v[2]] + 
      (crossprod[n12, s[1], v[1]]*dot[n12, a[1, 0]]*dot[v[2], v[2]])/4 - 
      (crossprod[n12, s[1], v[2]]*dot[n12, a[1, 0]]*dot[v[2], v[2]])/4 + 
      (crossprod[n12, s[1], a[1, 0]]*dot[n12, v[1]]*dot[v[2], v[2]])/2 + 
      (crossprod[n12, s[1], a[2, 0]]*dot[n12, v[1]]*dot[v[2], v[2]])/2 + 
      (crossprod[n12, sa[1, 1], v[1]]*dot[n12, v[1]]*dot[v[2], v[2]])/2 - 
      (crossprod[n12, sa[1, 1], v[2]]*dot[n12, v[1]]*dot[v[2], v[2]])/2 + 
      (crossprod[n12, s[1], a[1, 0]]*dot[n12, v[2]]*dot[v[2], v[2]])/2 + 
      (crossprod[n12, sa[1, 1], v[1]]*dot[n12, v[2]]*dot[v[2], v[2]])/2 - 
      (crossprod[n12, sa[1, 1], v[2]]*dot[n12, v[2]]*dot[v[2], v[2]])/2))/
    r12 + (G*m2*((-3*crossprod[s[1], v[1], v[2]]*dot[n12, v[1]]*
        dot[n12, v[2]]^2)/2 + (15*crossprod[n12, s[1], v[1]]*dot[n12, v[1]]^2*
        dot[n12, v[2]]^2)/4 - (15*crossprod[n12, s[1], v[2]]*dot[n12, v[1]]^2*
        dot[n12, v[2]]^2)/4 + (crossprod[s[1], v[1], v[2]]*dot[n12, v[1]]*
        dot[v[1], v[1]])/4 - (3*crossprod[n12, s[1], v[1]]*dot[n12, v[1]]*
        dot[n12, v[2]]*dot[v[1], v[1]])/2 - 
      (3*crossprod[n12, s[1], v[1]]*dot[n12, v[2]]^2*dot[v[1], v[1]])/4 + 
      (3*crossprod[n12, s[1], v[2]]*dot[n12, v[2]]^2*dot[v[1], v[1]])/4 + 
      (3*crossprod[n12, s[1], v[1]]*dot[v[1], v[1]]^2)/4 - 
      (crossprod[s[1], v[1], v[2]]*dot[n12, v[1]]*dot[v[1], v[2]])/2 + 
      (3*crossprod[n12, s[1], v[1]]*dot[n12, v[1]]*dot[n12, v[2]]*
        dot[v[1], v[2]])/2 - (5*crossprod[n12, s[1], v[1]]*dot[v[1], v[1]]*
        dot[v[1], v[2]])/4 + (crossprod[n12, s[1], v[2]]*dot[v[1], v[2]]^2)/
       2 + (crossprod[s[1], v[1], v[2]]*dot[n12, v[1]]*dot[v[2], v[2]])/2 - 
      (3*crossprod[n12, s[1], v[1]]*dot[n12, v[1]]^2*dot[v[2], v[2]])/4 + 
      (3*crossprod[n12, s[1], v[2]]*dot[n12, v[1]]^2*dot[v[2], v[2]])/4 + 
      (crossprod[s[1], v[1], v[2]]*dot[n12, v[2]]*dot[v[2], v[2]])/2 - 
      (3*crossprod[n12, s[1], v[1]]*dot[n12, v[1]]*dot[n12, v[2]]*
        dot[v[2], v[2]])/2 + (3*crossprod[n12, s[1], v[2]]*dot[n12, v[1]]*
        dot[n12, v[2]]*dot[v[2], v[2]])/2 + 
      (3*crossprod[n12, s[1], v[1]]*dot[v[1], v[1]]*dot[v[2], v[2]])/4 - 
      (crossprod[n12, s[1], v[2]]*dot[v[1], v[1]]*dot[v[2], v[2]])/4 - 
      crossprod[n12, s[1], v[1]]*dot[v[1], v[2]]*dot[v[2], v[2]] + 
      (crossprod[n12, s[1], v[2]]*dot[v[1], v[2]]*dot[v[2], v[2]])/2 + 
      (3*crossprod[n12, s[1], v[1]]*dot[v[2], v[2]]^2)/4 - 
      (3*crossprod[n12, s[1], v[2]]*dot[v[2], v[2]]^2)/4))/r12^2 + 
   (G^2*(m1*m2*(-4*crossprod[s[1], v[1], v[2]]*dot[n12, v[1]] + 
        32*crossprod[n12, s[1], v[1]]*dot[n12, v[1]]^2 - 
        16*crossprod[n12, s[1], v[2]]*dot[n12, v[1]]^2 + 
        10*crossprod[s[1], v[1], v[2]]*dot[n12, v[2]] - 
        24*crossprod[n12, s[1], v[1]]*dot[n12, v[1]]*dot[n12, v[2]] + 
        16*crossprod[n12, s[1], v[2]]*dot[n12, v[1]]*dot[n12, v[2]] - 
        8*crossprod[n12, s[1], v[1]]*dot[n12, v[2]]^2 - 
        4*crossprod[n12, s[1], v[1]]*dot[v[1], v[1]] - 
        2*crossprod[n12, s[1], v[1]]*dot[v[1], v[2]] + 
        4*crossprod[n12, s[1], v[2]]*dot[v[1], v[2]] + 
        6*crossprod[n12, s[1], v[1]]*dot[v[2], v[2]] - 
        4*crossprod[n12, s[1], v[2]]*dot[v[2], v[2]]) + 
      m2^2*((-7*crossprod[s[1], v[1], v[2]]*dot[n12, v[1]])/4 + 
        2*crossprod[n12, s[1], v[1]]*dot[n12, v[1]]^2 + 
        2*crossprod[n12, s[1], v[2]]*dot[n12, v[1]]^2 + 
        (19*crossprod[s[1], v[1], v[2]]*dot[n12, v[2]])/2 - 
        4*crossprod[n12, s[1], v[1]]*dot[n12, v[1]]*dot[n12, v[2]] + 
        28*crossprod[n12, s[1], v[2]]*dot[n12, v[1]]*dot[n12, v[2]] + 
        3*crossprod[n12, s[1], v[1]]*dot[n12, v[2]]^2 - 
        31*crossprod[n12, s[1], v[2]]*dot[n12, v[2]]^2 + 
        (13*crossprod[n12, s[1], v[1]]*dot[v[1], v[1]])/4 - 
        (crossprod[n12, s[1], v[2]]*dot[v[1], v[1]])/2 - 
        (41*crossprod[n12, s[1], v[1]]*dot[v[1], v[2]])/4 - 
        (7*crossprod[n12, s[1], v[2]]*dot[v[1], v[2]])/2 + 
        7*crossprod[n12, s[1], v[1]]*dot[v[2], v[2]] + 
        4*crossprod[n12, s[1], v[2]]*dot[v[2], v[2]])))/r12^3)

